Epicure: Navigating the Emergent Geometry of Food Ingredient Embeddings

We present Epicure, a family of three sibling skip-gram ingredient embeddings retrained from scratch on a multilingual recipe corpus. We aggregate 4.14M recipes from 11 sources spanning seven languages, English, Chinese, Russian, Vietnamese, Spanish, Turkish, Indonesian, German, and Indian-English, and normalise the raw ingredient strings to 1,790 canonical entries via an LLM-augmented pipeline. A 203,508-edge ingredient-ingredient NPMI graph and an 80,019-edge typed FlavorDB ingredient-compound graph, 2,247 typed compound nodes across 15 categories, seed three Metapath2Vec variants that share architecture and hyperparameters and differ only in the random-walk schema: Cooc walks the co-occurrence graph only, Chem walks the typed compound metapaths only, and Core blends both via injected ingredient-ingredient walks at controlled mixing, placing each model at a distinct point on the chemistry-vs-recipe-context spectrum.

==> anc/README.md <==
# Ancillary materials -- Epicure

Files supplied alongside the main paper.  arXiv preserves these
under `anc/` and lists them on the abstract page.

| File | Size | Description |
|---|---:|---|
| `supplement.pdf` | ~550 KB | Supplementary appendices (corpus and vocabulary detail, graph and cuisine appendices, stratified direction quality, factor decomposition, full mode atlas pointer, full SLERP table pointer, UMAP supplement, reproducibility table). |
| `epicure_supplementary_csvs.tar.gz` | ~250 KB | The twelve CSVs referenced from the supplement (mode atlases, SLERP full table, orthogonal-residual SNR, factor pole-direction alignments, linear-probe metrics, cross-modal validation, WEAT effect sizes, Procrustes sensory axis) plus the schema README documenting every column. |
| `epicure_embeddings.tar.gz` | ~5.4 MB | The three trained Epicure embeddings (Cooc, Core, Chem) as CSVs -- one row per canonical ingredient, 300 dimensions each -- plus a cross-reference vocabulary file.  See the in-archive `README.txt`. |

## Quick load

```bash
tar xzf epicure_supplementary_csvs.tar.gz
tar xzf epicure_embeddings.tar.gz
```

Both archives extract into a single top-level directory (`csv/` and
`embeddings/` respectively) for clean unpacking.


==> anc/README.txt <==
Epicure embeddings -- supplementary bundle

This archive contains the three trained Epicure embeddings (Cooc, Core,
Chem), each a 300-dimensional ingredient embedding over a shared
canonical vocabulary of 1,790 ingredients.

Files
-----
  epicure_cooc.csv   1,790 rows; columns: node_id, name, dim_0 ... dim_299
  epicure_core.csv   1,790 rows; columns: node_id, name, dim_0 ... dim_299
  epicure_chem.csv   1,790 rows; columns: node_id, name, dim_0 ... dim_299
  vocab.csv          1,790 rows; columns: name, node_id_cooc, node_id_core, node_id_chem
  README.txt         this file

Notes
-----
- All three embeddings share the same canonical ingredient vocabulary
  (1,790 names) but the internal node_id differs across runs because
  the training-graph numbering is model-specific.  Use vocab.csv to
  cross-reference an ingredient name to each model's node_id, or join
  the three CSVs on the `name` column.
- The original training runs also produced compound-node embeddings
  (Core/Chem) used internally by the typed metapath2vec walks; those
  are not part of the paper's analytical scope and are omitted from
  this bundle.  Available from the authors on request.
- Embeddings are L2-normalised in all reported analyses, but the CSV
  values here are the raw skip-gram outputs; apply your own
  normalisation as needed.
- Float values are written with 6 decimal places.
- See paper/supplement.tex (Reproducibility appendix) and the
  paper/supplement/csv/README.md for the rest of the supplementary
  data bundle.

Quick load (pandas):
    >>> import pandas as pd
    >>> df = pd.read_csv('epicure_core.csv')
    >>> X = df[[f'dim_{i}' for i in range(300)]].to_numpy()
    >>> names = df['name'].tolist()


==> anc/csv/README.md <==
# Supplementary CSV bundle

Tabular data referenced from the supplement's appendices.  Each file is a
flat UTF-8 CSV with a header row.  List-valued columns are
pipe-separated (`|`).

| File | Rows | Origin |
|---|---:|---|
| [`mode_atlas_cooc.csv`](mode_atlas_cooc.csv) | ~150 | `application/paper/30_emergent_paper_tables.py :: build_tab_modes("cooc")` |
| [`mode_atlas_core.csv`](mode_atlas_core.csv) | ~193 | `application/paper/30_emergent_paper_tables.py :: build_tab_modes("core")` |
| [`mode_atlas_chem.csv`](mode_atlas_chem.csv) | ~200 | `application/paper/30_emergent_paper_tables.py :: build_tab_modes("chem")` |
| [`direction_arithmetic_full.csv`](direction_arithmetic_full.csv) | 48 × 4 angles × 3 models × 5 hits | `application/paper/02_direction_arithmetic.py :: run_slerp` |
| [`direction_orthogonal.csv`](direction_orthogonal.csv) | 48 × 3 models × 5 hits | `application/paper/02_direction_arithmetic.py :: run_orthogonal` |
| [`factor_top_alignments_ica_{cooc,core,chem}_n20.csv`](factor_top_alignments_ica_cooc_n20.csv) | 20 each | `application/paper/19_factor_alignment.py :: write_top_alignments` |
| [`linear_probe.csv`](linear_probe.csv) | per (model, dim) | `application/paper/04_linear_probe.py` |
| [`linear_probe_continuous.csv`](linear_probe_continuous.csv) | per (model, dim) | `application/paper/04_linear_probe.py` |
| [`cross_modal.csv`](cross_modal.csv) | per (model, dim) | `application/paper/07_cross_modal.py` |
| [`weat.csv`](weat.csv) | 4 tests × 2 models | `application/paper/08_weat.py` |
| [`procrustes_sensory.csv`](procrustes_sensory.csv) | 3 models | `application/paper/20_procrustes_robustness.py` |

All numerical values are decimal floats unless noted.

## Mode atlases (`mode_atlas_{cooc,core,chem}.csv`)

One row per GMM mode in the model's mode atlas.

| Column | Type | Description |
|---|---|---|
| `mode_id` | string | `{property}/M{mode_id}`, e.g. `F_4/M3` or `cf_sweet/M2` |
| `kind` | string | `factor` for emergent F\_\* axes, otherwise the supervised-property kind (`cf_sensory`, `usda_nutrient`, `food_group`, `nova_level`, ...) |
| `property` | string | property name (factor id or supervised label) |
| `label` | string | Claude-generated mode label (e.g. "Sweet baking ingredients") |
| `n_members` | int | GMM-component cluster size |
| `prop_z_mean` | float | mean standardised property score within the mode (z ≈ +0.67 = top-quartile cutoff) |
| `members_pipe` | string | cosine-ordered ingredient list joined with `|`, closest-to-mode-pole first |

## SLERP results (`direction_arithmetic_full.csv`)

One row per (test case, model, angle, top-5 hit).

| Column | Type | Description |
|---|---|---|
| `test_case` | string | e.g. `rice + South_Asian`, `chicken + processed + Western_Atlantic` |
| `seed` | string | seed ingredient (canonical name) |
| `model` | string | `cooc` / `core` / `chem` |
| `angle_deg` | int | rotation angle in degrees on the unit sphere |
| `target_cos` | float | corresponding `cos(angle)` -- cosine similarity of the rotated query to the seed |
| `hit_rank` | int | 1..5 |
| `hit_name` | string | retrieved ingredient |
| `hit_sim` | float | cosine similarity of the hit to the rotated query |
| `hit_is_target` | bool | whether the hit lies inside the target tag set |

## Orthogonal-residual SNR ranking (`direction_orthogonal.csv`)

Long format. One row per (test case, model, top-5 hit).  Score = parallel projection divided by orthogonal drift from the seed.

| Column | Type | Description |
|---|---|---|
| `test_case`, `seed`, `model`, `hit_rank`, `hit_name`, `hit_is_target` | as above ||
| `snr` | float | parallel / orthogonal_norm SNR score |
| `parallel` | float | dot product of (ingredient - seed) with the direction unit vector |
| `orthogonal_norm` | float | L2 norm of the orthogonal residual |
| `cos_to_seed` | float | cosine similarity of the ingredient to the seed |

## Factor pole vs supervised direction alignments

Three files, one per model: `factor_top_alignments_ica_{cooc,core,chem}_n20.csv`.  Top-20 (by `|cos|`) alignments between the model's ICA factor poles and the 46 supervised directions.

| Column | Type | Description |
|---|---|---|
| `rank` | int | 1..20 (descending `|cos|`) |
| `factor_pole` | string | e.g. `F4-A: <Claude label>` |
| `supervised_direction` | string | e.g. `cuisine:South Asian`, `USDA:protein_g`, `cf_sweet` |
| `cos` | float | signed cosine similarity |
| `abs_cos` | float | absolute cosine similarity |

## Linear probes (categorical) -- `linear_probe.csv`

One row per (model, dimension).  $\ell_1$-regularised logistic regression accuracy and weighted F1 under 5-fold stratified CV.

| Column | Type | Description |
|---|---|---|
| `model` | string | `cooc` / `core` / `chem` |
| `dimension` | string | target name (e.g. `food_group`, `nova_level`, `cuisine_South_Asian`) |
| `accuracy_mean`, `accuracy_std` | float | mean and standard deviation across CV folds |
| `f1_mean`, `f1_std` | float | weighted F1 mean / std |
| `n_nonzero_weights` | int | from the full-data refit |
| `sparsity` | float | fraction of zero weights |

## Linear probes (continuous) -- `linear_probe_continuous.csv`

One row per (model, dimension).  Lasso CV Spearman $\rho$ plus contrast cosine.

| Column | Type | Description |
|---|---|---|
| `model`, `dimension` | as above |
| `rho_cv_mean` | float | mean cross-validated Spearman $\rho$ |
| `n_nonzero_weights`, `sparsity` | as above |
| `contrast_cosine` | float | cosine between the Lasso weight vector and the centroid-difference direction |

## Cross-modal validation (`cross_modal.csv`)

Spearman correlations between embedding projections and external ground-truth scores on a 25 % held-out split.

| Column | Type | Description |
|---|---|---|
| `model` | string | `cooc` / `core` / `chem` |
| `dimension` | string | e.g. `cf_sweet`, `usda_protein_g` |
| `source` | string | `CF` (FlavorDB compound-feature) or `USDA` |
| `n` | int | number of held-out ingredients |
| `spearman_rho` | float | signed Spearman correlation |
| `p_value` | float | scipy `spearmanr` p-value |
| `n_outliers` | int | per-dimension robust-screening outlier count |

## WEAT (`weat.csv`)

One row per (WEAT test, model).

| Column | Type | Description |
|---|---|---|
| `test` | string | WEAT-test name (the European-vs-Asian cultural test, etc.) |
| `model` | string | `cooc` / `core` |
| `effect_size_d` | float | Cohen's $d$-style effect size |
| `test_stat` | float | sum-of-cosine-difference statistic |
| `p_value` | float | permutation-test p-value |
| `significance` | string | `***`, `**`, `*`, or empty |
| `n_X`, `n_Y`, `n_A`, `n_B` | int | sizes of the two target and two attribute sets |
| `skipped` | bool | true when too few ingredients were found |

## Procrustes-cuisine F0 sensory axis (`procrustes_sensory.csv`)

One row per model.  Sensory axis recovered after QR-orthogonalising the 8 cuisine direction vectors out of the embedding.

| Column | Type | Description |
|---|---|---|
| `model`, `model_label` | string | run key + display label |
| `axis_label` | string | Claude-generated axis name |
| `axis_type` | string | Claude axis classification (typically `sensory` here) |
| `is_bipolar` | bool | whether the axis presents two coherent poles |
| `pole_{a,b}_label` | string | per-pole Claude label |
| `pole_{a,b}_coherence` | string | Claude coherence rating (`high` / `moderate` / `low`) |
| `pole_{a,b}_top5_pipe` | string | `|`-joined top-5 ingredients per pole |
| `stability_jaccard` | float | split-half top-30 Jaccard |
| `stability_cosine` | float | split-half Hungarian-matched direction cosine |


==> anc/csv/cross_modal.csv <==
model,dimension,source,n,spearman_rho,p_value,n_outliers
cooc,usda_fiber_g,USDA,1009,0.570000,5.427391e-88,15
cooc,usda_sodium_mg,USDA,1047,0.547600,5.917895e-83,12
cooc,usda_protein_fat_ratio,USDA,1050,0.504200,8.760707e-69,17
cooc,cf_fatty,CF,988,0.498100,4.481431e-63,14
cooc,cf_sweet,CF,988,0.497000,9.367805e-63,16
cooc,cf_bitter,CF,988,0.493600,8.572454e-62,12
cooc,usda_sugars_g,USDA,864,0.489700,2.605844e-53,12
cooc,usda_carbohydrate_g,USDA,1050,0.487600,8.592477e-64,18
cooc,usda_protein_g,USDA,1050,0.486100,2.247645e-63,9
cooc,cf_sour,CF,988,0.484400,2.955939e-59,14
cooc,usda_total_fat_g,USDA,1050,0.481800,3.834411e-62,14
cooc,cf_pungent,CF,988,0.465600,2.602673e-54,14
cooc,cf_woody,CF,988,0.454100,2.010074e-51,8
cooc,cf_fruity,CF,988,0.453800,2.377128e-51,17
cooc,usda_energy_kcal,USDA,1038,0.453200,1.057020e-53,18
cooc,cf_balsamic,CF,988,0.451200,1.045975e-50,16
cooc,usda_sugar_carb_ratio,USDA,864,0.450500,2.133298e-44,10
cooc,cf_savory,CF,988,0.446500,1.396699e-49,7
cooc,cf_minty,CF,988,0.445100,3.111376e-49,12
cooc,usda_water_g,USDA,1050,0.441700,2.237535e-51,18
cooc,cf_meaty,CF,988,0.436800,2.753050e-47,14
cooc,cf_spicy,CF,988,0.423900,2.289397e-44,6
cooc,cf_floral,CF,988,0.421000,1.020776e-43,19
cooc,cf_nutty,CF,988,0.420100,1.646838e-43,9
cooc,cf_earthy,CF,988,0.411300,1.311024e-41,6
cooc,usda_caloric_density,USDA,1038,0.410200,2.176892e-43,18
cooc,cf_citrus,CF,988,0.375800,1.682958e-34,10
cooc,cf_green,CF,988,0.364200,2.401651e-32,16
core,cf_bitter,CF,988,0.590400,7.345421e-94,21
core,cf_woody,CF,988,0.564100,4.484690e-84,22
core,usda_sodium_mg,USDA,1047,0.552500,1.043133e-84,19
core,usda_fiber_g,USDA,1009,0.551800,1.756979e-81,15
core,cf_minty,CF,988,0.542800,8.385893e-77,18
core,cf_fatty,CF,988,0.535100,2.902642e-74,14
core,cf_earthy,CF,988,0.517600,8.551030e-69,15
core,usda_water_g,USDA,1050,0.502800,2.314909e-68,18
core,usda_energy_kcal,USDA,1038,0.502600,1.534957e-67,22
core,cf_sweet,CF,988,0.497700,5.802873e-63,18
core,cf_citrus,CF,988,0.490400,6.457808e-61,16
core,usda_protein_fat_ratio,USDA,1050,0.487100,1.145390e-63,12
core,cf_nutty,CF,988,0.485400,1.563190e-59,15
core,cf_fruity,CF,988,0.484300,3.122594e-59,20
core,usda_caloric_density,USDA,1038,0.481300,2.605809e-61,14
core,cf_pungent,CF,988,0.479400,6.611574e-58,12
core,usda_total_fat_g,USDA,1050,0.474000,6.368935e-60,9
core,usda_carbohydrate_g,USDA,1050,0.473900,6.997478e-60,16
core,cf_spicy,CF,988,0.471800,6.785334e-56,9
core,usda_sugars_g,USDA,864,0.460900,1.198535e-46,10
core,cf_meaty,CF,988,0.459900,7.301581e-53,19
core,cf_sour,CF,988,0.455300,1.020634e-51,16
core,usda_protein_g,USDA,1050,0.447200,9.047755e-53,11
core,cf_savory,CF,988,0.445600,2.276067e-49,10
core,cf_balsamic,CF,988,0.425200,1.212793e-44,17
core,usda_sugar_carb_ratio,USDA,864,0.416100,1.708090e-37,10
core,cf_green,CF,988,0.392700,8.682489e-38,14
core,cf_floral,CF,988,0.363900,2.683894e-32,12


==> anc/csv/direction_arithmetic_full.csv <==
test_case,seed,model,angle_deg,target_cos,hit_rank,hit_name,hit_sim,hit_is_target
chicken + Japanese,chicken,cooc,0,1.000000,1,garlic,0.393400,False
chicken + Japanese,chicken,cooc,0,1.000000,2,onion,0.366200,False
chicken + Japanese,chicken,cooc,0,1.000000,3,black_pepper,0.358100,False
chicken + Japanese,chicken,cooc,0,1.000000,4,turkey,0.348000,False
chicken + Japanese,chicken,cooc,0,1.000000,5,carrot,0.342500,False
chicken + Japanese,chicken,cooc,30,0.866025,1,mentsuyu,0.433400,True
chicken + Japanese,chicken,cooc,30,0.866025,2,bonito_flakes,0.377200,True
chicken + Japanese,chicken,cooc,30,0.866025,3,udon_noodle,0.373300,True
chicken + Japanese,chicken,cooc,30,0.866025,4,shichimi_togarashi,0.366200,True
chicken + Japanese,chicken,cooc,30,0.866025,5,carrot,0.361200,False
chicken + Japanese,chicken,cooc,60,0.500000,1,mentsuyu,0.523300,True
chicken + Japanese,chicken,cooc,60,0.500000,2,dashi,0.477500,True
chicken + Japanese,chicken,cooc,60,0.500000,3,bonito_flakes,0.466000,True
chicken + Japanese,chicken,cooc,60,0.500000,4,burdock_root,0.440900,True
chicken + Japanese,chicken,cooc,60,0.500000,5,mirin,0.440400,True
chicken + Japanese,chicken,core,0,1.000000,1,pork,0.580800,False
chicken + Japanese,chicken,core,0,1.000000,2,beef,0.571200,False
chicken + Japanese,chicken,core,0,1.000000,3,chicken_broth,0.549900,False
chicken + Japanese,chicken,core,0,1.000000,4,peanut,0.523300,False
chicken + Japanese,chicken,core,0,1.000000,5,cream_of_chicken_soup,0.521700,False
chicken + Japanese,chicken,core,30,0.866025,1,dashi,0.624100,True
chicken + Japanese,chicken,core,30,0.866025,2,burdock_root,0.618600,True
chicken + Japanese,chicken,core,30,0.866025,3,kombu,0.617300,True
chicken + Japanese,chicken,core,30,0.866025,4,mirin,0.612500,True
chicken + Japanese,chicken,core,30,0.866025,5,udon_noodle,0.585400,True
chicken + Japanese,chicken,core,60,0.500000,1,dashi,0.684000,True
chicken + Japanese,chicken,core,60,0.500000,2,mirin,0.665700,True
chicken + Japanese,chicken,core,60,0.500000,3,kombu,0.648100,True
chicken + Japanese,chicken,core,60,0.500000,4,bonito_flakes,0.636800,True
chicken + Japanese,chicken,core,60,0.500000,5,burdock_root,0.631300,True
chicken + Japanese,chicken,chem,0,1.000000,1,beef,0.405100,False
chicken + Japanese,chicken,chem,0,1.000000,2,pork,0.339700,False
chicken + Japanese,chicken,chem,0,1.000000,3,cream_of_chicken_soup,0.310700,False
chicken + Japanese,chicken,chem,0,1.000000,4,buffalo_wing_sauce,0.288200,False
chicken + Japanese,chicken,chem,0,1.000000,5,peanut,0.282100,False
chicken + Japanese,chicken,chem,30,0.866025,1,mirin,0.396000,True
chicken + Japanese,chicken,chem,30,0.866025,2,bonito_flakes,0.367600,True
chicken + Japanese,chicken,chem,30,0.866025,3,udon_noodle,0.362500,True
chicken + Japanese,chicken,chem,30,0.866025,4,dashi,0.359600,True
chicken + Japanese,chicken,chem,30,0.866025,5,yuzu_kosho,0.337900,True
chicken + Japanese,chicken,chem,60,0.500000,1,dashi,0.534200,True
chicken + Japanese,chicken,chem,60,0.500000,2,mirin,0.532700,True
chicken + Japanese,chicken,chem,60,0.500000,3,bonito_flakes,0.521700,True
chicken + Japanese,chicken,chem,60,0.500000,4,mentsuyu,0.498000,True
chicken + Japanese,chicken,chem,60,0.500000,5,chikuwa,0.482300,True
beef + East_Asian,beef,cooc,0,1.000000,1,onion,0.414000,False
beef + East_Asian,beef,cooc,0,1.000000,2,pork,0.369800,False
beef + East_Asian,beef,cooc,0,1.000000,3,black_pepper,0.354000,False
beef + East_Asian,beef,cooc,0,1.000000,4,garlic,0.351700,False
beef + East_Asian,beef,cooc,0,1.000000,5,potato,0.319600,False
beef + East_Asian,beef,cooc,30,0.866025,1,pork,0.451800,False
beef + East_Asian,beef,cooc,30,0.866025,2,shiitake_mushroom,0.412500,True
beef + East_Asian,beef,cooc,30,0.866025,3,dark_soy_sauce,0.388900,True
beef + East_Asian,beef,cooc,30,0.866025,4,blood_tofu,0.388300,True
beef + East_Asian,beef,cooc,30,0.866025,5,braising_liquid,0.377400,False
beef + East_Asian,beef,cooc,60,0.500000,1,shaoxing_wine,0.476500,True
beef + East_Asian,beef,cooc,60,0.500000,2,shiitake_mushroom,0.474200,True
beef + East_Asian,beef,cooc,60,0.500000,3,light_soy_sauce,0.472900,True
beef + East_Asian,beef,cooc,60,0.500000,4,yu_choy,0.467700,True
beef + East_Asian,beef,cooc,60,0.500000,5,mala_sauce,0.456800,True
beef + East_Asian,beef,core,0,1.000000,1,chicken,0.571200,False
beef + East_Asian,beef,core,0,1.000000,2,taco_seasoning,0.555600,False
beef + East_Asian,beef,core,0,1.000000,3,bell_pepper,0.546400,False
beef + East_Asian,beef,core,0,1.000000,4,enchilada_sauce,0.545600,False
beef + East_Asian,beef,core,0,1.000000,5,mushroom,0.536400,False
beef + East_Asian,beef,core,30,0.866025,1,light_soy_sauce,0.650500,True
beef + East_Asian,beef,core,30,0.866025,2,oyster_sauce,0.630800,True
beef + East_Asian,beef,core,30,0.866025,3,hot_pot_base,0.629700,True
beef + East_Asian,beef,core,30,0.866025,4,enoki_mushroom,0.628900,True
beef + East_Asian,beef,core,30,0.866025,5,daikon,0.627800,True
beef + East_Asian,beef,core,60,0.500000,1,light_soy_sauce,0.713300,True
beef + East_Asian,beef,core,60,0.500000,2,shaoxing_wine,0.688900,True
beef + East_Asian,beef,core,60,0.500000,3,oyster_sauce,0.684000,True
beef + East_Asian,beef,core,60,0.500000,4,tofu_skin,0.680000,True
beef + East_Asian,beef,core,60,0.500000,5,dried_lily_bud,0.670900,True
beef + East_Asian,beef,chem,0,1.000000,1,chicken,0.405100,False
beef + East_Asian,beef,chem,0,1.000000,2,taco_sauce,0.337400,False
beef + East_Asian,beef,chem,0,1.000000,3,taco_seasoning,0.328000,False
beef + East_Asian,beef,chem,0,1.000000,4,mushroom,0.297900,False
beef + East_Asian,beef,chem,0,1.000000,5,tortilla,0.268400,False
beef + East_Asian,beef,chem,30,0.866025,1,chicken,0.363600,False
beef + East_Asian,beef,chem,30,0.866025,2,light_soy_sauce,0.341300,True
beef + East_Asian,beef,chem,30,0.866025,3,hot_pot_base,0.340100,True
beef + East_Asian,beef,chem,30,0.866025,4,yu_choy,0.332800,True
beef + East_Asian,beef,chem,30,0.866025,5,oyster_sauce,0.330200,True
beef + East_Asian,beef,chem,60,0.500000,1,light_soy_sauce,0.474400,True
beef + East_Asian,beef,chem,60,0.500000,2,oyster_sauce,0.457900,True
beef + East_Asian,beef,chem,60,0.500000,3,yu_choy,0.452600,True
beef + East_Asian,beef,chem,60,0.500000,4,shaoxing_wine,0.449300,True
beef + East_Asian,beef,chem,60,0.500000,5,tofu_skin,0.445900,True
salmon + Mediterranean,salmon,cooc,0,1.000000,1,wasabi,0.348300,False
salmon + Mediterranean,salmon,cooc,0,1.000000,2,avocado,0.324500,False
salmon + Mediterranean,salmon,cooc,0,1.000000,3,ponzu,0.318900,False
salmon + Mediterranean,salmon,cooc,0,1.000000,4,balsamic_vinegar,0.318000,True
salmon + Mediterranean,salmon,cooc,0,1.000000,5,scallop,0.317100,False
salmon + Mediterranean,salmon,cooc,30,0.866025,1,balsamic_vinegar,0.407800,True
salmon + Mediterranean,salmon,cooc,30,0.866025,2,cooking_spray,0.360700,False
salmon + Mediterranean,salmon,cooc,30,0.866025,3,thyme,0.357800,False
salmon + Mediterranean,salmon,cooc,30,0.866025,4,tapenade,0.357800,True
salmon + Mediterranean,salmon,cooc,30,0.866025,5,white_wine,0.357700,False
salmon + Mediterranean,salmon,cooc,60,0.500000,1,tapenade,0.391100,True
salmon + Mediterranean,salmon,cooc,60,0.500000,2,balsamic_vinegar,0.388400,True
salmon + Mediterranean,salmon,cooc,60,0.500000,3,gruyere_cheese,0.376400,True
salmon + Mediterranean,salmon,cooc,60,0.500000,4,thyme,0.371800,False
salmon + Mediterranean,salmon,cooc,60,0.500000,5,pancetta,0.367600,True
salmon + Mediterranean,salmon,core,0,1.000000,1,trout,0.649100,False
salmon + Mediterranean,salmon,core,0,1.000000,2,ham,0.630000,False
salmon + Mediterranean,salmon,core,0,1.000000,3,mirin,0.617400,False
salmon + Mediterranean,salmon,core,0,1.000000,4,cod,0.616800,False
salmon + Mediterranean,salmon,core,0,1.000000,5,fish_roe,0.611500,False
salmon + Mediterranean,salmon,core,30,0.866025,1,olive_oil,0.621800,False
salmon + Mediterranean,salmon,core,30,0.866025,2,balsamic_vinegar,0.602200,True
salmon + Mediterranean,salmon,core,30,0.866025,3,trout,0.583500,False
salmon + Mediterranean,salmon,core,30,0.866025,4,pesto,0.578300,True
salmon + Mediterranean,salmon,core,30,0.866025,5,portobello_mushroom,0.562200,False
salmon + Mediterranean,salmon,core,60,0.500000,1,olive_oil,0.515500,False
salmon + Mediterranean,salmon,core,60,0.500000,2,balsamic_vinegar,0.496800,True
salmon + Mediterranean,salmon,core,60,0.500000,3,pesto,0.496100,True
salmon + Mediterranean,salmon,core,60,0.500000,4,goat_cheese,0.486400,False
salmon + Mediterranean,salmon,core,60,0.500000,5,tapenade,0.465500,True
salmon + Mediterranean,salmon,chem,0,1.000000,1,ham,0.498600,False
salmon + Mediterranean,salmon,chem,0,1.000000,2,trout,0.355800,False
salmon + Mediterranean,salmon,chem,0,1.000000,3,tuna,0.336700,False
salmon + Mediterranean,salmon,chem,0,1.000000,4,cod,0.329800,False
salmon + Mediterranean,salmon,chem,0,1.000000,5,miso,0.310300,False
salmon + Mediterranean,salmon,chem,30,0.866025,1,ham,0.440200,False
salmon + Mediterranean,salmon,chem,30,0.866025,2,feta_cheese,0.370300,True
salmon + Mediterranean,salmon,chem,30,0.866025,3,pesto,0.361100,True
salmon + Mediterranean,salmon,chem,30,0.866025,4,olive_oil,0.358100,False
salmon + Mediterranean,salmon,chem,30,0.866025,5,trout,0.356400,False
salmon + Mediterranean,salmon,chem,60,0.500000,1,fontina_cheese,0.417600,True
salmon + Mediterranean,salmon,chem,60,0.500000,2,balsamic_vinegar,0.398600,True
salmon + Mediterranean,salmon,chem,60,0.500000,3,pesto,0.396900,True
salmon + Mediterranean,salmon,chem,60,0.500000,4,olive_oil,0.395200,False
salmon + Mediterranean,salmon,chem,60,0.500000,5,tapenade,0.374500,True
rice + South_Asian,rice,cooc,0,1.000000,1,carrot,0.335000,False
rice + South_Asian,rice,cooc,0,1.000000,2,okra,0.331600,False
rice + South_Asian,rice,cooc,0,1.000000,3,vegetable_oil,0.325700,False
rice + South_Asian,rice,cooc,0,1.000000,4,pea,0.311700,False
rice + South_Asian,rice,cooc,0,1.000000,5,dashi,0.307500,False
rice + South_Asian,rice,cooc,30,0.866025,1,curry_leaf,0.445400,True
rice + South_Asian,rice,cooc,30,0.866025,2,masoor_dal,0.432400,True
rice + South_Asian,rice,cooc,30,0.866025,3,urad_dal,0.419800,True
rice + South_Asian,rice,cooc,30,0.866025,4,chana_dal,0.404900,True
rice + South_Asian,rice,cooc,30,0.866025,5,fenugreek_seed,0.402300,True
rice + South_Asian,rice,cooc,60,0.500000,1,curry_leaf,0.569600,True
rice + South_Asian,rice,cooc,60,0.500000,2,chana_dal,0.544100,True
rice + South_Asian,rice,cooc,60,0.500000,3,urad_dal,0.536000,True
rice + South_Asian,rice,cooc,60,0.500000,4,masoor_dal,0.518200,True
rice + South_Asian,rice,cooc,60,0.500000,5,horse_gram,0.511700,True
rice + South_Asian,rice,core,0,1.000000,1,shiitake_mushroom,0.595900,False
rice + South_Asian,rice,core,0,1.000000,2,nori,0.594300,False
rice + South_Asian,rice,core,0,1.000000,3,bok_choy,0.583900,False
rice + South_Asian,rice,core,0,1.000000,4,sesame_seed,0.571800,False
rice + South_Asian,rice,core,0,1.000000,5,pea,0.571300,False
rice + South_Asian,rice,core,30,0.866025,1,chana_dal,0.697600,True
rice + South_Asian,rice,core,30,0.866025,2,fenugreek_leaf,0.691900,True
rice + South_Asian,rice,core,30,0.866025,3,urad_dal,0.683800,True
rice + South_Asian,rice,core,30,0.866025,4,toor_dal,0.674100,True
rice + South_Asian,rice,core,30,0.866025,5,horse_gram,0.668400,True
rice + South_Asian,rice,core,60,0.500000,1,chana_dal,0.743300,True
rice + South_Asian,rice,core,60,0.500000,2,toor_dal,0.722400,True
rice + South_Asian,rice,core,60,0.500000,3,kashmiri_chili,0.721200,True
rice + South_Asian,rice,core,60,0.500000,4,urad_dal,0.720000,True
rice + South_Asian,rice,core,60,0.500000,5,horse_gram,0.714500,True
rice + South_Asian,rice,chem,0,1.000000,1,caviar,0.310000,False
rice + South_Asian,rice,chem,0,1.000000,2,nori,0.300600,False
rice + South_Asian,rice,chem,0,1.000000,3,wheat,0.296900,False
rice + South_Asian,rice,chem,0,1.000000,4,millet,0.296600,False
rice + South_Asian,rice,chem,0,1.000000,5,puzi_leaf,0.291900,False
rice + South_Asian,rice,chem,30,0.866025,1,chana_dal,0.461100,True
rice + South_Asian,rice,chem,30,0.866025,2,toor_dal,0.458700,True
rice + South_Asian,rice,chem,30,0.866025,3,fenugreek_seed,0.440700,True
rice + South_Asian,rice,chem,30,0.866025,4,kashmiri_chili,0.438400,True
rice + South_Asian,rice,chem,30,0.866025,5,sambar_powder,0.417400,True
rice + South_Asian,rice,chem,60,0.500000,1,chana_dal,0.638700,True
rice + South_Asian,rice,chem,60,0.500000,2,kashmiri_chili,0.629800,True
rice + South_Asian,rice,chem,60,0.500000,3,toor_dal,0.623800,True
rice + South_Asian,rice,chem,60,0.500000,4,fenugreek_seed,0.576000,True
rice + South_Asian,rice,chem,60,0.500000,5,amchur,0.571100,True
corn + Latin_American,corn,cooc,0,1.000000,1,pea,0.313700,False
corn + Latin_American,corn,cooc,0,1.000000,2,scallion,0.311100,False
corn + Latin_American,corn,cooc,0,1.000000,3,shrimp,0.304300,False
corn + Latin_American,corn,cooc,0,1.000000,4,red_onion,0.300500,False
corn + Latin_American,corn,cooc,0,1.000000,5,rice,0.300000,False
corn + Latin_American,corn,cooc,30,0.866025,1,salsa_verde,0.424200,True
corn + Latin_American,corn,cooc,30,0.866025,2,tomatillo,0.420900,True
corn + Latin_American,corn,cooc,30,0.866025,3,queso_fresco,0.412200,True
corn + Latin_American,corn,cooc,30,0.866025,4,fajita_seasoning,0.406500,True
corn + Latin_American,corn,cooc,30,0.866025,5,corn_tortilla,0.383900,True
corn + Latin_American,corn,cooc,60,0.500000,1,tomatillo,0.502900,True
corn + Latin_American,corn,cooc,60,0.500000,2,queso_fresco,0.475900,True
corn + Latin_American,corn,cooc,60,0.500000,3,corn_tortilla,0.457300,True
corn + Latin_American,corn,cooc,60,0.500000,4,salsa_verde,0.448600,True
corn + Latin_American,corn,cooc,60,0.500000,5,refried_beans,0.444400,True
corn + Latin_American,corn,core,0,1.000000,1,bell_pepper,0.569300,False
corn + Latin_American,corn,core,0,1.000000,2,potato,0.546000,False
corn + Latin_American,corn,core,0,1.000000,3,carrot,0.537700,False
corn + Latin_American,corn,core,0,1.000000,4,pinto_bean,0.537400,True
corn + Latin_American,corn,core,0,1.000000,5,cheddar_cheese,0.530600,False
corn + Latin_American,corn,core,30,0.866025,1,tomatillo,0.639600,True
corn + Latin_American,corn,core,30,0.866025,2,corn_tortilla,0.616800,True
corn + Latin_American,corn,core,30,0.866025,3,epazote,0.610800,True
corn + Latin_American,corn,core,30,0.866025,4,salsa,0.610200,True
corn + Latin_American,corn,core,30,0.866025,5,nopal,0.603400,True
corn + Latin_American,corn,core,60,0.500000,1,tomatillo,0.580200,True
corn + Latin_American,corn,core,60,0.500000,2,corn_tortilla,0.553000,True
corn + Latin_American,corn,core,60,0.500000,3,nopal,0.550000,True
corn + Latin_American,corn,core,60,0.500000,4,queso_fresco,0.540900,True
corn + Latin_American,corn,core,60,0.500000,5,epazote,0.540600,True
corn + Latin_American,corn,chem,0,1.000000,1,tortilla,0.336200,True
corn + Latin_American,corn,chem,0,1.000000,2,guascas,0.335500,True
corn + Latin_American,corn,chem,0,1.000000,3,red_pepper,0.334600,False
corn + Latin_American,corn,chem,0,1.000000,4,oregano,0.303000,False
corn + Latin_American,corn,chem,0,1.000000,5,epazote,0.300700,True
corn + Latin_American,corn,chem,30,0.866025,1,corn_tortilla,0.460000,True
corn + Latin_American,corn,chem,30,0.866025,2,queso_fresco,0.443100,True
corn + Latin_American,corn,chem,30,0.866025,3,epazote,0.441100,True
corn + Latin_American,corn,chem,30,0.866025,4,salsa,0.438600,True
corn + Latin_American,corn,chem,30,0.866025,5,enchilada_sauce,0.436600,True
corn + Latin_American,corn,chem,60,0.500000,1,corn_tortilla,0.548400,True
corn + Latin_American,corn,chem,60,0.500000,2,queso_fresco,0.534400,True
corn + Latin_American,corn,chem,60,0.500000,3,salsa,0.513500,True
corn + Latin_American,corn,chem,60,0.500000,4,guajillo_chile,0.501300,True
corn + Latin_American,corn,chem,60,0.500000,5,poblano_pepper,0.491600,True
lamb + Eastern_European,lamb,cooc,0,1.000000,1,fennel,0.299300,False
lamb + Eastern_European,lamb,cooc,0,1.000000,2,salmon,0.295400,False
lamb + Eastern_European,lamb,cooc,0,1.000000,3,duck,0.294300,False
lamb + Eastern_European,lamb,cooc,0,1.000000,4,zucchini,0.291200,False
lamb + Eastern_European,lamb,cooc,0,1.000000,5,coriander,0.278900,False
lamb + Eastern_European,lamb,cooc,30,0.866025,1,bryndza,0.368000,True
lamb + Eastern_European,lamb,cooc,30,0.866025,2,utskho_suneli,0.355500,True
lamb + Eastern_European,lamb,cooc,30,0.866025,3,matsoni,0.353000,True
lamb + Eastern_European,lamb,cooc,30,0.866025,4,khmeli_suneli,0.352400,True
lamb + Eastern_European,lamb,cooc,30,0.866025,5,dill,0.324700,False
lamb + Eastern_European,lamb,cooc,60,0.500000,1,bryndza,0.480700,True
lamb + Eastern_European,lamb,cooc,60,0.500000,2,adjika,0.463000,True
lamb + Eastern_European,lamb,cooc,60,0.500000,3,matsoni,0.434500,True
lamb + Eastern_European,lamb,cooc,60,0.500000,4,utskho_suneli,0.414900,True
lamb + Eastern_European,lamb,cooc,60,0.500000,5,kvass,0.390000,True
lamb + Eastern_European,lamb,core,0,1.000000,1,fennel_seed,0.529600,False
lamb + Eastern_European,lamb,core,0,1.000000,2,olive_oil,0.522000,False
lamb + Eastern_European,lamb,core,0,1.000000,3,red_onion,0.520700,False
lamb + Eastern_European,lamb,core,0,1.000000,4,ras_el_hanout,0.514400,False
lamb + Eastern_European,lamb,core,0,1.000000,5,sumac,0.505900,False
lamb + Eastern_European,lamb,core,30,0.866025,1,adjika,0.580600,True
lamb + Eastern_European,lamb,core,30,0.866025,2,utskho_suneli,0.546200,True
lamb + Eastern_European,lamb,core,30,0.866025,3,sumac,0.509100,False
lamb + Eastern_European,lamb,core,30,0.866025,4,barberry,0.503100,True
lamb + Eastern_European,lamb,core,30,0.866025,5,narsharab,0.502500,True
lamb + Eastern_European,lamb,core,60,0.500000,1,adjika,0.588900,True
lamb + Eastern_European,lamb,core,60,0.500000,2,sulguni_cheese,0.521400,True
lamb + Eastern_European,lamb,core,60,0.500000,3,utskho_suneli,0.516000,True
lamb + Eastern_European,lamb,core,60,0.500000,4,matsoni,0.504500,True
lamb + Eastern_European,lamb,core,60,0.500000,5,kvass,0.480300,True
lamb + Eastern_European,lamb,chem,0,1.000000,1,peanut_oil,0.325200,False
lamb + Eastern_European,lamb,chem,0,1.000000,2,goat_cheese,0.286800,False
lamb + Eastern_European,lamb,chem,0,1.000000,3,coriander,0.279000,False
lamb + Eastern_European,lamb,chem,0,1.000000,4,chu_hou_paste,0.260700,False
lamb + Eastern_European,lamb,chem,0,1.000000,5,fermented_chive_flower_paste,0.260000,False
lamb + Eastern_European,lamb,chem,30,0.866025,1,adjika,0.406100,True
lamb + Eastern_European,lamb,chem,30,0.866025,2,utskho_suneli,0.375700,True
lamb + Eastern_European,lamb,chem,30,0.866025,3,narsharab,0.331200,True
lamb + Eastern_European,lamb,chem,30,0.866025,4,barberry,0.330400,True
lamb + Eastern_European,lamb,chem,30,0.866025,5,sulguni_cheese,0.327700,True
lamb + Eastern_European,lamb,chem,60,0.500000,1,adjika,0.544400,True
lamb + Eastern_European,lamb,chem,60,0.500000,2,sulguni_cheese,0.476500,True
lamb + Eastern_European,lamb,chem,60,0.500000,3,matsoni,0.469000,True
lamb + Eastern_European,lamb,chem,60,0.500000,4,narsharab,0.459900,True
lamb + Eastern_European,lamb,chem,60,0.500000,5,utskho_suneli,0.428800,True
chicken + whole + Mediterranean,chicken,cooc,0,1.000000,1,garlic,0.393400,True
chicken + whole + Mediterranean,chicken,cooc,0,1.000000,2,onion,0.366200,True
chicken + whole + Mediterranean,chicken,cooc,0,1.000000,3,black_pepper,0.358100,True
chicken + whole + Mediterranean,chicken,cooc,0,1.000000,4,turkey,0.348000,True
chicken + whole + Mediterranean,chicken,cooc,0,1.000000,5,carrot,0.342500,True
chicken + whole + Mediterranean,chicken,cooc,30,0.866025,1,garlic,0.411600,True
chicken + whole + Mediterranean,chicken,cooc,30,0.866025,2,black_pepper,0.403300,True
chicken + whole + Mediterranean,chicken,cooc,30,0.866025,3,paprika,0.353600,False
chicken + whole + Mediterranean,chicken,cooc,30,0.866025,4,onion,0.346600,True
chicken + whole + Mediterranean,chicken,cooc,30,0.866025,5,quail,0.345900,True
chicken + whole + Mediterranean,chicken,cooc,60,0.500000,1,thyme,0.347200,True
chicken + whole + Mediterranean,chicken,cooc,60,0.500000,2,ricotta_salata,0.343300,True
chicken + whole + Mediterranean,chicken,cooc,60,0.500000,3,pine_nut,0.343200,True
chicken + whole + Mediterranean,chicken,cooc,60,0.500000,4,black_pepper,0.340400,True
chicken + whole + Mediterranean,chicken,cooc,60,0.500000,5,fennel,0.321700,True
chicken + whole + Mediterranean,chicken,core,0,1.000000,1,pork,0.580800,True
chicken + whole + Mediterranean,chicken,core,0,1.000000,2,beef,0.571200,True
chicken + whole + Mediterranean,chicken,core,0,1.000000,3,chicken_broth,0.549900,False
chicken + whole + Mediterranean,chicken,core,0,1.000000,4,peanut,0.523300,True
chicken + whole + Mediterranean,chicken,core,0,1.000000,5,cream_of_chicken_soup,0.521700,False
chicken + whole + Mediterranean,chicken,core,30,0.866025,1,parmesan_cheese,0.521300,True
chicken + whole + Mediterranean,chicken,core,30,0.866025,2,tomato,0.518300,True
chicken + whole + Mediterranean,chicken,core,30,0.866025,3,olive_oil,0.514100,False
chicken + whole + Mediterranean,chicken,core,30,0.866025,4,basil,0.511500,True
chicken + whole + Mediterranean,chicken,core,30,0.866025,5,green_bean,0.508500,True
chicken + whole + Mediterranean,chicken,core,60,0.500000,1,artichoke,0.471900,True
chicken + whole + Mediterranean,chicken,core,60,0.500000,2,farro,0.468800,True
chicken + whole + Mediterranean,chicken,core,60,0.500000,3,cardoon,0.466600,True
chicken + whole + Mediterranean,chicken,core,60,0.500000,4,rosemary,0.462500,True
chicken + whole + Mediterranean,chicken,core,60,0.500000,5,basil,0.458300,True
chicken + whole + Mediterranean,chicken,chem,0,1.000000,1,beef,0.405100,True
chicken + whole + Mediterranean,chicken,chem,0,1.000000,2,pork,0.339700,True
chicken + whole + Mediterranean,chicken,chem,0,1.000000,3,cream_of_chicken_soup,0.310700,False
chicken + whole + Mediterranean,chicken,chem,0,1.000000,4,buffalo_wing_sauce,0.288200,False
chicken + whole + Mediterranean,chicken,chem,0,1.000000,5,peanut,0.282100,True
chicken + whole + Mediterranean,chicken,chem,30,0.866025,1,beef,0.321700,True
chicken + whole + Mediterranean,chicken,chem,30,0.866025,2,butternut_squash,0.319300,True
chicken + whole + Mediterranean,chicken,chem,30,0.866025,3,olive_oil,0.281300,False
chicken + whole + Mediterranean,chicken,chem,30,0.866025,4,swiss_chard,0.274400,True
chicken + whole + Mediterranean,chicken,chem,30,0.866025,5,wild_rice,0.271600,True
chicken + whole + Mediterranean,chicken,chem,60,0.500000,1,butternut_squash,0.358000,True
chicken + whole + Mediterranean,chicken,chem,60,0.500000,2,swiss_chard,0.332500,True
chicken + whole + Mediterranean,chicken,chem,60,0.500000,3,ricotta_salata,0.321900,True
chicken + whole + Mediterranean,chicken,chem,60,0.500000,4,caper,0.319900,True
chicken + whole + Mediterranean,chicken,chem,60,0.500000,5,olive_oil,0.319700,False
chicken + processed + Western_Atlantic,chicken,cooc,0,1.000000,1,garlic,0.393400,False
chicken + processed + Western_Atlantic,chicken,cooc,0,1.000000,2,onion,0.366200,False
chicken + processed + Western_Atlantic,chicken,cooc,0,1.000000,3,black_pepper,0.358100,False
chicken + processed + Western_Atlantic,chicken,cooc,0,1.000000,4,turkey,0.348000,False
chicken + processed + Western_Atlantic,chicken,cooc,0,1.000000,5,carrot,0.342500,False
chicken + processed + Western_Atlantic,chicken,cooc,30,0.866025,1,turkey,0.424300,False
chicken + processed + Western_Atlantic,chicken,cooc,30,0.866025,2,swiss_cheese,0.391700,True
chicken + processed + Western_Atlantic,chicken,cooc,30,0.866025,3,onion,0.380200,False
chicken + processed + Western_Atlantic,chicken,cooc,30,0.866025,4,steak_sauce,0.349100,True
chicken + processed + Western_Atlantic,chicken,cooc,30,0.866025,5,sour_cream,0.341200,True
chicken + processed + Western_Atlantic,chicken,cooc,60,0.500000,1,swiss_cheese,0.421000,True
chicken + processed + Western_Atlantic,chicken,cooc,60,0.500000,2,steak_sauce,0.394900,True
chicken + processed + Western_Atlantic,chicken,cooc,60,0.500000,3,turkey,0.386900,False
chicken + processed + Western_Atlantic,chicken,cooc,60,0.500000,4,sour_cream,0.363700,True
chicken + processed + Western_Atlantic,chicken,cooc,60,0.500000,5,ranch_dressing,0.357000,True
chicken + processed + Western_Atlantic,chicken,core,0,1.000000,1,pork,0.580800,False
chicken + processed + Western_Atlantic,chicken,core,0,1.000000,2,beef,0.571200,False
chicken + processed + Western_Atlantic,chicken,core,0,1.000000,3,chicken_broth,0.549900,True
chicken + processed + Western_Atlantic,chicken,core,0,1.000000,4,peanut,0.523300,False
chicken + processed + Western_Atlantic,chicken,core,0,1.000000,5,cream_of_chicken_soup,0.521700,True
chicken + processed + Western_Atlantic,chicken,core,30,0.866025,1,cheddar_cheese,0.558300,True
chicken + processed + Western_Atlantic,chicken,core,30,0.866025,2,cream_of_chicken_soup,0.551300,True
chicken + processed + Western_Atlantic,chicken,core,30,0.866025,3,alfredo_sauce,0.531200,True
chicken + processed + Western_Atlantic,chicken,core,30,0.866025,4,beef,0.518900,False
chicken + processed + Western_Atlantic,chicken,core,30,0.866025,5,turkey,0.510300,False
chicken + processed + Western_Atlantic,chicken,core,60,0.500000,1,cheddar_cheese,0.454200,True
chicken + processed + Western_Atlantic,chicken,core,60,0.500000,2,cream_of_chicken_soup,0.433200,True
chicken + processed + Western_Atlantic,chicken,core,60,0.500000,3,crescent_roll,0.426200,True
chicken + processed + Western_Atlantic,chicken,core,60,0.500000,4,alfredo_sauce,0.423800,True
chicken + processed + Western_Atlantic,chicken,core,60,0.500000,5,ranch_dressing,0.421600,True
chicken + processed + Western_Atlantic,chicken,chem,0,1.000000,1,beef,0.405100,False
chicken + processed + Western_Atlantic,chicken,chem,0,1.000000,2,pork,0.339700,False
chicken + processed + Western_Atlantic,chicken,chem,0,1.000000,3,cream_of_chicken_soup,0.310700,True
chicken + processed + Western_Atlantic,chicken,chem,0,1.000000,4,buffalo_wing_sauce,0.288200,True
chicken + processed + Western_Atlantic,chicken,chem,0,1.000000,5,peanut,0.282100,False
chicken + processed + Western_Atlantic,chicken,chem,30,0.866025,1,cream_of_chicken_soup,0.395900,True
chicken + processed + Western_Atlantic,chicken,chem,30,0.866025,2,buffalo_wing_sauce,0.395100,True
chicken + processed + Western_Atlantic,chicken,chem,30,0.866025,3,beef,0.388900,False
chicken + processed + Western_Atlantic,chicken,chem,30,0.866025,4,ranch_dressing,0.355200,True
chicken + processed + Western_Atlantic,chicken,chem,30,0.866025,5,cheddar_cheese,0.352400,True
chicken + processed + Western_Atlantic,chicken,chem,60,0.500000,1,colby_cheese,0.396400,True
chicken + processed + Western_Atlantic,chicken,chem,60,0.500000,2,buffalo_wing_sauce,0.396100,True
chicken + processed + Western_Atlantic,chicken,chem,60,0.500000,3,ranch_dressing,0.383300,True
chicken + processed + Western_Atlantic,chicken,chem,60,0.500000,4,cream_of_chicken_soup,0.375000,True
chicken + processed + Western_Atlantic,chicken,chem,60,0.500000,5,alfredo_sauce,0.352500,True
tofu + meat direction,tofu,cooc,0,1.000000,1,birds_eye_chili,0.453100,False
tofu + meat direction,tofu,cooc,0,1.000000,2,ginger,0.433200,False
tofu + meat direction,tofu,cooc,0,1.000000,3,scallion,0.386400,False
tofu + meat direction,tofu,cooc,0,1.000000,4,light_soy_sauce,0.379200,False
tofu + meat direction,tofu,cooc,0,1.000000,5,shiitake_mushroom,0.378800,False
tofu + meat direction,tofu,cooc,30,0.866025,1,birds_eye_chili,0.388400,False
tofu + meat direction,tofu,cooc,30,0.866025,2,white_pepper,0.360800,False
tofu + meat direction,tofu,cooc,30,0.866025,3,scallion,0.360300,False
tofu + meat direction,tofu,cooc,30,0.866025,4,clam,0.350700,True
tofu + meat direction,tofu,cooc,30,0.866025,5,ginger,0.344500,False
tofu + meat direction,tofu,cooc,60,0.500000,1,clam,0.316800,True
tofu + meat direction,tofu,cooc,60,0.500000,2,crab,0.313500,True
tofu + meat direction,tofu,cooc,60,0.500000,3,capicola,0.278000,True
tofu + meat direction,tofu,cooc,60,0.500000,4,white_pepper,0.276500,False
tofu + meat direction,tofu,cooc,60,0.500000,5,pike,0.272900,True
tofu + meat direction,tofu,core,0,1.000000,1,oil,0.813100,False
tofu + meat direction,tofu,core,0,1.000000,2,birds_eye_chili,0.801100,False
tofu + meat direction,tofu,core,0,1.000000,3,napa_cabbage,0.799600,False
tofu + meat direction,tofu,core,0,1.000000,4,oyster_sauce,0.796000,False
tofu + meat direction,tofu,core,0,1.000000,5,glass_noodle,0.794400,False
tofu + meat direction,tofu,core,30,0.866025,1,salt,0.740000,False
tofu + meat direction,tofu,core,30,0.866025,2,oil,0.721300,False
tofu + meat direction,tofu,core,30,0.866025,3,shaoxing_wine,0.701500,False
tofu + meat direction,tofu,core,30,0.866025,4,hot_pot_base,0.695500,False
tofu + meat direction,tofu,core,30,0.866025,5,oyster_sauce,0.694300,False
tofu + meat direction,tofu,core,60,0.500000,1,remoulade_sauce,0.547700,False
tofu + meat direction,tofu,core,60,0.500000,2,anchovy,0.543600,True
tofu + meat direction,tofu,core,60,0.500000,3,halibut,0.542000,True
tofu + meat direction,tofu,core,60,0.500000,4,cod,0.532900,True
tofu + meat direction,tofu,core,60,0.500000,5,haddock,0.532000,True
tofu + meat direction,tofu,chem,0,1.000000,1,oil,0.627700,False
tofu + meat direction,tofu,chem,0,1.000000,2,rice_cake,0.581000,False
tofu + meat direction,tofu,chem,0,1.000000,3,sole,0.546900,True
tofu + meat direction,tofu,chem,0,1.000000,4,bok_choy,0.542400,False
tofu + meat direction,tofu,chem,0,1.000000,5,enoki_mushroom,0.537800,False
tofu + meat direction,tofu,chem,30,0.866025,1,oil,0.559300,False
tofu + meat direction,tofu,chem,30,0.866025,2,rice_cake,0.547600,False
tofu + meat direction,tofu,chem,30,0.866025,3,sole,0.528700,True
tofu + meat direction,tofu,chem,30,0.866025,4,frog_leg,0.511100,True
tofu + meat direction,tofu,chem,30,0.866025,5,carp,0.509400,True
tofu + meat direction,tofu,chem,60,0.500000,1,eel,0.397400,True
tofu + meat direction,tofu,chem,60,0.500000,2,frog_leg,0.369300,True
tofu + meat direction,tofu,chem,60,0.500000,3,sole,0.368800,True
tofu + meat direction,tofu,chem,60,0.500000,4,rice_cake,0.367300,False
tofu + meat direction,tofu,chem,60,0.500000,5,octopus,0.366400,True
chicken + sweet,chicken,cooc,0,1.000000,1,garlic,0.393400,False
chicken + sweet,chicken,cooc,0,1.000000,2,onion,0.366200,False
chicken + sweet,chicken,cooc,0,1.000000,3,black_pepper,0.358100,True
chicken + sweet,chicken,cooc,0,1.000000,4,turkey,0.348000,False
chicken + sweet,chicken,cooc,0,1.000000,5,carrot,0.342500,False
chicken + sweet,chicken,cooc,30,0.866025,1,orange,0.356200,False
chicken + sweet,chicken,cooc,30,0.866025,2,clove,0.313900,True
chicken + sweet,chicken,cooc,30,0.866025,3,mint,0.298800,True
chicken + sweet,chicken,cooc,30,0.866025,4,falernum,0.295400,False
chicken + sweet,chicken,cooc,30,0.866025,5,lime,0.281900,False
chicken + sweet,chicken,cooc,60,0.500000,1,orange,0.394400,False
chicken + sweet,chicken,cooc,60,0.500000,2,rum,0.362700,True
chicken + sweet,chicken,cooc,60,0.500000,3,peach,0.362700,True
chicken + sweet,chicken,cooc,60,0.500000,4,ginger_ale,0.353400,False
chicken + sweet,chicken,cooc,60,0.500000,5,bitters,0.352500,False
chicken + sweet,chicken,core,0,1.000000,1,pork,0.580800,False
chicken + sweet,chicken,core,0,1.000000,2,beef,0.571200,False
chicken + sweet,chicken,core,0,1.000000,3,chicken_broth,0.549900,False
chicken + sweet,chicken,core,0,1.000000,4,peanut,0.523300,False
chicken + sweet,chicken,core,0,1.000000,5,cream_of_chicken_soup,0.521700,False
chicken + sweet,chicken,core,30,0.866025,1,peanut,0.501900,False
chicken + sweet,chicken,core,30,0.866025,2,pork,0.494400,False
chicken + sweet,chicken,core,30,0.866025,3,water_chestnut,0.477400,False
chicken + sweet,chicken,core,30,0.866025,4,loganberry,0.475500,True
chicken + sweet,chicken,core,30,0.866025,5,tea,0.474600,False
chicken + sweet,chicken,core,60,0.500000,1,loganberry,0.495200,True
chicken + sweet,chicken,core,60,0.500000,2,sparkling_wine,0.471400,True
chicken + sweet,chicken,core,60,0.500000,3,orange,0.463100,False
chicken + sweet,chicken,core,60,0.500000,4,rum,0.459700,True
chicken + sweet,chicken,core,60,0.500000,5,tea,0.447900,False
chicken + sweet,chicken,chem,0,1.000000,1,beef,0.405100,False
chicken + sweet,chicken,chem,0,1.000000,2,pork,0.339700,False
chicken + sweet,chicken,chem,0,1.000000,3,cream_of_chicken_soup,0.310700,False
chicken + sweet,chicken,chem,0,1.000000,4,buffalo_wing_sauce,0.288200,False
chicken + sweet,chicken,chem,0,1.000000,5,peanut,0.282100,False
chicken + sweet,chicken,chem,30,0.866025,1,beef,0.322600,False
chicken + sweet,chicken,chem,30,0.866025,2,chayote,0.290800,True
chicken + sweet,chicken,chem,30,0.866025,3,butternut_squash,0.284600,True
chicken + sweet,chicken,chem,30,0.866025,4,quinoa,0.274100,True
chicken + sweet,chicken,chem,30,0.866025,5,pork,0.270200,False
chicken + sweet,chicken,chem,60,0.500000,1,nectar,0.329100,True
chicken + sweet,chicken,chem,60,0.500000,2,chayote,0.323000,True
chicken + sweet,chicken,chem,60,0.500000,3,amaranth,0.321100,True
chicken + sweet,chicken,chem,60,0.500000,4,quinoa,0.314900,True
chicken + sweet,chicken,chem,60,0.500000,5,arrowroot,0.299500,True
beef + sweet,beef,cooc,0,1.000000,1,onion,0.414000,False
beef + sweet,beef,cooc,0,1.000000,2,pork,0.369800,False
beef + sweet,beef,cooc,0,1.000000,3,black_pepper,0.354000,True
beef + sweet,beef,cooc,0,1.000000,4,garlic,0.351700,False
beef + sweet,beef,cooc,0,1.000000,5,potato,0.319600,False
beef + sweet,beef,cooc,30,0.866025,1,clove,0.329800,True
beef + sweet,beef,cooc,30,0.866025,2,onion,0.310800,False
beef + sweet,beef,cooc,30,0.866025,3,lime,0.306600,False
beef + sweet,beef,cooc,30,0.866025,4,red_wine,0.303500,True
beef + sweet,beef,cooc,30,0.866025,5,pork,0.300900,False
beef + sweet,beef,cooc,60,0.500000,1,blackberry,0.362400,True
beef + sweet,beef,cooc,60,0.500000,2,rum,0.358600,True
beef + sweet,beef,cooc,60,0.500000,3,peach,0.356800,True
beef + sweet,beef,cooc,60,0.500000,4,syrup,0.353300,False
beef + sweet,beef,cooc,60,0.500000,5,grand_marnier,0.339100,True
beef + sweet,beef,core,0,1.000000,1,chicken,0.571200,False
beef + sweet,beef,core,0,1.000000,2,taco_seasoning,0.555600,False
beef + sweet,beef,core,0,1.000000,3,bell_pepper,0.546400,False
beef + sweet,beef,core,0,1.000000,4,enchilada_sauce,0.545600,False
beef + sweet,beef,core,0,1.000000,5,mushroom,0.536400,False
beef + sweet,beef,core,30,0.866025,1,chicken,0.488500,False
beef + sweet,beef,core,30,0.866025,2,cumin,0.465900,True
beef + sweet,beef,core,30,0.866025,3,tomato,0.465500,False
beef + sweet,beef,core,30,0.866025,4,pork,0.465500,False
beef + sweet,beef,core,30,0.866025,5,mushroom,0.455700,False
beef + sweet,beef,core,60,0.500000,1,sparkling_wine,0.477100,True
beef + sweet,beef,core,60,0.500000,2,loganberry,0.467100,True
beef + sweet,beef,core,60,0.500000,3,ginger_ale,0.448600,False
beef + sweet,beef,core,60,0.500000,4,orange,0.438700,False
beef + sweet,beef,core,60,0.500000,5,blackberry,0.437100,True
beef + sweet,beef,chem,0,1.000000,1,chicken,0.405100,False
beef + sweet,beef,chem,0,1.000000,2,taco_sauce,0.337400,False
beef + sweet,beef,chem,0,1.000000,3,taco_seasoning,0.328000,False
beef + sweet,beef,chem,0,1.000000,4,mushroom,0.297900,False
beef + sweet,beef,chem,0,1.000000,5,tortilla,0.268400,False
beef + sweet,beef,chem,30,0.866025,1,chicken,0.321800,False
beef + sweet,beef,chem,30,0.866025,2,chayote,0.280400,True
beef + sweet,beef,chem,30,0.866025,3,cumin,0.269300,True
beef + sweet,beef,chem,30,0.866025,4,garland_chrysanthemum,0.263600,True
beef + sweet,beef,chem,30,0.866025,5,oyster_mushroom,0.260200,True
beef + sweet,beef,chem,60,0.500000,1,nectar,0.329400,True
beef + sweet,beef,chem,60,0.500000,2,chayote,0.316300,True
beef + sweet,beef,chem,60,0.500000,3,oyster_mushroom,0.293800,True
beef + sweet,beef,chem,60,0.500000,4,spirulina,0.283400,True
beef + sweet,beef,chem,60,0.500000,5,date,0.281300,False
salmon + sweet,salmon,cooc,0,1.000000,1,wasabi,0.348300,False
salmon + sweet,salmon,cooc,0,1.000000,2,avocado,0.324500,False
salmon + sweet,salmon,cooc,0,1.000000,3,ponzu,0.318900,False
salmon + sweet,salmon,cooc,0,1.000000,4,balsamic_vinegar,0.318000,True
salmon + sweet,salmon,cooc,0,1.000000,5,scallop,0.317100,False
salmon + sweet,salmon,cooc,30,0.866025,1,lemon,0.332500,False
salmon + sweet,salmon,cooc,30,0.866025,2,raspberry,0.322500,True
salmon + sweet,salmon,cooc,30,0.866025,3,berry,0.315900,True
salmon + sweet,salmon,cooc,30,0.866025,4,mango,0.309200,True
salmon + sweet,salmon,cooc,30,0.866025,5,wasabi,0.307700,False
salmon + sweet,salmon,cooc,60,0.500000,1,strawberry,0.397600,True
salmon + sweet,salmon,cooc,60,0.500000,2,rum,0.394900,True
salmon + sweet,salmon,cooc,60,0.500000,3,peach,0.383700,True
salmon + sweet,salmon,cooc,60,0.500000,4,raspberry,0.378000,True
salmon + sweet,salmon,cooc,60,0.500000,5,syrup,0.363200,False
salmon + sweet,salmon,core,0,1.000000,1,trout,0.649100,False
salmon + sweet,salmon,core,0,1.000000,2,ham,0.630000,False
salmon + sweet,salmon,core,0,1.000000,3,mirin,0.617400,False
salmon + sweet,salmon,core,0,1.000000,4,cod,0.616800,False
salmon + sweet,salmon,core,0,1.000000,5,fish_roe,0.611500,False
salmon + sweet,salmon,core,30,0.866025,1,mirin,0.544300,False
salmon + sweet,salmon,core,30,0.866025,2,wasabi,0.520000,False
salmon + sweet,salmon,core,30,0.866025,3,grapeseed_oil,0.512000,False
salmon + sweet,salmon,core,30,0.866025,4,kombu,0.509600,True
salmon + sweet,salmon,core,30,0.866025,5,rice_vinegar,0.506900,True
salmon + sweet,salmon,core,60,0.500000,1,nectar,0.504600,True
salmon + sweet,salmon,core,60,0.500000,2,chia_seed,0.457300,True
salmon + sweet,salmon,core,60,0.500000,3,triple_sec,0.456700,False
salmon + sweet,salmon,core,60,0.500000,4,nectarine,0.455900,True
salmon + sweet,salmon,core,60,0.500000,5,watermelon,0.452000,True
salmon + sweet,salmon,chem,0,1.000000,1,ham,0.498600,False
salmon + sweet,salmon,chem,0,1.000000,2,trout,0.355800,False
salmon + sweet,salmon,chem,0,1.000000,3,tuna,0.336700,False
salmon + sweet,salmon,chem,0,1.000000,4,cod,0.329800,False
salmon + sweet,salmon,chem,0,1.000000,5,miso,0.310300,False
salmon + sweet,salmon,chem,30,0.866025,1,ham,0.404800,False
salmon + sweet,salmon,chem,30,0.866025,2,kombu,0.344400,True
salmon + sweet,salmon,chem,30,0.866025,3,quinoa,0.334900,True
salmon + sweet,salmon,chem,30,0.866025,4,wasabi,0.331900,False
salmon + sweet,salmon,chem,30,0.866025,5,trout,0.329300,False
salmon + sweet,salmon,chem,60,0.500000,1,arrowroot,0.354800,True
salmon + sweet,salmon,chem,60,0.500000,2,quinoa,0.354000,True
salmon + sweet,salmon,chem,60,0.500000,3,agar,0.310800,True
salmon + sweet,salmon,chem,60,0.500000,4,spirulina,0.308400,True
salmon + sweet,salmon,chem,60,0.500000,5,caper,0.306900,True
chocolate + savory,chocolate,cooc,0,1.000000,1,cocoa_powder,0.553500,False
chocolate + savory,chocolate,cooc,0,1.000000,2,vanilla,0.489900,True
chocolate + savory,chocolate,cooc,0,1.000000,3,almond,0.478700,True
chocolate + savory,chocolate,cooc,0,1.000000,4,coffee,0.451200,True
chocolate + savory,chocolate,cooc,0,1.000000,5,sprinkles,0.443000,False
chocolate + savory,chocolate,cooc,30,0.866025,1,cocoa_powder,0.436900,False
chocolate + savory,chocolate,cooc,30,0.866025,2,vanilla,0.395300,True
chocolate + savory,chocolate,cooc,30,0.866025,3,coffee,0.384600,True
chocolate + savory,chocolate,cooc,30,0.866025,4,almond,0.382100,True
chocolate + savory,chocolate,cooc,30,0.866025,5,butter,0.381500,True
chocolate + savory,chocolate,cooc,60,0.500000,1,asiago_cheese,0.364800,True
chocolate + savory,chocolate,cooc,60,0.500000,2,bechamel,0.337500,False
chocolate + savory,chocolate,cooc,60,0.500000,3,butter,0.321900,True
chocolate + savory,chocolate,cooc,60,0.500000,4,sour_cream,0.309200,False
chocolate + savory,chocolate,cooc,60,0.500000,5,capicola,0.305700,False
chocolate + savory,chocolate,core,0,1.000000,1,cocoa_powder,0.848400,False
chocolate + savory,chocolate,core,0,1.000000,2,toffee,0.787500,False
chocolate + savory,chocolate,core,0,1.000000,3,frosting,0.768200,False
chocolate + savory,chocolate,core,0,1.000000,4,fudge,0.736700,False
chocolate + savory,chocolate,core,0,1.000000,5,cream,0.732200,False
chocolate + savory,chocolate,core,30,0.866025,1,cocoa_powder,0.711800,False
chocolate + savory,chocolate,core,30,0.866025,2,cream,0.689100,False
chocolate + savory,chocolate,core,30,0.866025,3,toffee,0.686100,False
chocolate + savory,chocolate,core,30,0.866025,4,fudge,0.650800,False
chocolate + savory,chocolate,core,30,0.866025,5,coffee_liqueur,0.646800,True
chocolate + savory,chocolate,core,60,0.500000,1,fontina_cheese,0.471700,True
chocolate + savory,chocolate,core,60,0.500000,2,cream,0.461300,False
chocolate + savory,chocolate,core,60,0.500000,3,coffee_liqueur,0.457100,True
chocolate + savory,chocolate,core,60,0.500000,4,pepperoni,0.420300,False
chocolate + savory,chocolate,core,60,0.500000,5,ravioli,0.419600,False
chocolate + savory,chocolate,chem,0,1.000000,1,toffee,0.685700,False
chocolate + savory,chocolate,chem,0,1.000000,2,cocoa_powder,0.676200,False
chocolate + savory,chocolate,chem,0,1.000000,3,frosting,0.672800,False
chocolate + savory,chocolate,chem,0,1.000000,4,cream,0.651100,False
chocolate + savory,chocolate,chem,0,1.000000,5,marshmallow,0.637200,False
chocolate + savory,chocolate,chem,30,0.866025,1,toffee,0.585800,False
chocolate + savory,chocolate,chem,30,0.866025,2,cream,0.578400,False
chocolate + savory,chocolate,chem,30,0.866025,3,marshmallow,0.555300,False
chocolate + savory,chocolate,chem,30,0.866025,4,ice_cream,0.554300,False
chocolate + savory,chocolate,chem,30,0.866025,5,frosting,0.552900,False
chocolate + savory,chocolate,chem,60,0.500000,1,cream_cheese,0.459300,True
chocolate + savory,chocolate,chem,60,0.500000,2,cream,0.350700,False
chocolate + savory,chocolate,chem,60,0.500000,3,ice_cream,0.339600,False
chocolate + savory,chocolate,chem,60,0.500000,4,toffee,0.328800,False
chocolate + savory,chocolate,chem,60,0.500000,5,marshmallow,0.324600,False
bread + savory,bread,cooc,0,1.000000,1,olive_oil,0.436400,True
bread + savory,bread,cooc,0,1.000000,2,parsley,0.370000,True
bread + savory,bread,cooc,0,1.000000,3,paprika,0.364100,True
bread + savory,bread,cooc,0,1.000000,4,thyme,0.353400,True
bread + savory,bread,cooc,0,1.000000,5,anchovy,0.349600,False
bread + savory,bread,cooc,30,0.866025,1,olive_oil,0.422900,True
bread + savory,bread,cooc,30,0.866025,2,cheese,0.384800,True
bread + savory,bread,cooc,30,0.866025,3,thyme,0.379400,True
bread + savory,bread,cooc,30,0.866025,4,parsley,0.373600,True
bread + savory,bread,cooc,30,0.866025,5,bacon,0.363800,True
bread + savory,bread,cooc,60,0.500000,1,provolone_cheese,0.407500,True
bread + savory,bread,cooc,60,0.500000,2,pancetta,0.330800,True
bread + savory,bread,cooc,60,0.500000,3,capicola,0.325000,False
bread + savory,bread,cooc,60,0.500000,4,mushroom,0.324000,True
bread + savory,bread,cooc,60,0.500000,5,bechamel,0.319700,False
bread + savory,bread,core,0,1.000000,1,pasta,0.690700,True
bread + savory,bread,core,0,1.000000,2,artichoke,0.675500,True
bread + savory,bread,core,0,1.000000,3,olive_oil,0.667400,True
bread + savory,bread,core,0,1.000000,4,parsley,0.638200,True
bread + savory,bread,core,0,1.000000,5,red_onion,0.637300,True
bread + savory,bread,core,30,0.866025,1,provolone_cheese,0.660900,True
bread + savory,bread,core,30,0.866025,2,pasta,0.608500,True
bread + savory,bread,core,30,0.866025,3,olive_oil,0.594000,True
bread + savory,bread,core,30,0.866025,4,bread_crumbs,0.589700,True
bread + savory,bread,core,30,0.866025,5,bacon,0.588800,True
bread + savory,bread,core,60,0.500000,1,provolone_cheese,0.551900,True
bread + savory,bread,core,60,0.500000,2,pepperoni,0.456800,False
bread + savory,bread,core,60,0.500000,3,bacon,0.421700,True
bread + savory,bread,core,60,0.500000,4,alfredo_sauce,0.419400,False
bread + savory,bread,core,60,0.500000,5,pesto,0.410700,False
bread + savory,bread,chem,0,1.000000,1,pasta,0.465800,True
bread + savory,bread,chem,0,1.000000,2,caper,0.432300,True
bread + savory,bread,chem,0,1.000000,3,artichoke,0.428100,True
bread + savory,bread,chem,0,1.000000,4,anchovy,0.377100,False
bread + savory,bread,chem,0,1.000000,5,provolone_cheese,0.371400,True
bread + savory,bread,chem,30,0.866025,1,provolone_cheese,0.522800,True
bread + savory,bread,chem,30,0.866025,2,pasta,0.396100,True
bread + savory,bread,chem,30,0.866025,3,bacon,0.371400,True
bread + savory,bread,chem,30,0.866025,4,salami,0.345900,False
bread + savory,bread,chem,30,0.866025,5,anchovy,0.344300,False
bread + savory,bread,chem,60,0.500000,1,provolone_cheese,0.534100,True
bread + savory,bread,chem,60,0.500000,2,bacon,0.318900,True
bread + savory,bread,chem,60,0.500000,3,salami,0.318800,False
bread + savory,bread,chem,60,0.500000,4,prosciutto,0.318700,False
bread + savory,bread,chem,60,0.500000,5,pesto,0.317900,False
potato + savory,potato,cooc,0,1.000000,1,onion,0.388300,True
potato + savory,potato,cooc,0,1.000000,2,bay_leaf,0.370700,True
potato + savory,potato,cooc,0,1.000000,3,tomato,0.362900,True
potato + savory,potato,cooc,0,1.000000,4,salt,0.346700,False
potato + savory,potato,cooc,0,1.000000,5,parsley,0.345200,True
potato + savory,potato,cooc,30,0.866025,1,cheese,0.419600,True
potato + savory,potato,cooc,30,0.866025,2,onion,0.418400,True
potato + savory,potato,cooc,30,0.866025,3,tomato,0.373500,True
potato + savory,potato,cooc,30,0.866025,4,parsley,0.372600,True
potato + savory,potato,cooc,30,0.866025,5,oregano,0.371400,True
potato + savory,potato,cooc,60,0.500000,1,cheese,0.395300,True
potato + savory,potato,cooc,60,0.500000,2,onion,0.336400,True
potato + savory,potato,cooc,60,0.500000,3,alfredo_sauce,0.330600,False
potato + savory,potato,cooc,60,0.500000,4,mushroom,0.326900,True
potato + savory,potato,cooc,60,0.500000,5,bacon,0.320400,True
potato + savory,potato,core,0,1.000000,1,onion,0.570100,True
potato + savory,potato,core,0,1.000000,2,paprika,0.569500,True
potato + savory,potato,core,0,1.000000,3,corn,0.546000,True
potato + savory,potato,core,0,1.000000,4,pea,0.545600,True
potato + savory,potato,core,0,1.000000,5,leek,0.540600,True
potato + savory,potato,core,30,0.866025,1,cheese,0.588100,True
potato + savory,potato,core,30,0.866025,2,mushroom,0.546100,True
potato + savory,potato,core,30,0.866025,3,onion,0.525900,True
potato + savory,potato,core,30,0.866025,4,bacon,0.525200,True
potato + savory,potato,core,30,0.866025,5,paprika,0.515400,True
potato + savory,potato,core,60,0.500000,1,parmesan_cheese,0.526600,True
potato + savory,potato,core,60,0.500000,2,mushroom,0.415700,True
potato + savory,potato,core,60,0.500000,3,red_wine,0.409500,True
potato + savory,potato,core,60,0.500000,4,bacon,0.407000,True
potato + savory,potato,core,60,0.500000,5,pepperoni,0.405300,False
potato + savory,potato,chem,0,1.000000,1,curry_paste,0.342000,False
potato + savory,potato,chem,0,1.000000,2,guascas,0.339700,False
potato + savory,potato,chem,0,1.000000,3,leek,0.300500,True
potato + savory,potato,chem,0,1.000000,4,corn,0.277200,True
potato + savory,potato,chem,0,1.000000,5,chicken,0.274000,True
potato + savory,potato,chem,30,0.866025,1,cheese,0.402900,True
potato + savory,potato,chem,30,0.866025,2,mushroom,0.293200,True
potato + savory,potato,chem,30,0.866025,3,bacon,0.283700,True
potato + savory,potato,chem,30,0.866025,4,guascas,0.280100,False
potato + savory,potato,chem,30,0.866025,5,beef,0.276200,True
potato + savory,potato,chem,60,0.500000,1,cheese,0.458100,True
potato + savory,potato,chem,60,0.500000,2,red_wine,0.300700,True
potato + savory,potato,chem,60,0.500000,3,alfredo_sauce,0.284600,False
potato + savory,potato,chem,60,0.500000,4,pesto,0.278000,False
potato + savory,potato,chem,60,0.500000,5,crescent_roll,0.275800,False
tomato + bitter,tomato,cooc,0,1.000000,1,onion,0.482800,False
tomato + bitter,tomato,cooc,0,1.000000,2,parsley,0.472100,False
tomato + bitter,tomato,cooc,0,1.000000,3,garlic,0.461100,False
tomato + bitter,tomato,cooc,0,1.000000,4,olive_oil,0.455100,True
tomato + bitter,tomato,cooc,0,1.000000,5,bell_pepper,0.441700,False
tomato + bitter,tomato,cooc,30,0.866025,1,olive_oil,0.425600,True
tomato + bitter,tomato,cooc,30,0.866025,2,parsley,0.416500,False
tomato + bitter,tomato,cooc,30,0.866025,3,lettuce,0.389600,True
tomato + bitter,tomato,cooc,30,0.866025,4,onion,0.388600,False
tomato + bitter,tomato,cooc,30,0.866025,5,garlic,0.380900,False
tomato + bitter,tomato,cooc,60,0.500000,1,lettuce,0.315700,True
tomato + bitter,tomato,cooc,60,0.500000,2,millet,0.314500,True
tomato + bitter,tomato,cooc,60,0.500000,3,mung_bean,0.313700,True
tomato + bitter,tomato,cooc,60,0.500000,4,carrot,0.304900,False
tomato + bitter,tomato,cooc,60,0.500000,5,quinoa,0.300900,True
tomato + bitter,tomato,core,0,1.000000,1,bell_pepper,0.611400,False
tomato + bitter,tomato,core,0,1.000000,2,olive_oil,0.588400,True
tomato + bitter,tomato,core,0,1.000000,3,onion,0.585600,False
tomato + bitter,tomato,core,0,1.000000,4,bean,0.570500,False
tomato + bitter,tomato,core,0,1.000000,5,garlic,0.569400,False
tomato + bitter,tomato,core,30,0.866025,1,chickpea,0.638700,True
tomato + bitter,tomato,core,30,0.866025,2,quinoa,0.604800,True
tomato + bitter,tomato,core,30,0.866025,3,lentil,0.587000,True
tomato + bitter,tomato,core,30,0.866025,4,eggplant,0.584700,True
tomato + bitter,tomato,core,30,0.866025,5,kale,0.576400,True
tomato + bitter,tomato,core,60,0.500000,1,quinoa,0.586100,True
tomato + bitter,tomato,core,60,0.500000,2,chia_seed,0.557800,True
tomato + bitter,tomato,core,60,0.500000,3,chickpea,0.556600,True
tomato + bitter,tomato,core,60,0.500000,4,cashew,0.551700,True
tomato + bitter,tomato,core,60,0.500000,5,mung_bean,0.540300,True
tomato + bitter,tomato,chem,0,1.000000,1,bean,0.290900,False
tomato + bitter,tomato,chem,0,1.000000,2,bell_pepper,0.289400,False
tomato + bitter,tomato,chem,0,1.000000,3,tortilla,0.283700,False
tomato + bitter,tomato,chem,0,1.000000,4,onion,0.280500,False
tomato + bitter,tomato,chem,0,1.000000,5,pasta,0.274500,True
tomato + bitter,tomato,chem,30,0.866025,1,quinoa,0.426000,True
tomato + bitter,tomato,chem,30,0.866025,2,lentil,0.423400,True
tomato + bitter,tomato,chem,30,0.866025,3,pasta,0.394500,True
tomato + bitter,tomato,chem,30,0.866025,4,chayote,0.394000,True
tomato + bitter,tomato,chem,30,0.866025,5,chickpea,0.391600,True
tomato + bitter,tomato,chem,60,0.500000,1,quinoa,0.504900,True
tomato + bitter,tomato,chem,60,0.500000,2,scallion,0.470300,True
tomato + bitter,tomato,chem,60,0.500000,3,chickpea,0.470200,True
tomato + bitter,tomato,chem,60,0.500000,4,kale,0.468100,True
tomato + bitter,tomato,chem,60,0.500000,5,oyster_mushroom,0.463300,True
cream + bitter,cream,cooc,0,1.000000,1,butter,0.462300,False
cream + bitter,cream,cooc,0,1.000000,2,egg_yolk,0.403100,False
cream + bitter,cream,cooc,0,1.000000,3,gelatin,0.386000,False
cream + bitter,cream,cooc,0,1.000000,4,ice_cream,0.374700,False
cream + bitter,cream,cooc,0,1.000000,5,brandy,0.374100,False
cream + bitter,cream,cooc,30,0.866025,1,strawberry,0.374800,False
cream + bitter,cream,cooc,30,0.866025,2,hazelnut,0.370900,True
cream + bitter,cream,cooc,30,0.866025,3,pistachio,0.368200,True
cream + bitter,cream,cooc,30,0.866025,4,gelatin,0.365000,False
cream + bitter,cream,cooc,30,0.866025,5,vanilla,0.358500,False
cream + bitter,cream,cooc,60,0.500000,1,almond_butter,0.330900,True
cream + bitter,cream,cooc,60,0.500000,2,soy_protein_isolate,0.324600,False
cream + bitter,cream,cooc,60,0.500000,3,hemp_seed,0.312000,False
cream + bitter,cream,cooc,60,0.500000,4,mung_bean,0.311700,True
cream + bitter,cream,cooc,60,0.500000,5,millet,0.310600,True
cream + bitter,cream,core,0,1.000000,1,gelatin,0.778100,False
cream + bitter,cream,core,0,1.000000,2,chocolate,0.732200,True
cream + bitter,cream,core,0,1.000000,3,sugar,0.709700,False
cream + bitter,cream,core,0,1.000000,4,cocoa_powder,0.702400,False
cream + bitter,cream,core,0,1.000000,5,ice_cream,0.692700,False
cream + bitter,cream,core,30,0.866025,1,gelatin,0.718300,False
cream + bitter,cream,core,30,0.866025,2,chocolate,0.692600,True
cream + bitter,cream,core,30,0.866025,3,cocoa_powder,0.690800,False
cream + bitter,cream,core,30,0.866025,4,sugar,0.673800,False
cream + bitter,cream,core,30,0.866025,5,hazelnut,0.654500,True
cream + bitter,cream,core,60,0.500000,1,hazelnut,0.607200,True
cream + bitter,cream,core,60,0.500000,2,chia_seed,0.604900,True
cream + bitter,cream,core,60,0.500000,3,pistachio,0.569400,True
cream + bitter,cream,core,60,0.500000,4,cashew,0.559800,True
cream + bitter,cream,core,60,0.500000,5,carob,0.556100,True
cream + bitter,cream,chem,0,1.000000,1,gelatin,0.683000,False
cream + bitter,cream,chem,0,1.000000,2,chocolate,0.651100,True
cream + bitter,cream,chem,0,1.000000,3,meringue,0.628000,False
cream + bitter,cream,chem,0,1.000000,4,ice_cream,0.620800,False
cream + bitter,cream,chem,0,1.000000,5,cocoa_powder,0.578600,False
cream + bitter,cream,chem,30,0.866025,1,gelatin,0.611500,False
cream + bitter,cream,chem,30,0.866025,2,chocolate,0.583000,True
cream + bitter,cream,chem,30,0.866025,3,meringue,0.578200,False
cream + bitter,cream,chem,30,0.866025,4,cocoa_powder,0.553200,False
cream + bitter,cream,chem,30,0.866025,5,ice_cream,0.547200,False
cream + bitter,cream,chem,60,0.500000,1,hazelnut,0.525500,True
cream + bitter,cream,chem,60,0.500000,2,pistachio,0.509900,True
cream + bitter,cream,chem,60,0.500000,3,chestnut,0.491000,True
cream + bitter,cream,chem,60,0.500000,4,agar,0.461600,True
cream + bitter,cream,chem,60,0.500000,5,kale,0.443300,True
honey + bitter,honey,cooc,0,1.000000,1,apple,0.399500,False
honey + bitter,honey,cooc,0,1.000000,2,gelatin,0.352000,False
honey + bitter,honey,cooc,0,1.000000,3,blueberry,0.351700,True
honey + bitter,honey,cooc,0,1.000000,4,cherry,0.349100,True
honey + bitter,honey,cooc,0,1.000000,5,vanilla,0.336900,False
honey + bitter,honey,cooc,30,0.866025,1,apple,0.380700,False
honey + bitter,honey,cooc,30,0.866025,2,flaxseed,0.339800,False
honey + bitter,honey,cooc,30,0.866025,3,vanilla,0.326300,False
honey + bitter,honey,cooc,30,0.866025,4,pumpkin_seed,0.326100,False
honey + bitter,honey,cooc,30,0.866025,5,blueberry,0.320800,True
honey + bitter,honey,cooc,60,0.500000,1,flaxseed,0.328200,False
honey + bitter,honey,cooc,60,0.500000,2,millet,0.317000,True
honey + bitter,honey,cooc,60,0.500000,3,kudzu_root,0.309500,False
honey + bitter,honey,cooc,60,0.500000,4,hemp_seed,0.303600,False
honey + bitter,honey,cooc,60,0.500000,5,sunflower_seed,0.296700,False
honey + bitter,honey,core,0,1.000000,1,pear,0.554200,True
honey + bitter,honey,core,0,1.000000,2,apple,0.498900,False
honey + bitter,honey,core,0,1.000000,3,pumpkin_seed,0.487100,False
honey + bitter,honey,core,0,1.000000,4,fruit,0.485400,False
honey + bitter,honey,core,0,1.000000,5,whole_wheat_flour,0.474400,True
honey + bitter,honey,core,30,0.866025,1,chia_seed,0.622000,True
honey + bitter,honey,core,30,0.866025,2,pear,0.583700,True
honey + bitter,honey,core,30,0.866025,3,carob,0.577900,True
honey + bitter,honey,core,30,0.866025,4,quinoa,0.568700,True
honey + bitter,honey,core,30,0.866025,5,coconut_oil,0.559600,False
honey + bitter,honey,core,60,0.500000,1,chia_seed,0.607000,True
honey + bitter,honey,core,60,0.500000,2,carob,0.577400,True
honey + bitter,honey,core,60,0.500000,3,quinoa,0.546900,True
honey + bitter,honey,core,60,0.500000,4,cashew,0.540600,True
honey + bitter,honey,core,60,0.500000,5,spirulina,0.532300,True
honey + bitter,honey,chem,0,1.000000,1,pear,0.388800,True
honey + bitter,honey,chem,0,1.000000,2,apple,0.352000,False
honey + bitter,honey,chem,0,1.000000,3,strawberry,0.311600,False
honey + bitter,honey,chem,0,1.000000,4,char_siu_sauce,0.279500,False
honey + bitter,honey,chem,0,1.000000,5,wisteria_flower,0.252800,False
honey + bitter,honey,chem,30,0.866025,1,pear,0.414700,True
honey + bitter,honey,chem,30,0.866025,2,chia_seed,0.394100,True
honey + bitter,honey,chem,30,0.866025,3,quinoa,0.383500,True
honey + bitter,honey,chem,30,0.866025,4,mache,0.365900,True
honey + bitter,honey,chem,30,0.866025,5,spelt,0.357000,True
honey + bitter,honey,chem,60,0.500000,1,quinoa,0.475100,True
honey + bitter,honey,chem,60,0.500000,2,chia_seed,0.462300,True
honey + bitter,honey,chem,60,0.500000,3,scallion,0.447200,True
honey + bitter,honey,chem,60,0.500000,4,bok_choy,0.444000,True
honey + bitter,honey,chem,60,0.500000,5,millet,0.441300,True
butter + sour,butter,cooc,0,1.000000,1,cream,0.462300,False
butter + sour,butter,cooc,0,1.000000,2,egg_yolk,0.434200,False
butter + sour,butter,cooc,0,1.000000,3,flour,0.408000,False
butter + sour,butter,cooc,0,1.000000,4,milk,0.406200,True
butter + sour,butter,cooc,0,1.000000,5,almond,0.377000,False
butter + sour,butter,cooc,30,0.866025,1,cream,0.380600,False
butter + sour,butter,cooc,30,0.866025,2,milk,0.374300,True
butter + sour,butter,cooc,30,0.866025,3,egg_yolk,0.366100,False
butter + sour,butter,cooc,30,0.866025,4,flour,0.355100,False
butter + sour,butter,cooc,30,0.866025,5,jarlsberg_cheese,0.343900,True
butter + sour,butter,cooc,60,0.500000,1,jarlsberg_cheese,0.352000,True
butter + sour,butter,cooc,60,0.500000,2,egg,0.246100,False
butter + sour,butter,cooc,60,0.500000,3,milk,0.242100,True
butter + sour,butter,cooc,60,0.500000,4,chocolate,0.240600,True
butter + sour,butter,cooc,60,0.500000,5,hollandaise_sauce,0.235500,False
butter + sour,butter,core,0,1.000000,1,milk,0.604000,True
butter + sour,butter,core,0,1.000000,2,egg_yolk,0.569300,False
butter + sour,butter,core,0,1.000000,3,parmesan_cheese,0.497200,False
butter + sour,butter,core,0,1.000000,4,white_chocolate,0.491000,True
butter + sour,butter,core,0,1.000000,5,baking_powder,0.484600,False
butter + sour,butter,core,30,0.866025,1,egg,0.556100,False
butter + sour,butter,core,30,0.866025,2,milk,0.552400,True
butter + sour,butter,core,30,0.866025,3,flour,0.499900,False
butter + sour,butter,core,30,0.866025,4,parmesan_cheese,0.469100,False
butter + sour,butter,core,30,0.866025,5,bread_crumbs,0.468700,True
butter + sour,butter,core,60,0.500000,1,flour,0.418200,False
butter + sour,butter,core,60,0.500000,2,egg,0.407400,False
butter + sour,butter,core,60,0.500000,3,romano_cheese,0.386200,True
butter + sour,butter,core,60,0.500000,4,dough,0.379300,False
butter + sour,butter,core,60,0.500000,5,pastry,0.378000,False
butter + sour,butter,chem,0,1.000000,1,milk,0.477900,True
butter + sour,butter,chem,0,1.000000,2,flour,0.348100,False
butter + sour,butter,chem,0,1.000000,3,egg,0.328200,False
butter + sour,butter,chem,0,1.000000,4,chocolate,0.326300,True
butter + sour,butter,chem,0,1.000000,5,parmesan_cheese,0.313500,False
butter + sour,butter,chem,30,0.866025,1,milk,0.472000,True
butter + sour,butter,chem,30,0.866025,2,egg,0.365400,False
butter + sour,butter,chem,30,0.866025,3,flour,0.338100,False
butter + sour,butter,chem,30,0.866025,4,cheese,0.331100,True
butter + sour,butter,chem,30,0.866025,5,chocolate,0.309900,True
butter + sour,butter,chem,60,0.500000,1,cheese,0.361400,True
butter + sour,butter,chem,60,0.500000,2,milk,0.339700,True
butter + sour,butter,chem,60,0.500000,3,egg,0.304600,False
butter + sour,butter,chem,60,0.500000,4,dough,0.261800,False
butter + sour,butter,chem,60,0.500000,5,bread,0.260000,True
chicken + sour,chicken,cooc,0,1.000000,1,garlic,0.393400,False
chicken + sour,chicken,cooc,0,1.000000,2,onion,0.366200,False
chicken + sour,chicken,cooc,0,1.000000,3,black_pepper,0.358100,False
chicken + sour,chicken,cooc,0,1.000000,4,turkey,0.348000,True
chicken + sour,chicken,cooc,0,1.000000,5,carrot,0.342500,False
chicken + sour,chicken,cooc,30,0.866025,1,swiss_cheese,0.324800,True
chicken + sour,chicken,cooc,30,0.866025,2,turkey,0.317800,True
chicken + sour,chicken,cooc,30,0.866025,3,chicken_broth,0.297500,False
chicken + sour,chicken,cooc,30,0.866025,4,garlic,0.291800,False
chicken + sour,chicken,cooc,30,0.866025,5,sesame_seed,0.290300,False
chicken + sour,chicken,cooc,60,0.500000,1,swiss_cheese,0.305100,True
chicken + sour,chicken,cooc,60,0.500000,2,caesar_dressing,0.280700,False
chicken + sour,chicken,cooc,60,0.500000,3,alfalfa_sprout,0.271000,True
chicken + sour,chicken,cooc,60,0.500000,4,bechamel,0.252700,False
chicken + sour,chicken,cooc,60,0.500000,5,dijonnaise,0.234400,False
chicken + sour,chicken,core,0,1.000000,1,pork,0.580800,False
chicken + sour,chicken,core,0,1.000000,2,beef,0.571200,False
chicken + sour,chicken,core,0,1.000000,3,chicken_broth,0.549900,False
chicken + sour,chicken,core,0,1.000000,4,peanut,0.523300,False
chicken + sour,chicken,core,0,1.000000,5,cream_of_chicken_soup,0.521700,False
chicken + sour,chicken,core,30,0.866025,1,alfredo_sauce,0.562700,False
chicken + sour,chicken,core,30,0.866025,2,chicken_broth,0.529300,False
chicken + sour,chicken,core,30,0.866025,3,crouton,0.516900,True
chicken + sour,chicken,core,30,0.866025,4,shrimp,0.514200,False
chicken + sour,chicken,core,30,0.866025,5,cream_of_chicken_soup,0.510400,False
chicken + sour,chicken,core,60,0.500000,1,alfredo_sauce,0.478400,False
chicken + sour,chicken,core,60,0.500000,2,crouton,0.445800,True
chicken + sour,chicken,core,60,0.500000,3,mozzarella_cheese,0.439600,True
chicken + sour,chicken,core,60,0.500000,4,pesto,0.434000,False
chicken + sour,chicken,core,60,0.500000,5,crab_stick,0.433500,True
chicken + sour,chicken,chem,0,1.000000,1,beef,0.405100,False
chicken + sour,chicken,chem,0,1.000000,2,pork,0.339700,False
chicken + sour,chicken,chem,0,1.000000,3,cream_of_chicken_soup,0.310700,False
chicken + sour,chicken,chem,0,1.000000,4,buffalo_wing_sauce,0.288200,False
chicken + sour,chicken,chem,0,1.000000,5,peanut,0.282100,False
chicken + sour,chicken,chem,30,0.866025,1,beef,0.336400,False
chicken + sour,chicken,chem,30,0.866025,2,cream_of_chicken_soup,0.331500,False
chicken + sour,chicken,chem,30,0.866025,3,cheddar_cheese,0.327000,True
chicken + sour,chicken,chem,30,0.866025,4,buffalo_wing_sauce,0.325500,False
chicken + sour,chicken,chem,30,0.866025,5,shrimp,0.292800,False
chicken + sour,chicken,chem,60,0.500000,1,cheese,0.364100,True
chicken + sour,chicken,chem,60,0.500000,2,alfredo_sauce,0.281600,False
chicken + sour,chicken,chem,60,0.500000,3,buffalo_wing_sauce,0.275700,False
chicken + sour,chicken,chem,60,0.500000,4,ranch_dressing,0.268600,False
chicken + sour,chicken,chem,60,0.500000,5,cream_of_chicken_soup,0.263400,False
rice + sour,rice,cooc,0,1.000000,1,carrot,0.335000,False
rice + sour,rice,cooc,0,1.000000,2,okra,0.331600,False
rice + sour,rice,cooc,0,1.000000,3,vegetable_oil,0.325700,False
rice + sour,rice,cooc,0,1.000000,4,pea,0.311700,False
rice + sour,rice,cooc,0,1.000000,5,dashi,0.307500,False
rice + sour,rice,cooc,30,0.866025,1,vegetable_oil,0.279200,False
rice + sour,rice,cooc,30,0.866025,2,cabbage,0.277100,False
rice + sour,rice,cooc,30,0.866025,3,shiitake_mushroom,0.275400,False
rice + sour,rice,cooc,30,0.866025,4,spinach,0.273400,False
rice + sour,rice,cooc,30,0.866025,5,bread_crumbs,0.272800,True
rice + sour,rice,cooc,60,0.500000,1,jarlsberg_cheese,0.297000,True
rice + sour,rice,cooc,60,0.500000,2,seafood,0.226200,False
rice + sour,rice,cooc,60,0.500000,3,crab_stick,0.222900,True
rice + sour,rice,cooc,60,0.500000,4,spinach,0.222000,False
rice + sour,rice,cooc,60,0.500000,5,alfalfa_sprout,0.215700,True
rice + sour,rice,core,0,1.000000,1,shiitake_mushroom,0.595900,False
rice + sour,rice,core,0,1.000000,2,nori,0.594300,False
rice + sour,rice,core,0,1.000000,3,bok_choy,0.583900,True
rice + sour,rice,core,0,1.000000,4,sesame_seed,0.571800,False
rice + sour,rice,core,0,1.000000,5,pea,0.571300,False
rice + sour,rice,core,30,0.866025,1,nori,0.568600,False
rice + sour,rice,core,30,0.866025,2,crab_stick,0.562300,True
rice + sour,rice,core,30,0.866025,3,sesame_oil,0.548000,False
rice + sour,rice,core,30,0.866025,4,shiitake_mushroom,0.547400,False
rice + sour,rice,core,30,0.866025,5,dried_shrimp,0.540200,False
rice + sour,rice,core,60,0.500000,1,crab_stick,0.473300,True
rice + sour,rice,core,60,0.500000,2,fish_cake,0.436500,True
rice + sour,rice,core,60,0.500000,3,noodle,0.436500,True
rice + sour,rice,core,60,0.500000,4,salmon,0.435000,False
rice + sour,rice,core,60,0.500000,5,mayonnaise,0.433400,False
rice + sour,rice,chem,0,1.000000,1,caviar,0.310000,False
rice + sour,rice,chem,0,1.000000,2,nori,0.300600,False
rice + sour,rice,chem,0,1.000000,3,wheat,0.296900,True
rice + sour,rice,chem,0,1.000000,4,millet,0.296600,True
rice + sour,rice,chem,0,1.000000,5,puzi_leaf,0.291900,False
rice + sour,rice,chem,30,0.866025,1,cheese,0.347000,True
rice + sour,rice,chem,30,0.866025,2,wheat,0.317200,True
rice + sour,rice,chem,30,0.866025,3,nori,0.311100,False
rice + sour,rice,chem,30,0.866025,4,crab,0.308600,True
rice + sour,rice,chem,30,0.866025,5,caviar,0.308000,False
rice + sour,rice,chem,60,0.500000,1,cheese,0.374600,True
rice + sour,rice,chem,60,0.500000,2,crab,0.276700,True
rice + sour,rice,chem,60,0.500000,3,meat_floss,0.263500,True
rice + sour,rice,chem,60,0.500000,4,fish_cake,0.259700,True
rice + sour,rice,chem,60,0.500000,5,broccoli,0.259500,False
rice + fatty,rice,cooc,0,1.000000,1,carrot,0.335000,False
rice + fatty,rice,cooc,0,1.000000,2,okra,0.331600,False
rice + fatty,rice,cooc,0,1.000000,3,vegetable_oil,0.325700,False
rice + fatty,rice,cooc,0,1.000000,4,pea,0.311700,False
rice + fatty,rice,cooc,0,1.000000,5,dashi,0.307500,False
rice + fatty,rice,cooc,30,0.866025,1,sausage,0.286400,False
rice + fatty,rice,cooc,30,0.866025,2,mushroom,0.285400,True
rice + fatty,rice,cooc,30,0.866025,3,bread_crumbs,0.284100,True
rice + fatty,rice,cooc,30,0.866025,4,cheese,0.267500,True
rice + fatty,rice,cooc,30,0.866025,5,vegetable_oil,0.267000,False
rice + fatty,rice,cooc,60,0.500000,1,mozzarella_cheese,0.267300,True
rice + fatty,rice,cooc,60,0.500000,2,sausage,0.237100,False
rice + fatty,rice,cooc,60,0.500000,3,mushroom,0.228800,True
rice + fatty,rice,cooc,60,0.500000,4,ham,0.225200,False
rice + fatty,rice,cooc,60,0.500000,5,bread_crumbs,0.216600,True
rice + fatty,rice,core,0,1.000000,1,shiitake_mushroom,0.595900,False
rice + fatty,rice,core,0,1.000000,2,nori,0.594300,False
rice + fatty,rice,core,0,1.000000,3,bok_choy,0.583900,False
rice + fatty,rice,core,0,1.000000,4,sesame_seed,0.571800,False
rice + fatty,rice,core,0,1.000000,5,pea,0.571300,False
rice + fatty,rice,core,30,0.866025,1,crab,0.503500,True
rice + fatty,rice,core,30,0.866025,2,cheese,0.501300,True
rice + fatty,rice,core,30,0.866025,3,clam,0.497100,True
rice + fatty,rice,core,30,0.866025,4,squid,0.494500,True
rice + fatty,rice,core,30,0.866025,5,shrimp,0.488400,True
rice + fatty,rice,core,60,0.500000,1,crab,0.393500,True
rice + fatty,rice,core,60,0.500000,2,cheese,0.381000,True
rice + fatty,rice,core,60,0.500000,3,mayonnaise,0.357500,False
rice + fatty,rice,core,60,0.500000,4,caviar,0.354300,True
rice + fatty,rice,core,60,0.500000,5,clam,0.351000,True
rice + fatty,rice,chem,0,1.000000,1,caviar,0.310000,True
rice + fatty,rice,chem,0,1.000000,2,nori,0.300600,False
rice + fatty,rice,chem,0,1.000000,3,wheat,0.296900,False
rice + fatty,rice,chem,0,1.000000,4,millet,0.296600,False
rice + fatty,rice,chem,0,1.000000,5,puzi_leaf,0.291900,False
rice + fatty,rice,chem,30,0.866025,1,caviar,0.309600,True
rice + fatty,rice,chem,30,0.866025,2,cheese,0.308100,True
rice + fatty,rice,chem,30,0.866025,3,crab,0.289300,True
rice + fatty,rice,chem,30,0.866025,4,puzi_leaf,0.278800,False
rice + fatty,rice,chem,30,0.866025,5,fish,0.271900,True
rice + fatty,rice,chem,60,0.500000,1,cheese,0.307200,True
rice + fatty,rice,chem,60,0.500000,2,crab,0.243400,True
rice + fatty,rice,chem,60,0.500000,3,english_muffin,0.237200,False
rice + fatty,rice,chem,60,0.500000,4,caviar,0.226200,True
rice + fatty,rice,chem,60,0.500000,5,alfredo_sauce,0.221700,False
bread + fatty,bread,cooc,0,1.000000,1,olive_oil,0.436400,False
bread + fatty,bread,cooc,0,1.000000,2,parsley,0.370000,False
bread + fatty,bread,cooc,0,1.000000,3,paprika,0.364100,False
bread + fatty,bread,cooc,0,1.000000,4,thyme,0.353400,False
bread + fatty,bread,cooc,0,1.000000,5,anchovy,0.349600,False
bread + fatty,bread,cooc,30,0.866025,1,mozzarella_cheese,0.349300,True
bread + fatty,bread,cooc,30,0.866025,2,olive_oil,0.329900,False
bread + fatty,bread,cooc,30,0.866025,3,mayonnaise,0.319500,False
bread + fatty,bread,cooc,30,0.866025,4,mushroom,0.300300,True
bread + fatty,bread,cooc,30,0.866025,5,bread_crumbs,0.289000,True
bread + fatty,bread,cooc,60,0.500000,1,mozzarella_cheese,0.319400,True
bread + fatty,bread,cooc,60,0.500000,2,pizza_sauce,0.246900,False
bread + fatty,bread,cooc,60,0.500000,3,pizza_crust,0.240500,False
bread + fatty,bread,cooc,60,0.500000,4,ranch_dressing,0.225700,False
bread + fatty,bread,cooc,60,0.500000,5,mushroom,0.218000,True
bread + fatty,bread,core,0,1.000000,1,pasta,0.690700,False
bread + fatty,bread,core,0,1.000000,2,artichoke,0.675500,False
bread + fatty,bread,core,0,1.000000,3,olive_oil,0.667400,False
bread + fatty,bread,core,0,1.000000,4,parsley,0.638200,False
bread + fatty,bread,core,0,1.000000,5,red_onion,0.637300,False
bread + fatty,bread,core,30,0.866025,1,bread_crumbs,0.591600,True
bread + fatty,bread,core,30,0.866025,2,mayonnaise,0.587400,False
bread + fatty,bread,core,30,0.866025,3,provolone_cheese,0.586400,True
bread + fatty,bread,core,30,0.866025,4,mortadella,0.566300,False
bread + fatty,bread,core,30,0.866025,5,olive_oil,0.564000,False
bread + fatty,bread,core,60,0.500000,1,provolone_cheese,0.422800,True
bread + fatty,bread,core,60,0.500000,2,bread_crumbs,0.413000,True
bread + fatty,bread,core,60,0.500000,3,mortadella,0.412100,False
bread + fatty,bread,core,60,0.500000,4,mayonnaise,0.408200,False
bread + fatty,bread,core,60,0.500000,5,anchovy,0.387400,False
bread + fatty,bread,chem,0,1.000000,1,pasta,0.465800,False
bread + fatty,bread,chem,0,1.000000,2,caper,0.432300,False
bread + fatty,bread,chem,0,1.000000,3,artichoke,0.428100,False
bread + fatty,bread,chem,0,1.000000,4,anchovy,0.377100,False
bread + fatty,bread,chem,0,1.000000,5,provolone_cheese,0.371400,True
bread + fatty,bread,chem,30,0.866025,1,provolone_cheese,0.442200,True
bread + fatty,bread,chem,30,0.866025,2,yogurt,0.357300,True
bread + fatty,bread,chem,30,0.866025,3,bacon,0.331500,True
bread + fatty,bread,chem,30,0.866025,4,bread_crumbs,0.319700,True
bread + fatty,bread,chem,30,0.866025,5,anchovy,0.311400,False
bread + fatty,bread,chem,60,0.500000,1,provolone_cheese,0.394600,True
bread + fatty,bread,chem,60,0.500000,2,yogurt,0.268800,True
bread + fatty,bread,chem,60,0.500000,3,bread_crumbs,0.260200,True
bread + fatty,bread,chem,60,0.500000,4,bacon,0.249700,True
bread + fatty,bread,chem,60,0.500000,5,mortadella,0.241400,False
apple + fatty,apple,cooc,0,1.000000,1,strawberry,0.400100,True
apple + fatty,apple,cooc,0,1.000000,2,honey,0.399500,False
apple + fatty,apple,cooc,0,1.000000,3,raisin,0.398900,True
apple + fatty,apple,cooc,0,1.000000,4,cranberry,0.391000,False
apple + fatty,apple,cooc,0,1.000000,5,cinnamon,0.390000,False
apple + fatty,apple,cooc,30,0.866025,1,strawberry,0.313100,True
apple + fatty,apple,cooc,30,0.866025,2,cranberry,0.312200,False
apple + fatty,apple,cooc,30,0.866025,3,butter,0.309600,True
apple + fatty,apple,cooc,30,0.866025,4,raisin,0.306100,True
apple + fatty,apple,cooc,30,0.866025,5,prune,0.302000,False
apple + fatty,apple,cooc,60,0.500000,1,swiss_cheese,0.315900,True
apple + fatty,apple,cooc,60,0.500000,2,butter,0.264900,True
apple + fatty,apple,cooc,60,0.500000,3,egg,0.232200,False
apple + fatty,apple,cooc,60,0.500000,4,ranch_dressing,0.228800,False
apple + fatty,apple,cooc,60,0.500000,5,ham,0.228700,False
apple + fatty,apple,core,0,1.000000,1,banana,0.544800,False
apple + fatty,apple,core,0,1.000000,2,apple_cider,0.541600,False
apple + fatty,apple,core,0,1.000000,3,prune,0.525900,False
apple + fatty,apple,core,0,1.000000,4,pear,0.522000,False
apple + fatty,apple,core,0,1.000000,5,apple_pie_spice,0.521400,False
apple + fatty,apple,core,30,0.866025,1,butter,0.468200,True
apple + fatty,apple,core,30,0.866025,2,gruyere_cheese,0.446100,True
apple + fatty,apple,core,30,0.866025,3,apple_cider,0.445500,False
apple + fatty,apple,core,30,0.866025,4,white_wine,0.427100,True
apple + fatty,apple,core,30,0.866025,5,apple_pie_spice,0.424700,False
apple + fatty,apple,core,60,0.500000,1,gruyere_cheese,0.359400,True
apple + fatty,apple,core,60,0.500000,2,butter,0.332300,True
apple + fatty,apple,core,60,0.500000,3,white_wine,0.313200,True
apple + fatty,apple,core,60,0.500000,4,port_wine,0.302900,True
apple + fatty,apple,core,60,0.500000,5,bread_crumbs,0.294900,True
apple + fatty,apple,chem,0,1.000000,1,pear,0.389500,False
apple + fatty,apple,chem,0,1.000000,2,apple_cider,0.365100,False
apple + fatty,apple,chem,0,1.000000,3,apple_pie_spice,0.365000,False
apple + fatty,apple,chem,0,1.000000,4,honey,0.352000,False
apple + fatty,apple,chem,0,1.000000,5,strawberry,0.343400,True
apple + fatty,apple,chem,30,0.866025,1,strawberry,0.311700,True
apple + fatty,apple,chem,30,0.866025,2,butter,0.297000,True
apple + fatty,apple,chem,30,0.866025,3,apple_cider,0.295800,False
apple + fatty,apple,chem,30,0.866025,4,apple_pie_spice,0.288900,False
apple + fatty,apple,chem,30,0.866025,5,banana,0.288500,False
apple + fatty,apple,chem,60,0.500000,1,mozzarella_cheese,0.295900,True
apple + fatty,apple,chem,60,0.500000,2,butter,0.250500,True
apple + fatty,apple,chem,60,0.500000,3,english_muffin,0.238700,False
apple + fatty,apple,chem,60,0.500000,4,cognac,0.234800,True
apple + fatty,apple,chem,60,0.500000,5,rum,0.227800,True
salmon + pungent,salmon,cooc,0,1.000000,1,wasabi,0.348300,True
salmon + pungent,salmon,cooc,0,1.000000,2,avocado,0.324500,False
salmon + pungent,salmon,cooc,0,1.000000,3,ponzu,0.318900,False
salmon + pungent,salmon,cooc,0,1.000000,4,balsamic_vinegar,0.318000,True
salmon + pungent,salmon,cooc,0,1.000000,5,scallop,0.317100,True
salmon + pungent,salmon,cooc,30,0.866025,1,scallop,0.317100,True
salmon + pungent,salmon,cooc,30,0.866025,2,mayonnaise,0.313500,False
salmon + pungent,salmon,cooc,30,0.866025,3,wasabi,0.309600,True
salmon + pungent,salmon,cooc,30,0.866025,4,radish,0.304100,False
salmon + pungent,salmon,cooc,30,0.866025,5,muenster_cheese,0.299200,True
salmon + pungent,salmon,cooc,60,0.500000,1,jarlsberg_cheese,0.283400,True
salmon + pungent,salmon,cooc,60,0.500000,2,caesar_dressing,0.249700,False
salmon + pungent,salmon,cooc,60,0.500000,3,alfalfa_sprout,0.249600,False
salmon + pungent,salmon,cooc,60,0.500000,4,mayonnaise,0.243300,False
salmon + pungent,salmon,cooc,60,0.500000,5,tapenade,0.242900,True
salmon + pungent,salmon,core,0,1.000000,1,trout,0.649100,False
salmon + pungent,salmon,core,0,1.000000,2,ham,0.630000,False
salmon + pungent,salmon,core,0,1.000000,3,mirin,0.617400,True
salmon + pungent,salmon,core,0,1.000000,4,cod,0.616800,False
salmon + pungent,salmon,core,0,1.000000,5,fish_roe,0.611500,False
salmon + pungent,salmon,core,30,0.866025,1,ham,0.594700,False
salmon + pungent,salmon,core,30,0.866025,2,mayonnaise,0.576000,False
salmon + pungent,salmon,core,30,0.866025,3,trout,0.567700,False
salmon + pungent,salmon,core,30,0.866025,4,tuna,0.565000,False
salmon + pungent,salmon,core,30,0.866025,5,crab_stick,0.563000,False
salmon + pungent,salmon,core,60,0.500000,1,pesto,0.442000,False
salmon + pungent,salmon,core,60,0.500000,2,mayonnaise,0.425200,False
salmon + pungent,salmon,core,60,0.500000,3,alfredo_sauce,0.414000,False
salmon + pungent,salmon,core,60,0.500000,4,colby_cheese,0.413700,True
salmon + pungent,salmon,core,60,0.500000,5,caesar_dressing,0.410300,False
salmon + pungent,salmon,chem,0,1.000000,1,ham,0.498600,False
salmon + pungent,salmon,chem,0,1.000000,2,trout,0.355800,False
salmon + pungent,salmon,chem,0,1.000000,3,tuna,0.336700,False
salmon + pungent,salmon,chem,0,1.000000,4,cod,0.329800,False
salmon + pungent,salmon,chem,0,1.000000,5,miso,0.310300,False
salmon + pungent,salmon,chem,30,0.866025,1,ham,0.482600,False
salmon + pungent,salmon,chem,30,0.866025,2,cheese,0.345700,True
salmon + pungent,salmon,chem,30,0.866025,3,wasabi,0.345700,True
salmon + pungent,salmon,chem,30,0.866025,4,kombu,0.337800,False
salmon + pungent,salmon,chem,30,0.866025,5,caviar,0.328400,True
salmon + pungent,salmon,chem,60,0.500000,1,cheese,0.339600,True
salmon + pungent,salmon,chem,60,0.500000,2,ham,0.337300,False
salmon + pungent,salmon,chem,60,0.500000,3,pasta,0.319900,False
salmon + pungent,salmon,chem,60,0.500000,4,pesto,0.299100,False
salmon + pungent,salmon,chem,60,0.500000,5,wasabi,0.288700,True
egg + pungent,egg,cooc,0,1.000000,1,flour,0.441500,False
egg + pungent,egg,cooc,0,1.000000,2,milk,0.376200,True
egg + pungent,egg,cooc,0,1.000000,3,baking_powder,0.367100,False
egg + pungent,egg,cooc,0,1.000000,4,vanilla,0.331200,False
egg + pungent,egg,cooc,0,1.000000,5,chocolate,0.312100,False
egg + pungent,egg,cooc,30,0.866025,1,flour,0.335800,False
egg + pungent,egg,cooc,30,0.866025,2,cheese,0.326600,True
egg + pungent,egg,cooc,30,0.866025,3,milk,0.295700,True
egg + pungent,egg,cooc,30,0.866025,4,yeast,0.257900,False
egg + pungent,egg,cooc,30,0.866025,5,mayonnaise,0.256400,False
egg + pungent,egg,cooc,60,0.500000,1,jarlsberg_cheese,0.294900,True
egg + pungent,egg,cooc,60,0.500000,2,caesar_dressing,0.238000,False
egg + pungent,egg,cooc,60,0.500000,3,mayonnaise,0.218200,False
egg + pungent,egg,cooc,60,0.500000,4,english_muffin,0.217600,False
egg + pungent,egg,cooc,60,0.500000,5,pasta_sauce,0.214800,False
egg + pungent,egg,core,0,1.000000,1,flour,0.736400,False
egg + pungent,egg,core,0,1.000000,2,baking_powder,0.716000,False
egg + pungent,egg,core,0,1.000000,3,sugar,0.610300,False
egg + pungent,egg,core,0,1.000000,4,vegetable_oil,0.569300,False
egg + pungent,egg,core,0,1.000000,5,yeast,0.569200,False
egg + pungent,egg,core,30,0.866025,1,flour,0.627400,False
egg + pungent,egg,core,30,0.866025,2,baking_powder,0.563400,False
egg + pungent,egg,core,30,0.866025,3,meat_floss,0.560700,False
egg + pungent,egg,core,30,0.866025,4,cheese,0.547000,True
egg + pungent,egg,core,30,0.866025,5,mayonnaise,0.545800,False
egg + pungent,egg,core,60,0.500000,1,cheese,0.473000,True
egg + pungent,egg,core,60,0.500000,2,mayonnaise,0.455000,False
egg + pungent,egg,core,60,0.500000,3,black_olive,0.440100,True
egg + pungent,egg,core,60,0.500000,4,pesto,0.435100,False
egg + pungent,egg,core,60,0.500000,5,bread,0.425900,True
egg + pungent,egg,chem,0,1.000000,1,baking_powder,0.617200,False
egg + pungent,egg,chem,0,1.000000,2,brown_sugar,0.441400,False
egg + pungent,egg,chem,0,1.000000,3,vegetable_oil,0.417500,False
egg + pungent,egg,chem,0,1.000000,4,graham_flour,0.407900,False
egg + pungent,egg,chem,0,1.000000,5,club_soda,0.381500,False
egg + pungent,egg,chem,30,0.866025,1,baking_powder,0.487900,False
egg + pungent,egg,chem,30,0.866025,2,dough,0.372400,False
egg + pungent,egg,chem,30,0.866025,3,meat_floss,0.357600,False
egg + pungent,egg,chem,30,0.866025,4,cheese,0.350900,True
egg + pungent,egg,chem,30,0.866025,5,brown_sugar,0.337200,False
egg + pungent,egg,chem,60,0.500000,1,cheese,0.346300,True
egg + pungent,egg,chem,60,0.500000,2,taro,0.310000,True
egg + pungent,egg,chem,60,0.500000,3,meat_floss,0.294600,False
egg + pungent,egg,chem,60,0.500000,4,pesto,0.287300,False
egg + pungent,egg,chem,60,0.500000,5,black_olive,0.286800,True
chicken + pungent,chicken,cooc,0,1.000000,1,garlic,0.393400,False
chicken + pungent,chicken,cooc,0,1.000000,2,onion,0.366200,False
chicken + pungent,chicken,cooc,0,1.000000,3,black_pepper,0.358100,False
chicken + pungent,chicken,cooc,0,1.000000,4,turkey,0.348000,True
chicken + pungent,chicken,cooc,0,1.000000,5,carrot,0.342500,False
chicken + pungent,chicken,cooc,30,0.866025,1,turkey,0.344400,True
chicken + pungent,chicken,cooc,30,0.866025,2,chicken_broth,0.341200,False
chicken + pungent,chicken,cooc,30,0.866025,3,garlic,0.335300,False
chicken + pungent,chicken,cooc,30,0.866025,4,black_pepper,0.323300,False
chicken + pungent,chicken,cooc,30,0.866025,5,onion,0.303700,False
chicken + pungent,chicken,cooc,60,0.500000,1,caesar_dressing,0.290400,False
chicken + pungent,chicken,cooc,60,0.500000,2,provolone_cheese,0.280300,True
chicken + pungent,chicken,cooc,60,0.500000,3,chicken_broth,0.255500,False
chicken + pungent,chicken,cooc,60,0.500000,4,alfalfa_sprout,0.250300,False
chicken + pungent,chicken,cooc,60,0.500000,5,turkey,0.248500,True
chicken + pungent,chicken,core,0,1.000000,1,pork,0.580800,False
chicken + pungent,chicken,core,0,1.000000,2,beef,0.571200,False
chicken + pungent,chicken,core,0,1.000000,3,chicken_broth,0.549900,False
chicken + pungent,chicken,core,0,1.000000,4,peanut,0.523300,True
chicken + pungent,chicken,core,0,1.000000,5,cream_of_chicken_soup,0.521700,False
chicken + pungent,chicken,core,30,0.866025,1,cheddar_cheese,0.553700,True
chicken + pungent,chicken,core,30,0.866025,2,alfredo_sauce,0.551500,False
chicken + pungent,chicken,core,30,0.866025,3,fajita_seasoning,0.533000,False
chicken + pungent,chicken,core,30,0.866025,4,chicken_broth,0.524500,False
chicken + pungent,chicken,core,30,0.866025,5,red_onion,0.517600,False
chicken + pungent,chicken,core,60,0.500000,1,mozzarella_cheese,0.459400,True
chicken + pungent,chicken,core,60,0.500000,2,alfredo_sauce,0.459000,False
chicken + pungent,chicken,core,60,0.500000,3,pesto,0.425300,False
chicken + pungent,chicken,core,60,0.500000,4,pasta,0.424600,False
chicken + pungent,chicken,core,60,0.500000,5,ranch_dressing,0.421800,False
chicken + pungent,chicken,chem,0,1.000000,1,beef,0.405100,False
chicken + pungent,chicken,chem,0,1.000000,2,pork,0.339700,False
chicken + pungent,chicken,chem,0,1.000000,3,cream_of_chicken_soup,0.310700,False
chicken + pungent,chicken,chem,0,1.000000,4,buffalo_wing_sauce,0.288200,False
chicken + pungent,chicken,chem,0,1.000000,5,peanut,0.282100,True
chicken + pungent,chicken,chem,30,0.866025,1,beef,0.335600,False
chicken + pungent,chicken,chem,30,0.866025,2,buffalo_wing_sauce,0.326500,False
chicken + pungent,chicken,chem,30,0.866025,3,cream_of_chicken_soup,0.324400,False
chicken + pungent,chicken,chem,30,0.866025,4,cheddar_cheese,0.307000,True
chicken + pungent,chicken,chem,30,0.866025,5,pork,0.306900,False
chicken + pungent,chicken,chem,60,0.500000,1,cheese,0.311800,True
chicken + pungent,chicken,chem,60,0.500000,2,pasta,0.304200,False
chicken + pungent,chicken,chem,60,0.500000,3,ranch_dressing,0.293100,False
chicken + pungent,chicken,chem,60,0.500000,4,abalone,0.281200,True
chicken + pungent,chicken,chem,60,0.500000,5,buffalo_wing_sauce,0.277400,False
rice + floral,rice,cooc,0,1.000000,1,carrot,0.335000,True
rice + floral,rice,cooc,0,1.000000,2,okra,0.331600,False
rice + floral,rice,cooc,0,1.000000,3,vegetable_oil,0.325700,False
rice + floral,rice,cooc,0,1.000000,4,pea,0.311700,True
rice + floral,rice,cooc,0,1.000000,5,dashi,0.307500,False
rice + floral,rice,cooc,30,0.866025,1,water,0.295100,False
rice + floral,rice,cooc,30,0.866025,2,fruit,0.293300,True
rice + floral,rice,cooc,30,0.866025,3,tapioca,0.285800,False
rice + floral,rice,cooc,30,0.866025,4,lychee,0.275400,True
rice + floral,rice,cooc,30,0.866025,5,honeydew_melon,0.275000,True
rice + floral,rice,cooc,60,0.500000,1,elderflower,0.359600,True
rice + floral,rice,cooc,60,0.500000,2,fruit,0.346500,True
rice + floral,rice,cooc,60,0.500000,3,lychee,0.340800,True
rice + floral,rice,cooc,60,0.500000,4,orange_liqueur,0.339500,True
rice + floral,rice,cooc,60,0.500000,5,honeydew_melon,0.331800,True
rice + floral,rice,core,0,1.000000,1,shiitake_mushroom,0.595900,True
rice + floral,rice,core,0,1.000000,2,nori,0.594300,True
rice + floral,rice,core,0,1.000000,3,bok_choy,0.583900,False
rice + floral,rice,core,0,1.000000,4,sesame_seed,0.571800,False
rice + floral,rice,core,0,1.000000,5,pea,0.571300,True
rice + floral,rice,core,30,0.866025,1,red_date,0.507600,True
rice + floral,rice,core,30,0.866025,2,lychee,0.503400,True
rice + floral,rice,core,30,0.866025,3,tea,0.497700,True
rice + floral,rice,core,30,0.866025,4,chinese_yam,0.490900,True
rice + floral,rice,core,30,0.866025,5,shiitake_mushroom,0.488600,True
rice + floral,rice,core,60,0.500000,1,sparkling_wine,0.506500,True
rice + floral,rice,core,60,0.500000,2,tea,0.474700,True
rice + floral,rice,core,60,0.500000,3,loganberry,0.471000,True
rice + floral,rice,core,60,0.500000,4,lychee,0.464500,True
rice + floral,rice,core,60,0.500000,5,ginger_ale,0.444300,False
rice + floral,rice,chem,0,1.000000,1,caviar,0.310000,True
rice + floral,rice,chem,0,1.000000,2,nori,0.300600,True
rice + floral,rice,chem,0,1.000000,3,wheat,0.296900,True
rice + floral,rice,chem,0,1.000000,4,millet,0.296600,False
rice + floral,rice,chem,0,1.000000,5,puzi_leaf,0.291900,False
rice + floral,rice,chem,30,0.866025,1,red_date,0.317200,True
rice + floral,rice,chem,30,0.866025,2,wheat,0.313000,True
rice + floral,rice,chem,30,0.866025,3,millet,0.308000,False
rice + floral,rice,chem,30,0.866025,4,nori,0.301200,True
rice + floral,rice,chem,30,0.866025,5,chinese_yam,0.293400,True
rice + floral,rice,chem,60,0.500000,1,red_date,0.319300,True
rice + floral,rice,chem,60,0.500000,2,ginger_liqueur,0.309500,True
rice + floral,rice,chem,60,0.500000,3,champagne,0.297000,True
rice + floral,rice,chem,60,0.500000,4,grapefruit,0.284400,True
rice + floral,rice,chem,60,0.500000,5,chinese_yam,0.273000,True
lamb + floral,lamb,cooc,0,1.000000,1,fennel,0.299300,False
lamb + floral,lamb,cooc,0,1.000000,2,salmon,0.295400,False
lamb + floral,lamb,cooc,0,1.000000,3,duck,0.294300,False
lamb + floral,lamb,cooc,0,1.000000,4,zucchini,0.291200,False
lamb + floral,lamb,cooc,0,1.000000,5,coriander,0.278900,True
lamb + floral,lamb,cooc,30,0.866025,1,black_currant,0.325300,True
lamb + floral,lamb,cooc,30,0.866025,2,fig,0.314100,True
lamb + floral,lamb,cooc,30,0.866025,3,tea,0.308300,True
lamb + floral,lamb,cooc,30,0.866025,4,apricot_brandy,0.298200,True
lamb + floral,lamb,cooc,30,0.866025,5,mint,0.296200,True
lamb + floral,lamb,cooc,60,0.500000,1,peach,0.365200,True
lamb + floral,lamb,cooc,60,0.500000,2,grenadine,0.364600,False
lamb + floral,lamb,cooc,60,0.500000,3,orange_liqueur,0.354100,True
lamb + floral,lamb,cooc,60,0.500000,4,apricot_brandy,0.354000,True
lamb + floral,lamb,cooc,60,0.500000,5,bitters,0.348500,False
lamb + floral,lamb,core,0,1.000000,1,fennel_seed,0.529600,False
lamb + floral,lamb,core,0,1.000000,2,olive_oil,0.522000,False
lamb + floral,lamb,core,0,1.000000,3,red_onion,0.520700,False
lamb + floral,lamb,core,0,1.000000,4,ras_el_hanout,0.514400,False
lamb + floral,lamb,core,0,1.000000,5,sumac,0.505900,False
lamb + floral,lamb,core,30,0.866025,1,orange,0.433600,True
lamb + floral,lamb,core,30,0.866025,2,red_date,0.431200,True
lamb + floral,lamb,core,30,0.866025,3,grenadine,0.423800,False
lamb + floral,lamb,core,30,0.866025,4,mint,0.413900,True
lamb + floral,lamb,core,30,0.866025,5,coriander,0.411500,True
lamb + floral,lamb,core,60,0.500000,1,grenadine,0.447800,False
lamb + floral,lamb,core,60,0.500000,2,orange,0.447500,True
lamb + floral,lamb,core,60,0.500000,3,sparkling_wine,0.447200,True
lamb + floral,lamb,core,60,0.500000,4,loganberry,0.444700,True
lamb + floral,lamb,core,60,0.500000,5,ginger_ale,0.433900,False
lamb + floral,lamb,chem,0,1.000000,1,peanut_oil,0.325200,False
lamb + floral,lamb,chem,0,1.000000,2,goat_cheese,0.286800,False
lamb + floral,lamb,chem,0,1.000000,3,coriander,0.279000,True
lamb + floral,lamb,chem,0,1.000000,4,chu_hou_paste,0.260700,False
lamb + floral,lamb,chem,0,1.000000,5,fermented_chive_flower_paste,0.260000,False
lamb + floral,lamb,chem,30,0.866025,1,peanut_oil,0.285000,False
lamb + floral,lamb,chem,30,0.866025,2,wood_ear_mushroom,0.266700,True
lamb + floral,lamb,chem,30,0.866025,3,coriander,0.265900,True
lamb + floral,lamb,chem,30,0.866025,4,lemon,0.255900,True
lamb + floral,lamb,chem,30,0.866025,5,champagne,0.253400,True
lamb + floral,lamb,chem,60,0.500000,1,champagne,0.316900,True
lamb + floral,lamb,chem,60,0.500000,2,triple_sec,0.299100,False
lamb + floral,lamb,chem,60,0.500000,3,red_date,0.280000,True
lamb + floral,lamb,chem,60,0.500000,4,apricot_brandy,0.279200,True
lamb + floral,lamb,chem,60,0.500000,5,grenadine,0.279000,False
cream + floral,cream,cooc,0,1.000000,1,butter,0.462300,True
cream + floral,cream,cooc,0,1.000000,2,egg_yolk,0.403100,False
cream + floral,cream,cooc,0,1.000000,3,gelatin,0.386000,False
cream + floral,cream,cooc,0,1.000000,4,ice_cream,0.374700,False
cream + floral,cream,cooc,0,1.000000,5,brandy,0.374100,True
cream + floral,cream,cooc,30,0.866025,1,gelatin,0.456600,False
cream + floral,cream,cooc,30,0.866025,2,ice_cream,0.424800,False
cream + floral,cream,cooc,30,0.866025,3,brandy,0.416100,True
cream + floral,cream,cooc,30,0.866025,4,strawberry,0.409100,False
cream + floral,cream,cooc,30,0.866025,5,cranberry,0.397500,True
cream + floral,cream,cooc,60,0.500000,1,peach,0.417900,True
cream + floral,cream,cooc,60,0.500000,2,gelatin,0.404900,False
cream + floral,cream,cooc,60,0.500000,3,triple_sec,0.390200,False
cream + floral,cream,cooc,60,0.500000,4,raspberry,0.382400,True
cream + floral,cream,cooc,60,0.500000,5,maraschino_cherry,0.374300,True
cream + floral,cream,core,0,1.000000,1,gelatin,0.778100,False
cream + floral,cream,core,0,1.000000,2,chocolate,0.732200,False
cream + floral,cream,core,0,1.000000,3,sugar,0.709700,False
cream + floral,cream,core,0,1.000000,4,cocoa_powder,0.702400,False
cream + floral,cream,core,0,1.000000,5,ice_cream,0.692700,False
cream + floral,cream,core,30,0.866025,1,gelatin,0.702300,False
cream + floral,cream,core,30,0.866025,2,ice_cream,0.624000,False
cream + floral,cream,core,30,0.866025,3,white_chocolate,0.622300,False
cream + floral,cream,core,30,0.866025,4,egg_yolk,0.621100,False
cream + floral,cream,core,30,0.866025,5,liqueur,0.620500,False
cream + floral,cream,core,60,0.500000,1,liqueur,0.541300,False
cream + floral,cream,core,60,0.500000,2,grenadine,0.487800,False
cream + floral,cream,core,60,0.500000,3,raspberry,0.474700,True
cream + floral,cream,core,60,0.500000,4,maraschino_cherry,0.453300,True
cream + floral,cream,core,60,0.500000,5,white_chocolate,0.451600,False
cream + floral,cream,chem,0,1.000000,1,gelatin,0.683000,False
cream + floral,cream,chem,0,1.000000,2,chocolate,0.651100,False
cream + floral,cream,chem,0,1.000000,3,meringue,0.628000,False
cream + floral,cream,chem,0,1.000000,4,ice_cream,0.620800,False
cream + floral,cream,chem,0,1.000000,5,cocoa_powder,0.578600,False
cream + floral,cream,chem,30,0.866025,1,gelatin,0.623800,False
cream + floral,cream,chem,30,0.866025,2,meringue,0.582300,False
cream + floral,cream,chem,30,0.866025,3,ice_cream,0.579800,False
cream + floral,cream,chem,30,0.866025,4,chocolate,0.550400,False
cream + floral,cream,chem,30,0.866025,5,pudding,0.514000,False
cream + floral,cream,chem,60,0.500000,1,gelatin,0.397400,False
cream + floral,cream,chem,60,0.500000,2,ice_cream,0.383400,False
cream + floral,cream,chem,60,0.500000,3,meringue,0.380600,False
cream + floral,cream,chem,60,0.500000,4,syrup,0.377500,False
cream + floral,cream,chem,60,0.500000,5,vodka,0.375500,False
pasta + earthy,pasta,cooc,0,1.000000,1,parmesan_cheese,0.388600,True
pasta + earthy,pasta,cooc,0,1.000000,2,parsley,0.345200,False
pasta + earthy,pasta,cooc,0,1.000000,3,oregano,0.339900,False
pasta + earthy,pasta,cooc,0,1.000000,4,bread,0.334500,False
pasta + earthy,pasta,cooc,0,1.000000,5,mustard,0.320300,False
pasta + earthy,pasta,cooc,30,0.866025,1,parmesan_cheese,0.408500,True
pasta + earthy,pasta,cooc,30,0.866025,2,capicola,0.344300,False
pasta + earthy,pasta,cooc,30,0.866025,3,oregano,0.340800,False
pasta + earthy,pasta,cooc,30,0.866025,4,pepperoni,0.322200,False
pasta + earthy,pasta,cooc,30,0.866025,5,pizza_crust,0.321800,False
pasta + earthy,pasta,cooc,60,0.500000,1,provolone_cheese,0.368000,True
pasta + earthy,pasta,cooc,60,0.500000,2,capicola,0.322400,False
pasta + earthy,pasta,cooc,60,0.500000,3,pepperoni,0.311100,False
pasta + earthy,pasta,cooc,60,0.500000,4,pasta_sauce,0.296200,False
pasta + earthy,pasta,cooc,60,0.500000,5,ranch_dressing,0.284400,False
pasta + earthy,pasta,core,0,1.000000,1,zucchini,0.733600,False
pasta + earthy,pasta,core,0,1.000000,2,olive_oil,0.728800,False
pasta + earthy,pasta,core,0,1.000000,3,artichoke,0.708600,False
pasta + earthy,pasta,core,0,1.000000,4,caper,0.699300,False
pasta + earthy,pasta,core,0,1.000000,5,italian_seasoning,0.696400,False
pasta + earthy,pasta,core,30,0.866025,1,parmesan_cheese,0.704200,True
pasta + earthy,pasta,core,30,0.866025,2,italian_seasoning,0.692000,False
pasta + earthy,pasta,core,30,0.866025,3,marinara_sauce,0.687000,False
pasta + earthy,pasta,core,30,0.866025,4,pesto,0.678200,False
pasta + earthy,pasta,core,30,0.866025,5,pepperoni,0.667200,False
pasta + earthy,pasta,core,60,0.500000,1,parmesan_cheese,0.560000,True
pasta + earthy,pasta,core,60,0.500000,2,pepperoni,0.524500,False
pasta + earthy,pasta,core,60,0.500000,3,marinara_sauce,0.524200,False
pasta + earthy,pasta,core,60,0.500000,4,alfredo_sauce,0.516600,False
pasta + earthy,pasta,core,60,0.500000,5,pesto,0.507700,False
pasta + earthy,pasta,chem,0,1.000000,1,caper,0.555400,False
pasta + earthy,pasta,chem,0,1.000000,2,artichoke,0.552700,False
pasta + earthy,pasta,chem,0,1.000000,3,zucchini,0.538400,False
pasta + earthy,pasta,chem,0,1.000000,4,bread,0.465800,False
pasta + earthy,pasta,chem,0,1.000000,5,broccoli,0.440900,False
pasta + earthy,pasta,chem,30,0.866025,1,mozzarella_cheese,0.547800,True
pasta + earthy,pasta,chem,30,0.866025,2,bread,0.411200,False
pasta + earthy,pasta,chem,30,0.866025,3,artichoke,0.410600,False
pasta + earthy,pasta,chem,30,0.866025,4,caper,0.392200,False
pasta + earthy,pasta,chem,30,0.866025,5,zucchini,0.387100,False
pasta + earthy,pasta,chem,60,0.500000,1,mozzarella_cheese,0.534600,True
pasta + earthy,pasta,chem,60,0.500000,2,alfredo_sauce,0.355100,False
pasta + earthy,pasta,chem,60,0.500000,3,pizza_crust,0.343500,False
pasta + earthy,pasta,chem,60,0.500000,4,pesto,0.338300,False
pasta + earthy,pasta,chem,60,0.500000,5,prosciutto,0.335000,False
chicken + earthy,chicken,cooc,0,1.000000,1,garlic,0.393400,False
chicken + earthy,chicken,cooc,0,1.000000,2,onion,0.366200,False
chicken + earthy,chicken,cooc,0,1.000000,3,black_pepper,0.358100,False
chicken + earthy,chicken,cooc,0,1.000000,4,turkey,0.348000,True
chicken + earthy,chicken,cooc,0,1.000000,5,carrot,0.342500,False
chicken + earthy,chicken,cooc,30,0.866025,1,onion,0.382100,False
chicken + earthy,chicken,cooc,30,0.866025,2,turkey,0.379600,True
chicken + earthy,chicken,cooc,30,0.866025,3,swiss_cheese,0.363700,True
chicken + earthy,chicken,cooc,30,0.866025,4,black_pepper,0.355100,False
chicken + earthy,chicken,cooc,30,0.866025,5,beef,0.346900,True
chicken + earthy,chicken,cooc,60,0.500000,1,swiss_cheese,0.372500,True
chicken + earthy,chicken,cooc,60,0.500000,2,turkey,0.309600,True
chicken + earthy,chicken,cooc,60,0.500000,3,ranch_dressing,0.303600,False
chicken + earthy,chicken,cooc,60,0.500000,4,onion,0.295600,False
chicken + earthy,chicken,cooc,60,0.500000,5,taco_sauce,0.287900,False
chicken + earthy,chicken,core,0,1.000000,1,pork,0.580800,True
chicken + earthy,chicken,core,0,1.000000,2,beef,0.571200,True
chicken + earthy,chicken,core,0,1.000000,3,chicken_broth,0.549900,False
chicken + earthy,chicken,core,0,1.000000,4,peanut,0.523300,True
chicken + earthy,chicken,core,0,1.000000,5,cream_of_chicken_soup,0.521700,False
chicken + earthy,chicken,core,30,0.866025,1,cheddar_cheese,0.532400,True
chicken + earthy,chicken,core,30,0.866025,2,beef,0.507700,True
chicken + earthy,chicken,core,30,0.866025,3,alfredo_sauce,0.502700,False
chicken + earthy,chicken,core,30,0.866025,4,cream_of_chicken_soup,0.489200,False
chicken + earthy,chicken,core,30,0.866025,5,fajita_seasoning,0.470100,False
chicken + earthy,chicken,core,60,0.500000,1,cheddar_cheese,0.409300,True
chicken + earthy,chicken,core,60,0.500000,2,alfredo_sauce,0.374600,False
chicken + earthy,chicken,core,60,0.500000,3,crescent_roll,0.335000,False
chicken + earthy,chicken,core,60,0.500000,4,ranch_dressing,0.331200,False
chicken + earthy,chicken,core,60,0.500000,5,cream_of_chicken_soup,0.325700,False
chicken + earthy,chicken,chem,0,1.000000,1,beef,0.405100,True
chicken + earthy,chicken,chem,0,1.000000,2,pork,0.339700,True
chicken + earthy,chicken,chem,0,1.000000,3,cream_of_chicken_soup,0.310700,False
chicken + earthy,chicken,chem,0,1.000000,4,buffalo_wing_sauce,0.288200,False
chicken + earthy,chicken,chem,0,1.000000,5,peanut,0.282100,True
chicken + earthy,chicken,chem,30,0.866025,1,beef,0.359100,True
chicken + earthy,chicken,chem,30,0.866025,2,cream_of_chicken_soup,0.318600,False
chicken + earthy,chicken,chem,30,0.866025,3,cheddar_cheese,0.316800,True
chicken + earthy,chicken,chem,30,0.866025,4,buffalo_wing_sauce,0.300600,False
chicken + earthy,chicken,chem,30,0.866025,5,pork,0.284400,True
chicken + earthy,chicken,chem,60,0.500000,1,cheese,0.311000,True
chicken + earthy,chicken,chem,60,0.500000,2,alfredo_sauce,0.247400,False
chicken + earthy,chicken,chem,60,0.500000,3,cream_of_chicken_soup,0.241100,False
chicken + earthy,chicken,chem,60,0.500000,4,buffalo_wing_sauce,0.232500,False
chicken + earthy,chicken,chem,60,0.500000,5,taco_seasoning,0.220700,False
cream + earthy,cream,cooc,0,1.000000,1,butter,0.462300,False
cream + earthy,cream,cooc,0,1.000000,2,egg_yolk,0.403100,False
cream + earthy,cream,cooc,0,1.000000,3,gelatin,0.386000,False
cream + earthy,cream,cooc,0,1.000000,4,ice_cream,0.374700,False
cream + earthy,cream,cooc,0,1.000000,5,brandy,0.374100,False
cream + earthy,cream,cooc,30,0.866025,1,butter,0.439200,False
cream + earthy,cream,cooc,30,0.866025,2,egg_yolk,0.349500,False
cream + earthy,cream,cooc,30,0.866025,3,mascarpone_cheese,0.349200,True
cream + earthy,cream,cooc,30,0.866025,4,milk,0.340000,True
cream + earthy,cream,cooc,30,0.866025,5,brandy,0.323200,False
cream + earthy,cream,cooc,60,0.500000,1,mozzarella_cheese,0.324200,True
cream + earthy,cream,cooc,60,0.500000,2,butter,0.298400,False
cream + earthy,cream,cooc,60,0.500000,3,alfredo_sauce,0.286100,False
cream + earthy,cream,cooc,60,0.500000,4,pepperoni,0.279300,False
cream + earthy,cream,cooc,60,0.500000,5,ranch_dressing,0.273600,False
cream + earthy,cream,core,0,1.000000,1,gelatin,0.778100,False
cream + earthy,cream,core,0,1.000000,2,chocolate,0.732200,False
cream + earthy,cream,core,0,1.000000,3,sugar,0.709700,False
cream + earthy,cream,core,0,1.000000,4,cocoa_powder,0.702400,False
cream + earthy,cream,core,0,1.000000,5,ice_cream,0.692700,False
cream + earthy,cream,core,30,0.866025,1,gelatin,0.628700,False
cream + earthy,cream,core,30,0.866025,2,pastry,0.582400,False
cream + earthy,cream,core,30,0.866025,3,chocolate,0.581600,False
cream + earthy,cream,core,30,0.866025,4,ice_cream,0.575200,False
cream + earthy,cream,core,30,0.866025,5,sugar,0.552900,False
cream + earthy,cream,core,60,0.500000,1,pastry,0.359900,False
cream + earthy,cream,core,60,0.500000,2,madeira_wine,0.351100,False
cream + earthy,cream,core,60,0.500000,3,ravioli,0.333900,False
cream + earthy,cream,core,60,0.500000,4,fontina_cheese,0.333800,True
cream + earthy,cream,core,60,0.500000,5,pepperoni,0.318900,False
cream + earthy,cream,chem,0,1.000000,1,gelatin,0.683000,False
cream + earthy,cream,chem,0,1.000000,2,chocolate,0.651100,False
cream + earthy,cream,chem,0,1.000000,3,meringue,0.628000,False
cream + earthy,cream,chem,0,1.000000,4,ice_cream,0.620800,False
cream + earthy,cream,chem,0,1.000000,5,cocoa_powder,0.578600,False
cream + earthy,cream,chem,30,0.866025,1,gelatin,0.567100,False
cream + earthy,cream,chem,30,0.866025,2,chocolate,0.556300,False
cream + earthy,cream,chem,30,0.866025,3,ice_cream,0.528900,False
cream + earthy,cream,chem,30,0.866025,4,meringue,0.513100,False
cream + earthy,cream,chem,30,0.866025,5,toffee,0.464600,False
cream + earthy,cream,chem,60,0.500000,1,cream_cheese,0.353200,True
cream + earthy,cream,chem,60,0.500000,2,chocolate,0.312300,False
cream + earthy,cream,chem,60,0.500000,3,gelatin,0.299100,False
cream + earthy,cream,chem,60,0.500000,4,ice_cream,0.295300,False
cream + earthy,cream,chem,60,0.500000,5,rum,0.272900,True
chicken + nutty,chicken,cooc,0,1.000000,1,garlic,0.393400,False
chicken + nutty,chicken,cooc,0,1.000000,2,onion,0.366200,False
chicken + nutty,chicken,cooc,0,1.000000,3,black_pepper,0.358100,False
chicken + nutty,chicken,cooc,0,1.000000,4,turkey,0.348000,True
chicken + nutty,chicken,cooc,0,1.000000,5,carrot,0.342500,False
chicken + nutty,chicken,cooc,30,0.866025,1,carrot,0.366000,False
chicken + nutty,chicken,cooc,30,0.866025,2,napa_cabbage,0.364300,False
chicken + nutty,chicken,cooc,30,0.866025,3,water_chestnut,0.363600,True
chicken + nutty,chicken,cooc,30,0.866025,4,dried_shrimp,0.345000,True
chicken + nutty,chicken,cooc,30,0.866025,5,sesame_oil,0.345000,True
chicken + nutty,chicken,cooc,60,0.500000,1,dried_shrimp,0.416500,True
chicken + nutty,chicken,cooc,60,0.500000,2,shiitake_mushroom,0.386200,True
chicken + nutty,chicken,cooc,60,0.500000,3,napa_cabbage,0.379700,False
chicken + nutty,chicken,cooc,60,0.500000,4,kelp,0.371200,True
chicken + nutty,chicken,cooc,60,0.500000,5,jinhua_ham,0.367500,False
chicken + nutty,chicken,core,0,1.000000,1,pork,0.580800,True
chicken + nutty,chicken,core,0,1.000000,2,beef,0.571200,True
chicken + nutty,chicken,core,0,1.000000,3,chicken_broth,0.549900,False
chicken + nutty,chicken,core,0,1.000000,4,peanut,0.523300,True
chicken + nutty,chicken,core,0,1.000000,5,cream_of_chicken_soup,0.521700,False
chicken + nutty,chicken,core,30,0.866025,1,peanut,0.599400,True
chicken + nutty,chicken,core,30,0.866025,2,bamboo_shoot,0.594700,True
chicken + nutty,chicken,core,30,0.866025,3,wood_ear_mushroom,0.589200,True
chicken + nutty,chicken,core,30,0.866025,4,pork,0.584500,True
chicken + nutty,chicken,core,30,0.866025,5,water_chestnut,0.581200,True
chicken + nutty,chicken,core,60,0.500000,1,mung_bean,0.557600,True
chicken + nutty,chicken,core,60,0.500000,2,wood_ear_mushroom,0.555100,True
chicken + nutty,chicken,core,60,0.500000,3,red_date,0.554900,True
chicken + nutty,chicken,core,60,0.500000,4,chinese_yam,0.547100,True
chicken + nutty,chicken,core,60,0.500000,5,taro,0.545600,True
chicken + nutty,chicken,chem,0,1.000000,1,beef,0.405100,True
chicken + nutty,chicken,chem,0,1.000000,2,pork,0.339700,True
chicken + nutty,chicken,chem,0,1.000000,3,cream_of_chicken_soup,0.310700,False
chicken + nutty,chicken,chem,0,1.000000,4,buffalo_wing_sauce,0.288200,False
chicken + nutty,chicken,chem,0,1.000000,5,peanut,0.282100,True
chicken + nutty,chicken,chem,30,0.866025,1,scallion,0.372400,True
chicken + nutty,chicken,chem,30,0.866025,2,beef,0.353300,True
chicken + nutty,chicken,chem,30,0.866025,3,peanut,0.351300,True
chicken + nutty,chicken,chem,30,0.866025,4,pork,0.343100,True
chicken + nutty,chicken,chem,30,0.866025,5,bok_choy,0.336300,True
chicken + nutty,chicken,chem,60,0.500000,1,wood_ear_mushroom,0.463100,True
chicken + nutty,chicken,chem,60,0.500000,2,scallion,0.462300,True
chicken + nutty,chicken,chem,60,0.500000,3,bok_choy,0.452700,True
chicken + nutty,chicken,chem,60,0.500000,4,garland_chrysanthemum,0.450100,True
chicken + nutty,chicken,chem,60,0.500000,5,bamboo_shoot,0.443500,True
fish + nutty,fish,cooc,0,1.000000,1,squid,0.355600,True
fish + nutty,fish,cooc,0,1.000000,2,clam,0.355600,True
fish + nutty,fish,cooc,0,1.000000,3,scallop,0.326500,True
fish + nutty,fish,cooc,0,1.000000,4,catfish,0.324900,False
fish + nutty,fish,cooc,0,1.000000,5,soy_sauce,0.321800,False
fish + nutty,fish,cooc,30,0.866025,1,dried_shrimp,0.408900,True
fish + nutty,fish,cooc,30,0.866025,2,shiitake_mushroom,0.395600,True
fish + nutty,fish,cooc,30,0.866025,3,napa_cabbage,0.385400,False
fish + nutty,fish,cooc,30,0.866025,4,squid,0.373100,True
fish + nutty,fish,cooc,30,0.866025,5,garland_chrysanthemum,0.372900,True
fish + nutty,fish,cooc,60,0.500000,1,dried_shrimp,0.443300,True
fish + nutty,fish,cooc,60,0.500000,2,shiitake_mushroom,0.413400,True
fish + nutty,fish,cooc,60,0.500000,3,garland_chrysanthemum,0.410700,True
fish + nutty,fish,cooc,60,0.500000,4,yu_choy,0.387000,True
fish + nutty,fish,cooc,60,0.500000,5,glass_noodle,0.378100,True
fish + nutty,fish,core,0,1.000000,1,oyster,0.553900,True
fish + nutty,fish,core,0,1.000000,2,bean_sprout,0.547100,True
fish + nutty,fish,core,0,1.000000,3,sea_bass,0.544500,False
fish + nutty,fish,core,0,1.000000,4,fish_stock,0.543500,False
fish + nutty,fish,core,0,1.000000,5,rice_noodle,0.536000,True
fish + nutty,fish,core,30,0.866025,1,shiitake_mushroom,0.623100,True
fish + nutty,fish,core,30,0.866025,2,bamboo_shoot,0.606500,True
fish + nutty,fish,core,30,0.866025,3,bok_choy,0.593600,True
fish + nutty,fish,core,30,0.866025,4,scallion,0.593100,True
fish + nutty,fish,core,30,0.866025,5,kelp,0.592200,True
fish + nutty,fish,core,60,0.500000,1,mung_bean,0.575000,True
fish + nutty,fish,core,60,0.500000,2,taro,0.570800,True
fish + nutty,fish,core,60,0.500000,3,wood_ear_mushroom,0.569000,True
fish + nutty,fish,core,60,0.500000,4,chinese_yam,0.558200,True
fish + nutty,fish,core,60,0.500000,5,red_date,0.555300,True
fish + nutty,fish,chem,0,1.000000,1,oyster,0.352700,True
fish + nutty,fish,chem,0,1.000000,2,caviar,0.335900,True
fish + nutty,fish,chem,0,1.000000,3,scallop,0.308200,True
fish + nutty,fish,chem,0,1.000000,4,peanut_oil,0.305300,True
fish + nutty,fish,chem,0,1.000000,5,cucumber,0.286500,False
fish + nutty,fish,chem,30,0.866025,1,shiitake_mushroom,0.412100,True
fish + nutty,fish,chem,30,0.866025,2,bamboo_shoot,0.390500,True
fish + nutty,fish,chem,30,0.866025,3,scallion,0.372100,True
fish + nutty,fish,chem,30,0.866025,4,kelp,0.368500,True
fish + nutty,fish,chem,30,0.866025,5,garland_chrysanthemum,0.364000,True
fish + nutty,fish,chem,60,0.500000,1,wood_ear_mushroom,0.492300,True
fish + nutty,fish,chem,60,0.500000,2,bamboo_shoot,0.477400,True
fish + nutty,fish,chem,60,0.500000,3,garland_chrysanthemum,0.468900,True
fish + nutty,fish,chem,60,0.500000,4,bok_choy,0.463900,True
fish + nutty,fish,chem,60,0.500000,5,scallion,0.463600,True
banana + nutty,banana,cooc,0,1.000000,1,coconut,0.443000,True
banana + nutty,banana,cooc,0,1.000000,2,strawberry,0.420600,False
banana + nutty,banana,cooc,0,1.000000,3,blueberry,0.381500,False
banana + nutty,banana,cooc,0,1.000000,4,condensed_milk,0.366900,False
banana + nutty,banana,cooc,0,1.000000,5,pecan,0.359200,True
banana + nutty,banana,cooc,30,0.866025,1,coconut,0.427000,True
banana + nutty,banana,cooc,30,0.866025,2,psyllium_husk,0.336900,False
banana + nutty,banana,cooc,30,0.866025,3,glutinous_rice,0.327000,True
banana + nutty,banana,cooc,30,0.866025,4,oat,0.325800,True
banana + nutty,banana,cooc,30,0.866025,5,condensed_milk,0.323700,False
banana + nutty,banana,cooc,60,0.500000,1,glutinous_rice,0.389900,True
banana + nutty,banana,cooc,60,0.500000,2,dried_shrimp,0.367600,True
banana + nutty,banana,cooc,60,0.500000,3,taro,0.354900,True
banana + nutty,banana,cooc,60,0.500000,4,mung_bean,0.353900,True
banana + nutty,banana,cooc,60,0.500000,5,psyllium_husk,0.345600,False
banana + nutty,banana,core,0,1.000000,1,almond_milk,0.551300,True
banana + nutty,banana,core,0,1.000000,2,apple,0.544800,False
banana + nutty,banana,core,0,1.000000,3,chia_seed,0.531600,True
banana + nutty,banana,core,0,1.000000,4,coconut,0.531400,True
banana + nutty,banana,core,0,1.000000,5,carob,0.519200,True
banana + nutty,banana,core,30,0.866025,1,chia_seed,0.617600,True
banana + nutty,banana,core,30,0.866025,2,carob,0.587600,True
banana + nutty,banana,core,30,0.866025,3,soy_protein_isolate,0.564100,True
banana + nutty,banana,core,30,0.866025,4,almond_milk,0.563500,True
banana + nutty,banana,core,30,0.866025,5,date,0.560800,False
banana + nutty,banana,core,60,0.500000,1,taro,0.548000,True
banana + nutty,banana,core,60,0.500000,2,millet,0.547300,True
banana + nutty,banana,core,60,0.500000,3,chia_seed,0.538100,True
banana + nutty,banana,core,60,0.500000,4,mung_bean,0.535500,True
banana + nutty,banana,core,60,0.500000,5,red_date,0.533600,True
banana + nutty,banana,chem,0,1.000000,1,apple,0.341700,False
banana + nutty,banana,chem,0,1.000000,2,coconut,0.339800,True
banana + nutty,banana,chem,0,1.000000,3,carob,0.321500,True
banana + nutty,banana,chem,0,1.000000,4,almond_milk,0.309200,True
banana + nutty,banana,chem,0,1.000000,5,brazil_nut,0.306500,False
banana + nutty,banana,chem,30,0.866025,1,chia_seed,0.433300,True
banana + nutty,banana,chem,30,0.866025,2,carob,0.425600,True
banana + nutty,banana,chem,30,0.866025,3,amaranth,0.395500,True
banana + nutty,banana,chem,30,0.866025,4,arrowroot,0.369800,True
banana + nutty,banana,chem,30,0.866025,5,cashew,0.366900,False
banana + nutty,banana,chem,60,0.500000,1,millet,0.458100,True
banana + nutty,banana,chem,60,0.500000,2,chia_seed,0.450200,True
banana + nutty,banana,chem,60,0.500000,3,bamboo_shoot,0.449500,True
banana + nutty,banana,chem,60,0.500000,4,bok_choy,0.446100,True
banana + nutty,banana,chem,60,0.500000,5,wood_ear_mushroom,0.445300,True
bread + high protein,bread,cooc,0,1.000000,1,olive_oil,0.436400,False
bread + high protein,bread,cooc,0,1.000000,2,parsley,0.370000,False
bread + high protein,bread,cooc,0,1.000000,3,paprika,0.364100,True
bread + high protein,bread,cooc,0,1.000000,4,thyme,0.353400,True
bread + high protein,bread,cooc,0,1.000000,5,anchovy,0.349600,True
bread + high protein,bread,cooc,30,0.866025,1,olive_oil,0.399800,False
bread + high protein,bread,cooc,30,0.866025,2,parsley,0.368100,False
bread + high protein,bread,cooc,30,0.866025,3,black_pepper,0.367600,True
bread + high protein,bread,cooc,30,0.866025,4,pasta,0.365900,True
bread + high protein,bread,cooc,30,0.866025,5,paprika,0.358600,True
bread + high protein,bread,cooc,60,0.500000,1,black_pepper,0.307800,True
bread + high protein,bread,cooc,60,0.500000,2,pasta,0.299300,True
bread + high protein,bread,cooc,60,0.500000,3,tomato,0.298700,False
bread + high protein,bread,cooc,60,0.500000,4,parmesan_cheese,0.297100,True
bread + high protein,bread,cooc,60,0.500000,5,pepperoni,0.295800,True
bread + high protein,bread,core,0,1.000000,1,pasta,0.690700,True
bread + high protein,bread,core,0,1.000000,2,artichoke,0.675500,False
bread + high protein,bread,core,0,1.000000,3,olive_oil,0.667400,False
bread + high protein,bread,core,0,1.000000,4,parsley,0.638200,False
bread + high protein,bread,core,0,1.000000,5,red_onion,0.637300,False
bread + high protein,bread,core,30,0.866025,1,olive_oil,0.694000,False
bread + high protein,bread,core,30,0.866025,2,pasta,0.665700,True
bread + high protein,bread,core,30,0.866025,3,artichoke,0.643200,False
bread + high protein,bread,core,30,0.866025,4,red_onion,0.636300,False
bread + high protein,bread,core,30,0.866025,5,anchovy,0.632500,True
bread + high protein,bread,core,60,0.500000,1,anchovy,0.567200,True
bread + high protein,bread,core,60,0.500000,2,pita_bread,0.535600,True
bread + high protein,bread,core,60,0.500000,3,olive_oil,0.534600,False
bread + high protein,bread,core,60,0.500000,4,tuna,0.519700,True
bread + high protein,bread,core,60,0.500000,5,sausage,0.518800,True
bread + high protein,bread,chem,0,1.000000,1,pasta,0.465800,True
bread + high protein,bread,chem,0,1.000000,2,caper,0.432300,False
bread + high protein,bread,chem,0,1.000000,3,artichoke,0.428100,False
bread + high protein,bread,chem,0,1.000000,4,anchovy,0.377100,True
bread + high protein,bread,chem,0,1.000000,5,provolone_cheese,0.371400,True
bread + high protein,bread,chem,30,0.866025,1,pasta,0.455900,True
bread + high protein,bread,chem,30,0.866025,2,artichoke,0.426800,False
bread + high protein,bread,chem,30,0.866025,3,provolone_cheese,0.426500,True
bread + high protein,bread,chem,30,0.866025,4,anchovy,0.419400,True
bread + high protein,bread,chem,30,0.866025,5,caper,0.403100,False
bread + high protein,bread,chem,60,0.500000,1,provolone_cheese,0.367400,True
bread + high protein,bread,chem,60,0.500000,2,monkfish,0.362100,True
bread + high protein,bread,chem,60,0.500000,3,anchovy,0.349300,True
bread + high protein,bread,chem,60,0.500000,4,hot_dog,0.326800,True
bread + high protein,bread,chem,60,0.500000,5,pita_bread,0.325700,True
rice + high protein,rice,cooc,0,1.000000,1,carrot,0.335000,False
rice + high protein,rice,cooc,0,1.000000,2,okra,0.331600,False
rice + high protein,rice,cooc,0,1.000000,3,vegetable_oil,0.325700,False
rice + high protein,rice,cooc,0,1.000000,4,pea,0.311700,False
rice + high protein,rice,cooc,0,1.000000,5,dashi,0.307500,False
rice + high protein,rice,cooc,30,0.866025,1,pea,0.322700,False
rice + high protein,rice,cooc,30,0.866025,2,carrot,0.320000,False
rice + high protein,rice,cooc,30,0.866025,3,onion,0.312800,False
rice + high protein,rice,cooc,30,0.866025,4,potato,0.308700,False
rice + high protein,rice,cooc,30,0.866025,5,tomato,0.307200,False
rice + high protein,rice,cooc,60,0.500000,1,black_pepper,0.275300,True
rice + high protein,rice,cooc,60,0.500000,2,tomato,0.271400,False
rice + high protein,rice,cooc,60,0.500000,3,linguica,0.266800,False
rice + high protein,rice,cooc,60,0.500000,4,fish,0.266200,False
rice + high protein,rice,cooc,60,0.500000,5,chickpea,0.261000,True
rice + high protein,rice,core,0,1.000000,1,shiitake_mushroom,0.595900,False
rice + high protein,rice,core,0,1.000000,2,nori,0.594300,False
rice + high protein,rice,core,0,1.000000,3,bok_choy,0.583900,False
rice + high protein,rice,core,0,1.000000,4,sesame_seed,0.571800,True
rice + high protein,rice,core,0,1.000000,5,pea,0.571300,False
rice + high protein,rice,core,30,0.866025,1,bell_pepper,0.607800,False
rice + high protein,rice,core,30,0.866025,2,chicken_broth,0.575200,False
rice + high protein,rice,core,30,0.866025,3,tuna,0.562900,True
rice + high protein,rice,core,30,0.866025,4,crab_stick,0.555700,False
rice + high protein,rice,core,30,0.866025,5,sesame_oil,0.553800,False
rice + high protein,rice,core,60,0.500000,1,tuna,0.553400,True
rice + high protein,rice,core,60,0.500000,2,salt,0.533000,False
rice + high protein,rice,core,60,0.500000,3,sausage,0.532900,True
rice + high protein,rice,core,60,0.500000,4,bell_pepper,0.520000,False
rice + high protein,rice,core,60,0.500000,5,cod,0.510100,True
rice + high protein,rice,chem,0,1.000000,1,caviar,0.310000,True
rice + high protein,rice,chem,0,1.000000,2,nori,0.300600,False
rice + high protein,rice,chem,0,1.000000,3,wheat,0.296900,True
rice + high protein,rice,chem,0,1.000000,4,millet,0.296600,True
rice + high protein,rice,chem,0,1.000000,5,puzi_leaf,0.291900,False
rice + high protein,rice,chem,30,0.866025,1,salmon,0.353000,True
rice + high protein,rice,chem,30,0.866025,2,sausage,0.327700,True
rice + high protein,rice,chem,30,0.866025,3,caviar,0.318800,True
rice + high protein,rice,chem,30,0.866025,4,octopus,0.308100,True
rice + high protein,rice,chem,30,0.866025,5,cod,0.298700,True
rice + high protein,rice,chem,60,0.500000,1,monkfish,0.341800,True
rice + high protein,rice,chem,60,0.500000,2,cod,0.326700,True
rice + high protein,rice,chem,60,0.500000,3,salmon,0.324400,True
rice + high protein,rice,chem,60,0.500000,4,sausage,0.315800,True
rice + high protein,rice,chem,60,0.500000,5,octopus,0.312600,True
honey + high protein,honey,cooc,0,1.000000,1,apple,0.399500,False
honey + high protein,honey,cooc,0,1.000000,2,gelatin,0.352000,True
honey + high protein,honey,cooc,0,1.000000,3,blueberry,0.351700,False
honey + high protein,honey,cooc,0,1.000000,4,cherry,0.349100,False
honey + high protein,honey,cooc,0,1.000000,5,vanilla,0.336900,False
honey + high protein,honey,cooc,30,0.866025,1,mustard,0.314300,False
honey + high protein,honey,cooc,30,0.866025,2,avocado,0.312300,False
honey + high protein,honey,cooc,30,0.866025,3,thyme,0.303900,True
honey + high protein,honey,cooc,30,0.866025,4,cayenne_pepper,0.300400,True
honey + high protein,honey,cooc,30,0.866025,5,paprika,0.298400,True
honey + high protein,honey,cooc,60,0.500000,1,caesar_dressing,0.331400,False
honey + high protein,honey,cooc,60,0.500000,2,salami,0.297700,True
honey + high protein,honey,cooc,60,0.500000,3,cayenne_pepper,0.291500,True
honey + high protein,honey,cooc,60,0.500000,4,pasta_sauce,0.291500,False
honey + high protein,honey,cooc,60,0.500000,5,red_pepper,0.289000,False
honey + high protein,honey,core,0,1.000000,1,pear,0.554200,False
honey + high protein,honey,core,0,1.000000,2,apple,0.498900,False
honey + high protein,honey,core,0,1.000000,3,pumpkin_seed,0.487100,True
honey + high protein,honey,core,0,1.000000,4,fruit,0.485400,False
honey + high protein,honey,core,0,1.000000,5,whole_wheat_flour,0.474400,True
honey + high protein,honey,core,30,0.866025,1,salt,0.541100,False
honey + high protein,honey,core,30,0.866025,2,olive_oil,0.536100,False
honey + high protein,honey,core,30,0.866025,3,anchovy,0.522500,True
honey + high protein,honey,core,30,0.866025,4,red_onion,0.517900,False
honey + high protein,honey,core,30,0.866025,5,miso,0.516300,True
honey + high protein,honey,core,60,0.500000,1,anchovy,0.571000,True
honey + high protein,honey,core,60,0.500000,2,salt,0.569300,False
honey + high protein,honey,core,60,0.500000,3,falafel,0.547300,True
honey + high protein,honey,core,60,0.500000,4,pita_bread,0.543300,True
honey + high protein,honey,core,60,0.500000,5,halibut,0.535700,True
honey + high protein,honey,chem,0,1.000000,1,pear,0.388800,False
honey + high protein,honey,chem,0,1.000000,2,apple,0.352000,False
honey + high protein,honey,chem,0,1.000000,3,strawberry,0.311600,False
honey + high protein,honey,chem,0,1.000000,4,char_siu_sauce,0.279500,False
honey + high protein,honey,chem,0,1.000000,5,wisteria_flower,0.252800,False
honey + high protein,honey,chem,30,0.866025,1,feta_cheese,0.286500,True
honey + high protein,honey,chem,30,0.866025,2,pear,0.285600,False
honey + high protein,honey,chem,30,0.866025,3,swordfish,0.275000,True
honey + high protein,honey,chem,30,0.866025,4,couscous,0.273100,False
honey + high protein,honey,chem,30,0.866025,5,trout,0.262600,True
honey + high protein,honey,chem,60,0.500000,1,monkfish,0.333000,True
honey + high protein,honey,chem,60,0.500000,2,cod,0.313800,True
honey + high protein,honey,chem,60,0.500000,3,couscous,0.312600,False
honey + high protein,honey,chem,60,0.500000,4,trout,0.308000,True
honey + high protein,honey,chem,60,0.500000,5,bulgur,0.304600,True
chicken + high fat,chicken,cooc,0,1.000000,1,garlic,0.393400,False
chicken + high fat,chicken,cooc,0,1.000000,2,onion,0.366200,False
chicken + high fat,chicken,cooc,0,1.000000,3,black_pepper,0.358100,False
chicken + high fat,chicken,cooc,0,1.000000,4,turkey,0.348000,True
chicken + high fat,chicken,cooc,0,1.000000,5,carrot,0.342500,False
chicken + high fat,chicken,cooc,30,0.866025,1,turkey,0.417300,True
chicken + high fat,chicken,cooc,30,0.866025,2,black_pepper,0.373400,False
chicken + high fat,chicken,cooc,30,0.866025,3,onion,0.366600,False
chicken + high fat,chicken,cooc,30,0.866025,4,swiss_cheese,0.359200,True
chicken + high fat,chicken,cooc,30,0.866025,5,cayenne_pepper,0.342500,True
chicken + high fat,chicken,cooc,60,0.500000,1,turkey,0.374800,True
chicken + high fat,chicken,cooc,60,0.500000,2,swiss_cheese,0.364800,True
chicken + high fat,chicken,cooc,60,0.500000,3,pepperoni,0.332300,True
chicken + high fat,chicken,cooc,60,0.500000,4,caesar_dressing,0.329400,True
chicken + high fat,chicken,cooc,60,0.500000,5,black_olive,0.328000,True
chicken + high fat,chicken,core,0,1.000000,1,pork,0.580800,True
chicken + high fat,chicken,core,0,1.000000,2,beef,0.571200,True
chicken + high fat,chicken,core,0,1.000000,3,chicken_broth,0.549900,False
chicken + high fat,chicken,core,0,1.000000,4,peanut,0.523300,True
chicken + high fat,chicken,core,0,1.000000,5,cream_of_chicken_soup,0.521700,True
chicken + high fat,chicken,core,30,0.866025,1,alfredo_sauce,0.569300,True
chicken + high fat,chicken,core,30,0.866025,2,monterey_jack_cheese,0.565500,True
chicken + high fat,chicken,core,30,0.866025,3,flour_tortilla,0.549600,True
chicken + high fat,chicken,core,30,0.866025,4,fajita_seasoning,0.547900,False
chicken + high fat,chicken,core,30,0.866025,5,cream_of_chicken_soup,0.546400,True
chicken + high fat,chicken,core,60,0.500000,1,colby_cheese,0.508500,True
chicken + high fat,chicken,core,60,0.500000,2,alfredo_sauce,0.489900,True
chicken + high fat,chicken,core,60,0.500000,3,black_olive,0.473100,True
chicken + high fat,chicken,core,60,0.500000,4,flour_tortilla,0.468900,True
chicken + high fat,chicken,core,60,0.500000,5,pizza_sauce,0.464900,False
chicken + high fat,chicken,chem,0,1.000000,1,beef,0.405100,True
chicken + high fat,chicken,chem,0,1.000000,2,pork,0.339700,True
chicken + high fat,chicken,chem,0,1.000000,3,cream_of_chicken_soup,0.310700,True
chicken + high fat,chicken,chem,0,1.000000,4,buffalo_wing_sauce,0.288200,False
chicken + high fat,chicken,chem,0,1.000000,5,peanut,0.282100,True
chicken + high fat,chicken,chem,30,0.866025,1,beef,0.369500,True
chicken + high fat,chicken,chem,30,0.866025,2,cream_of_chicken_soup,0.366900,True
chicken + high fat,chicken,chem,30,0.866025,3,cheddar_cheese,0.327700,True
chicken + high fat,chicken,chem,30,0.866025,4,flour_tortilla,0.320000,True
chicken + high fat,chicken,chem,30,0.866025,5,buffalo_wing_sauce,0.317700,False
chicken + high fat,chicken,chem,60,0.500000,1,colby_cheese,0.338900,True
chicken + high fat,chicken,chem,60,0.500000,2,pasta_sauce,0.327300,False
chicken + high fat,chicken,chem,60,0.500000,3,cream_of_chicken_soup,0.324800,True
chicken + high fat,chicken,chem,60,0.500000,4,alfredo_sauce,0.317700,True
chicken + high fat,chicken,chem,60,0.500000,5,flour_tortilla,0.306400,True
bread + high fat,bread,cooc,0,1.000000,1,olive_oil,0.436400,True
bread + high fat,bread,cooc,0,1.000000,2,parsley,0.370000,False
bread + high fat,bread,cooc,0,1.000000,3,paprika,0.364100,True
bread + high fat,bread,cooc,0,1.000000,4,thyme,0.353400,True
bread + high fat,bread,cooc,0,1.000000,5,anchovy,0.349600,True
bread + high fat,bread,cooc,30,0.866025,1,olive_oil,0.417000,True
bread + high fat,bread,cooc,30,0.866025,2,parsley,0.377800,False
bread + high fat,bread,cooc,30,0.866025,3,paprika,0.364900,True
bread + high fat,bread,cooc,30,0.866025,4,cheese,0.359900,True
bread + high fat,bread,cooc,30,0.866025,5,arugula,0.351200,False
bread + high fat,bread,cooc,60,0.500000,1,gouda_cheese,0.341200,True
bread + high fat,bread,cooc,60,0.500000,2,pepperoni,0.326600,True
bread + high fat,bread,cooc,60,0.500000,3,black_olive,0.316900,True
bread + high fat,bread,cooc,60,0.500000,4,pastrami,0.307200,True
bread + high fat,bread,cooc,60,0.500000,5,ranch_dressing,0.305200,True
bread + high fat,bread,core,0,1.000000,1,pasta,0.690700,False
bread + high fat,bread,core,0,1.000000,2,artichoke,0.675500,False
bread + high fat,bread,core,0,1.000000,3,olive_oil,0.667400,True
bread + high fat,bread,core,0,1.000000,4,parsley,0.638200,False
bread + high fat,bread,core,0,1.000000,5,red_onion,0.637300,False
bread + high fat,bread,core,30,0.866025,1,olive_oil,0.646900,True
bread + high fat,bread,core,30,0.866025,2,pasta,0.624500,False
bread + high fat,bread,core,30,0.866025,3,black_olive,0.608800,True
bread + high fat,bread,core,30,0.866025,4,fontina_cheese,0.606600,True
bread + high fat,bread,core,30,0.866025,5,bread_crumbs,0.605900,True
bread + high fat,bread,core,60,0.500000,1,pepperoni,0.484900,True
bread + high fat,bread,core,60,0.500000,2,black_olive,0.474500,True
bread + high fat,bread,core,60,0.500000,3,pizza_sauce,0.469600,False
bread + high fat,bread,core,60,0.500000,4,pita_bread,0.468200,False
bread + high fat,bread,core,60,0.500000,5,anchovy,0.468000,True
bread + high fat,bread,chem,0,1.000000,1,pasta,0.465800,False
bread + high fat,bread,chem,0,1.000000,2,caper,0.432300,False
bread + high fat,bread,chem,0,1.000000,3,artichoke,0.428100,False
bread + high fat,bread,chem,0,1.000000,4,anchovy,0.377100,True
bread + high fat,bread,chem,0,1.000000,5,provolone_cheese,0.371400,True
bread + high fat,bread,chem,30,0.866025,1,provolone_cheese,0.458700,True
bread + high fat,bread,chem,30,0.866025,2,pasta,0.391000,False
bread + high fat,bread,chem,30,0.866025,3,anchovy,0.389500,True
bread + high fat,bread,chem,30,0.866025,4,salami,0.379400,True
bread + high fat,bread,chem,30,0.866025,5,artichoke,0.361900,False
bread + high fat,bread,chem,60,0.500000,1,provolone_cheese,0.423100,True
bread + high fat,bread,chem,60,0.500000,2,salami,0.376900,True
bread + high fat,bread,chem,60,0.500000,3,pizza_sauce,0.329100,False
bread + high fat,bread,chem,60,0.500000,4,pesto,0.323800,True
bread + high fat,bread,chem,60,0.500000,5,bread_crumbs,0.322300,True
potato + high fat,potato,cooc,0,1.000000,1,onion,0.388300,False
potato + high fat,potato,cooc,0,1.000000,2,bay_leaf,0.370700,True
potato + high fat,potato,cooc,0,1.000000,3,tomato,0.362900,False
potato + high fat,potato,cooc,0,1.000000,4,salt,0.346700,False
potato + high fat,potato,cooc,0,1.000000,5,parsley,0.345200,False
potato + high fat,potato,cooc,30,0.866025,1,cheese,0.396400,True
potato + high fat,potato,cooc,30,0.866025,2,tomato,0.387900,False
potato + high fat,potato,cooc,30,0.866025,3,onion,0.384800,False
potato + high fat,potato,cooc,30,0.866025,4,parsley,0.379100,False
potato + high fat,potato,cooc,30,0.866025,5,oregano,0.378200,False
potato + high fat,potato,cooc,60,0.500000,1,cheese,0.355000,True
potato + high fat,potato,cooc,60,0.500000,2,turkey,0.331900,True
potato + high fat,potato,cooc,60,0.500000,3,pepperoni,0.327300,True
potato + high fat,potato,cooc,60,0.500000,4,oregano,0.327200,False
potato + high fat,potato,cooc,60,0.500000,5,ranch_dressing,0.317500,True
potato + high fat,potato,core,0,1.000000,1,onion,0.570100,False
potato + high fat,potato,core,0,1.000000,2,paprika,0.569500,True
potato + high fat,potato,core,0,1.000000,3,corn,0.546000,False
potato + high fat,potato,core,0,1.000000,4,pea,0.545600,False
potato + high fat,potato,core,0,1.000000,5,leek,0.540600,False
potato + high fat,potato,core,30,0.866025,1,paprika,0.590400,True
potato + high fat,potato,core,30,0.866025,2,cheese,0.569700,True
potato + high fat,potato,core,30,0.866025,3,olive_oil,0.547800,True
potato + high fat,potato,core,30,0.866025,4,bacon,0.544500,True
potato + high fat,potato,core,30,0.866025,5,bread_crumbs,0.535300,True
potato + high fat,potato,core,60,0.500000,1,colby_cheese,0.481600,True
potato + high fat,potato,core,60,0.500000,2,black_olive,0.472100,True
potato + high fat,potato,core,60,0.500000,3,pepperoni,0.467100,True
potato + high fat,potato,core,60,0.500000,4,pizza_sauce,0.457400,False
potato + high fat,potato,core,60,0.500000,5,olive_oil,0.455400,True
potato + high fat,potato,chem,0,1.000000,1,curry_paste,0.342000,False
potato + high fat,potato,chem,0,1.000000,2,guascas,0.339700,False
potato + high fat,potato,chem,0,1.000000,3,leek,0.300500,False
potato + high fat,potato,chem,0,1.000000,4,corn,0.277200,False
potato + high fat,potato,chem,0,1.000000,5,chicken,0.274000,False
potato + high fat,potato,chem,30,0.866025,1,cheese,0.342100,True
potato + high fat,potato,chem,30,0.866025,2,curry_paste,0.297800,False
potato + high fat,potato,chem,30,0.866025,3,bread_crumbs,0.294800,True
potato + high fat,potato,chem,30,0.866025,4,corn_flakes,0.293100,False
potato + high fat,potato,chem,30,0.866025,5,cream_of_chicken_soup,0.287400,True
potato + high fat,potato,chem,60,0.500000,1,cheese,0.352800,True
potato + high fat,potato,chem,60,0.500000,2,salami,0.309700,True
potato + high fat,potato,chem,60,0.500000,3,pesto,0.304100,True
potato + high fat,potato,chem,60,0.500000,4,bread_crumbs,0.302100,True
potato + high fat,potato,chem,60,0.500000,5,pizza_sauce,0.297300,False
butter + high water,butter,cooc,0,1.000000,1,cream,0.462300,False
butter + high water,butter,cooc,0,1.000000,2,egg_yolk,0.434200,False
butter + high water,butter,cooc,0,1.000000,3,flour,0.408000,False
butter + high water,butter,cooc,0,1.000000,4,milk,0.406200,True
butter + high water,butter,cooc,0,1.000000,5,almond,0.377000,False
butter + high water,butter,cooc,30,0.866025,1,white_wine,0.410300,True
butter + high water,butter,cooc,30,0.866025,2,thyme,0.375300,False
butter + high water,butter,cooc,30,0.866025,3,cream,0.369300,False
butter + high water,butter,cooc,30,0.866025,4,olive_oil,0.352300,False
butter + high water,butter,cooc,30,0.866025,5,chive,0.352000,True
butter + high water,butter,cooc,60,0.500000,1,chive,0.378200,True
butter + high water,butter,cooc,60,0.500000,2,white_wine,0.364600,True
butter + high water,butter,cooc,60,0.500000,3,leek,0.328900,True
butter + high water,butter,cooc,60,0.500000,4,mussel,0.326500,True
butter + high water,butter,cooc,60,0.500000,5,razor_clam,0.323500,False
butter + high water,butter,core,0,1.000000,1,milk,0.604000,True
butter + high water,butter,core,0,1.000000,2,egg_yolk,0.569300,False
butter + high water,butter,core,0,1.000000,3,parmesan_cheese,0.497200,False
butter + high water,butter,core,0,1.000000,4,white_chocolate,0.491000,False
butter + high water,butter,core,0,1.000000,5,baking_powder,0.484600,False
butter + high water,butter,core,30,0.866025,1,chive,0.549100,True
butter + high water,butter,core,30,0.866025,2,parmesan_cheese,0.532500,False
butter + high water,butter,core,30,0.866025,3,white_wine,0.526800,True
butter + high water,butter,core,30,0.866025,4,carrot,0.521700,True
butter + high water,butter,core,30,0.866025,5,leek,0.509500,True
butter + high water,butter,core,60,0.500000,1,enoki_mushroom,0.517600,True
butter + high water,butter,core,60,0.500000,2,chive,0.517400,True
butter + high water,butter,core,60,0.500000,3,scallion,0.513600,True
butter + high water,butter,core,60,0.500000,4,garland_chrysanthemum,0.506200,True
butter + high water,butter,core,60,0.500000,5,kombu,0.501900,True
butter + high water,butter,chem,0,1.000000,1,milk,0.477900,True
butter + high water,butter,chem,0,1.000000,2,flour,0.348100,False
butter + high water,butter,chem,0,1.000000,3,egg,0.328200,False
butter + high water,butter,chem,0,1.000000,4,chocolate,0.326300,False
butter + high water,butter,chem,0,1.000000,5,parmesan_cheese,0.313500,False
butter + high water,butter,chem,30,0.866025,1,milk,0.381400,True
butter + high water,butter,chem,30,0.866025,2,cucumber,0.283200,True
butter + high water,butter,chem,30,0.866025,3,parmesan_cheese,0.278800,False
butter + high water,butter,chem,30,0.866025,4,white_wine,0.273700,True
butter + high water,butter,chem,30,0.866025,5,pear,0.272400,True
butter + high water,butter,chem,60,0.500000,1,oyster_mushroom,0.344200,True
butter + high water,butter,chem,60,0.500000,2,scallion,0.329100,True
butter + high water,butter,chem,60,0.500000,3,cucumber,0.321800,True
butter + high water,butter,chem,60,0.500000,4,wakame,0.307900,True
butter + high water,butter,chem,60,0.500000,5,abalone,0.300600,False
chocolate + high water,chocolate,cooc,0,1.000000,1,cocoa_powder,0.553500,False
chocolate + high water,chocolate,cooc,0,1.000000,2,vanilla,0.489900,False
chocolate + high water,chocolate,cooc,0,1.000000,3,almond,0.478700,False
chocolate + high water,chocolate,cooc,0,1.000000,4,coffee,0.451200,True
chocolate + high water,chocolate,cooc,0,1.000000,5,sprinkles,0.443000,False
chocolate + high water,chocolate,cooc,30,0.866025,1,cocoa_powder,0.409900,False
chocolate + high water,chocolate,cooc,30,0.866025,2,almond,0.360800,False
chocolate + high water,chocolate,cooc,30,0.866025,3,coffee,0.348800,True
chocolate + high water,chocolate,cooc,30,0.866025,4,vanilla,0.343500,False
chocolate + high water,chocolate,cooc,30,0.866025,5,brandy,0.312600,False
chocolate + high water,chocolate,cooc,60,0.500000,1,enoki_mushroom,0.383600,True
chocolate + high water,chocolate,cooc,60,0.500000,2,pea_shoot,0.314300,False
chocolate + high water,chocolate,cooc,60,0.500000,3,perilla,0.307200,False
chocolate + high water,chocolate,cooc,60,0.500000,4,sea_bass,0.306200,False
chocolate + high water,chocolate,cooc,60,0.500000,5,crab_stick,0.302200,False
chocolate + high water,chocolate,core,0,1.000000,1,cocoa_powder,0.848400,False
chocolate + high water,chocolate,core,0,1.000000,2,toffee,0.787500,False
chocolate + high water,chocolate,core,0,1.000000,3,frosting,0.768200,False
chocolate + high water,chocolate,core,0,1.000000,4,fudge,0.736700,False
chocolate + high water,chocolate,core,0,1.000000,5,cream,0.732200,False
chocolate + high water,chocolate,core,30,0.866025,1,cocoa_powder,0.724000,False
chocolate + high water,chocolate,core,30,0.866025,2,cream,0.691600,False
chocolate + high water,chocolate,core,30,0.866025,3,toffee,0.670100,False
chocolate + high water,chocolate,core,30,0.866025,4,ice_cream,0.665500,False
chocolate + high water,chocolate,core,30,0.866025,5,gelatin,0.657200,False
chocolate + high water,chocolate,core,60,0.500000,1,oyster_mushroom,0.652400,True
chocolate + high water,chocolate,core,60,0.500000,2,scallion,0.646100,True
chocolate + high water,chocolate,core,60,0.500000,3,bok_choy,0.632800,True
chocolate + high water,chocolate,core,60,0.500000,4,garland_chrysanthemum,0.631800,True
chocolate + high water,chocolate,core,60,0.500000,5,kombu,0.622600,True
chocolate + high water,chocolate,chem,0,1.000000,1,toffee,0.685700,False
chocolate + high water,chocolate,chem,0,1.000000,2,cocoa_powder,0.676200,False
chocolate + high water,chocolate,chem,0,1.000000,3,frosting,0.672800,False
chocolate + high water,chocolate,chem,0,1.000000,4,cream,0.651100,False
chocolate + high water,chocolate,chem,0,1.000000,5,marshmallow,0.637200,False
chocolate + high water,chocolate,chem,30,0.866025,1,cream,0.577700,False
chocolate + high water,chocolate,chem,30,0.866025,2,ice_cream,0.565900,False
chocolate + high water,chocolate,chem,30,0.866025,3,toffee,0.555200,False
chocolate + high water,chocolate,chem,30,0.866025,4,cocoa_powder,0.550600,False
chocolate + high water,chocolate,chem,30,0.866025,5,frosting,0.537900,False
chocolate + high water,chocolate,chem,60,0.500000,1,oyster_mushroom,0.408800,True
chocolate + high water,chocolate,chem,60,0.500000,2,scallion,0.380700,True
chocolate + high water,chocolate,chem,60,0.500000,3,bok_choy,0.378500,True
chocolate + high water,chocolate,chem,60,0.500000,4,garland_chrysanthemum,0.378300,True
chocolate + high water,chocolate,chem,60,0.500000,5,ice_cream,0.359700,False
rice + high fiber,rice,cooc,0,1.000000,1,carrot,0.335000,True
rice + high fiber,rice,cooc,0,1.000000,2,okra,0.331600,True
rice + high fiber,rice,cooc,0,1.000000,3,vegetable_oil,0.325700,False
rice + high fiber,rice,cooc,0,1.000000,4,pea,0.311700,True
rice + high fiber,rice,cooc,0,1.000000,5,dashi,0.307500,False
rice + high fiber,rice,cooc,30,0.866025,1,millet,0.368100,True
rice + high fiber,rice,cooc,30,0.866025,2,carrot,0.365600,True
rice + high fiber,rice,cooc,30,0.866025,3,chickpea,0.348200,True
rice + high fiber,rice,cooc,30,0.866025,4,okra,0.346300,True
rice + high fiber,rice,cooc,30,0.866025,5,pea,0.344200,True
rice + high fiber,rice,cooc,60,0.500000,1,chickpea,0.354300,True
rice + high fiber,rice,cooc,60,0.500000,2,millet,0.351400,True
rice + high fiber,rice,cooc,60,0.500000,3,mung_bean,0.316100,True
rice + high fiber,rice,cooc,60,0.500000,4,lentil,0.315500,True
rice + high fiber,rice,cooc,60,0.500000,5,peanut,0.307100,True
rice + high fiber,rice,core,0,1.000000,1,shiitake_mushroom,0.595900,True
rice + high fiber,rice,core,0,1.000000,2,nori,0.594300,False
rice + high fiber,rice,core,0,1.000000,3,bok_choy,0.583900,False
rice + high fiber,rice,core,0,1.000000,4,sesame_seed,0.571800,True
rice + high fiber,rice,core,0,1.000000,5,pea,0.571300,True
rice + high fiber,rice,core,30,0.866025,1,millet,0.592700,True
rice + high fiber,rice,core,30,0.866025,2,bok_choy,0.589500,False
rice + high fiber,rice,core,30,0.866025,3,nori,0.582100,False
rice + high fiber,rice,core,30,0.866025,4,sesame_seed,0.576300,True
rice + high fiber,rice,core,30,0.866025,5,mung_bean,0.575200,True
rice + high fiber,rice,core,60,0.500000,1,cashew,0.499900,True
rice + high fiber,rice,core,60,0.500000,2,millet,0.498200,True
rice + high fiber,rice,core,60,0.500000,3,ajwain,0.489500,False
rice + high fiber,rice,core,60,0.500000,4,mung_bean,0.483300,True
rice + high fiber,rice,core,60,0.500000,5,chickpea,0.478200,True
rice + high fiber,rice,chem,0,1.000000,1,caviar,0.310000,False
rice + high fiber,rice,chem,0,1.000000,2,nori,0.300600,False
rice + high fiber,rice,chem,0,1.000000,3,wheat,0.296900,True
rice + high fiber,rice,chem,0,1.000000,4,millet,0.296600,True
rice + high fiber,rice,chem,0,1.000000,5,puzi_leaf,0.291900,False
rice + high fiber,rice,chem,30,0.866025,1,millet,0.435300,True
rice + high fiber,rice,chem,30,0.866025,2,quinoa,0.414800,True
rice + high fiber,rice,chem,30,0.866025,3,nori,0.392600,False
rice + high fiber,rice,chem,30,0.866025,4,chickpea,0.384200,True
rice + high fiber,rice,chem,30,0.866025,5,wheat,0.383900,True
rice + high fiber,rice,chem,60,0.500000,1,quinoa,0.458200,True
rice + high fiber,rice,chem,60,0.500000,2,millet,0.457300,True
rice + high fiber,rice,chem,60,0.500000,3,chickpea,0.453700,True
rice + high fiber,rice,chem,60,0.500000,4,cashew,0.437100,True
rice + high fiber,rice,chem,60,0.500000,5,mung_bean,0.420100,True
chicken + high fiber,chicken,cooc,0,1.000000,1,garlic,0.393400,True
chicken + high fiber,chicken,cooc,0,1.000000,2,onion,0.366200,False
chicken + high fiber,chicken,cooc,0,1.000000,3,black_pepper,0.358100,True
chicken + high fiber,chicken,cooc,0,1.000000,4,turkey,0.348000,False
chicken + high fiber,chicken,cooc,0,1.000000,5,carrot,0.342500,True
chicken + high fiber,chicken,cooc,30,0.866025,1,garlic,0.401900,True
chicken + high fiber,chicken,cooc,30,0.866025,2,coriander,0.385700,True
chicken + high fiber,chicken,cooc,30,0.866025,3,carrot,0.382900,True
chicken + high fiber,chicken,cooc,30,0.866025,4,onion,0.362000,False
chicken + high fiber,chicken,cooc,30,0.866025,5,brown_rice,0.352900,True
chicken + high fiber,chicken,cooc,60,0.500000,1,chickpea,0.346100,True
chicken + high fiber,chicken,cooc,60,0.500000,2,coriander,0.339500,True
chicken + high fiber,chicken,cooc,60,0.500000,3,lentil,0.333600,True
chicken + high fiber,chicken,cooc,60,0.500000,4,brown_rice,0.329700,True
chicken + high fiber,chicken,cooc,60,0.500000,5,carrot,0.320700,True
chicken + high fiber,chicken,core,0,1.000000,1,pork,0.580800,False
chicken + high fiber,chicken,core,0,1.000000,2,beef,0.571200,False
chicken + high fiber,chicken,core,0,1.000000,3,chicken_broth,0.549900,False
chicken + high fiber,chicken,core,0,1.000000,4,peanut,0.523300,True
chicken + high fiber,chicken,core,0,1.000000,5,cream_of_chicken_soup,0.521700,False
chicken + high fiber,chicken,core,30,0.866025,1,peanut,0.598800,True
chicken + high fiber,chicken,core,30,0.866025,2,water_chestnut,0.563700,True
chicken + high fiber,chicken,core,30,0.866025,3,cumin,0.561300,True
chicken + high fiber,chicken,core,30,0.866025,4,coriander,0.559700,True
chicken + high fiber,chicken,core,30,0.866025,5,pork,0.549800,False
chicken + high fiber,chicken,core,60,0.500000,1,peanut,0.513700,True
chicken + high fiber,chicken,core,60,0.500000,2,cashew,0.513000,True
chicken + high fiber,chicken,core,60,0.500000,3,cumin,0.512600,True
chicken + high fiber,chicken,core,60,0.500000,4,ajwain,0.501200,False
chicken + high fiber,chicken,core,60,0.500000,5,chickpea,0.496500,True
chicken + high fiber,chicken,chem,0,1.000000,1,beef,0.405100,False
chicken + high fiber,chicken,chem,0,1.000000,2,pork,0.339700,False
chicken + high fiber,chicken,chem,0,1.000000,3,cream_of_chicken_soup,0.310700,False
chicken + high fiber,chicken,chem,0,1.000000,4,buffalo_wing_sauce,0.288200,False
chicken + high fiber,chicken,chem,0,1.000000,5,peanut,0.282100,True
chicken + high fiber,chicken,chem,30,0.866025,1,butternut_squash,0.347800,False
chicken + high fiber,chicken,chem,30,0.866025,2,beef,0.339500,False
chicken + high fiber,chicken,chem,30,0.866025,3,quinoa,0.338900,True
chicken + high fiber,chicken,chem,30,0.866025,4,cashew,0.335900,True
chicken + high fiber,chicken,chem,30,0.866025,5,peanut,0.320500,True
chicken + high fiber,chicken,chem,60,0.500000,1,cashew,0.429500,True
chicken + high fiber,chicken,chem,60,0.500000,2,quinoa,0.427200,True
chicken + high fiber,chicken,chem,60,0.500000,3,chickpea,0.425600,True
chicken + high fiber,chicken,chem,60,0.500000,4,butternut_squash,0.407400,False
chicken + high fiber,chicken,chem,60,0.500000,5,millet,0.377600,True
cream + high sugars,cream,cooc,0,1.000000,1,butter,0.462300,False
cream + high sugars,cream,cooc,0,1.000000,2,egg_yolk,0.403100,False
cream + high sugars,cream,cooc,0,1.000000,3,gelatin,0.386000,False
cream + high sugars,cream,cooc,0,1.000000,4,ice_cream,0.374700,True
cream + high sugars,cream,cooc,0,1.000000,5,brandy,0.374100,False
cream + high sugars,cream,cooc,30,0.866025,1,ice_cream,0.492000,True
cream + high sugars,cream,cooc,30,0.866025,2,strawberry,0.479000,True
cream + high sugars,cream,cooc,30,0.866025,3,cookie,0.477100,True
cream + high sugars,cream,cooc,30,0.866025,4,white_chocolate,0.476900,True
cream + high sugars,cream,cooc,30,0.866025,5,vanilla,0.456100,True
cream + high sugars,cream,cooc,60,0.500000,1,white_chocolate,0.482300,True
cream + high sugars,cream,cooc,60,0.500000,2,ice_cream,0.477400,True
cream + high sugars,cream,cooc,60,0.500000,3,strawberry,0.472000,True
cream + high sugars,cream,cooc,60,0.500000,4,cookie,0.461400,True
cream + high sugars,cream,cooc,60,0.500000,5,vanilla,0.453700,True
cream + high sugars,cream,core,0,1.000000,1,gelatin,0.778100,False
cream + high sugars,cream,core,0,1.000000,2,chocolate,0.732200,True
cream + high sugars,cream,core,0,1.000000,3,sugar,0.709700,True
cream + high sugars,cream,core,0,1.000000,4,cocoa_powder,0.702400,False
cream + high sugars,cream,core,0,1.000000,5,ice_cream,0.692700,True
cream + high sugars,cream,core,30,0.866025,1,chocolate,0.739700,True
cream + high sugars,cream,core,30,0.866025,2,gelatin,0.718300,False
cream + high sugars,cream,core,30,0.866025,3,ice_cream,0.693500,True
cream + high sugars,cream,core,30,0.866025,4,cocoa_powder,0.672300,False
cream + high sugars,cream,core,30,0.866025,5,cookie,0.665200,True
cream + high sugars,cream,core,60,0.500000,1,white_chocolate,0.577100,True
cream + high sugars,cream,core,60,0.500000,2,cookie,0.563400,True
cream + high sugars,cream,core,60,0.500000,3,coffee_liqueur,0.524100,True
cream + high sugars,cream,core,60,0.500000,4,graham_cracker,0.510600,True
cream + high sugars,cream,core,60,0.500000,5,ice_cream,0.508400,True
cream + high sugars,cream,chem,0,1.000000,1,gelatin,0.683000,False
cream + high sugars,cream,chem,0,1.000000,2,chocolate,0.651100,True
cream + high sugars,cream,chem,0,1.000000,3,meringue,0.628000,False
cream + high sugars,cream,chem,0,1.000000,4,ice_cream,0.620800,True
cream + high sugars,cream,chem,0,1.000000,5,cocoa_powder,0.578600,False
cream + high sugars,cream,chem,30,0.866025,1,chocolate,0.648600,True
cream + high sugars,cream,chem,30,0.866025,2,gelatin,0.639500,False
cream + high sugars,cream,chem,30,0.866025,3,ice_cream,0.629000,True
cream + high sugars,cream,chem,30,0.866025,4,toffee,0.595500,True
cream + high sugars,cream,chem,30,0.866025,5,meringue,0.578700,False
cream + high sugars,cream,chem,60,0.500000,1,toffee,0.474000,True
cream + high sugars,cream,chem,60,0.500000,2,chocolate,0.472200,True
cream + high sugars,cream,chem,60,0.500000,3,ice_cream,0.468600,True
cream + high sugars,cream,chem,60,0.500000,4,fudge,0.440800,True
cream + high sugars,cream,chem,60,0.500000,5,pudding,0.432100,True
egg + high sugars,egg,cooc,0,1.000000,1,flour,0.441500,False
egg + high sugars,egg,cooc,0,1.000000,2,milk,0.376200,True
egg + high sugars,egg,cooc,0,1.000000,3,baking_powder,0.367100,False
egg + high sugars,egg,cooc,0,1.000000,4,vanilla,0.331200,True
egg + high sugars,egg,cooc,0,1.000000,5,chocolate,0.312100,True
egg + high sugars,egg,cooc,30,0.866025,1,vanilla,0.469500,True
egg + high sugars,egg,cooc,30,0.866025,2,ganache,0.455600,False
egg + high sugars,egg,cooc,30,0.866025,3,condensed_milk,0.450500,True
egg + high sugars,egg,cooc,30,0.866025,4,baking_powder,0.443000,False
egg + high sugars,egg,cooc,30,0.866025,5,cocoa_powder,0.436900,False
egg + high sugars,egg,cooc,60,0.500000,1,ganache,0.484700,False
egg + high sugars,egg,cooc,60,0.500000,2,vanilla,0.482000,True
egg + high sugars,egg,cooc,60,0.500000,3,fudge,0.474400,True
egg + high sugars,egg,cooc,60,0.500000,4,sprinkles,0.458100,False
egg + high sugars,egg,cooc,60,0.500000,5,condensed_milk,0.456800,True
egg + high sugars,egg,core,0,1.000000,1,flour,0.736400,False
egg + high sugars,egg,core,0,1.000000,2,baking_powder,0.716000,False
egg + high sugars,egg,core,0,1.000000,3,sugar,0.610300,True
egg + high sugars,egg,core,0,1.000000,4,vegetable_oil,0.569300,False
egg + high sugars,egg,core,0,1.000000,5,yeast,0.569200,False
egg + high sugars,egg,core,30,0.866025,1,baking_powder,0.704300,False
egg + high sugars,egg,core,30,0.866025,2,vanilla,0.653100,True
egg + high sugars,egg,core,30,0.866025,3,flour,0.609900,False
egg + high sugars,egg,core,30,0.866025,4,milk_chocolate,0.605800,True
egg + high sugars,egg,core,30,0.866025,5,cookie,0.567900,True
egg + high sugars,egg,core,60,0.500000,1,vanilla,0.568700,True
egg + high sugars,egg,core,60,0.500000,2,white_chocolate,0.538900,True
egg + high sugars,egg,core,60,0.500000,3,graham_cracker,0.527300,True
egg + high sugars,egg,core,60,0.500000,4,cookie,0.519500,True
egg + high sugars,egg,core,60,0.500000,5,pecan,0.505000,False
egg + high sugars,egg,chem,0,1.000000,1,baking_powder,0.617200,False
egg + high sugars,egg,chem,0,1.000000,2,brown_sugar,0.441400,True
egg + high sugars,egg,chem,0,1.000000,3,vegetable_oil,0.417500,False
egg + high sugars,egg,chem,0,1.000000,4,graham_flour,0.407900,False
egg + high sugars,egg,chem,0,1.000000,5,club_soda,0.381500,False
egg + high sugars,egg,chem,30,0.866025,1,baking_powder,0.597000,False
egg + high sugars,egg,chem,30,0.866025,2,brown_sugar,0.483200,True
egg + high sugars,egg,chem,30,0.866025,3,milk_chocolate,0.453300,True
egg + high sugars,egg,chem,30,0.866025,4,pumpkin_pie_spice,0.443500,True
egg + high sugars,egg,chem,30,0.866025,5,corn_syrup,0.420600,True
egg + high sugars,egg,chem,60,0.500000,1,whipped_topping,0.438100,True
egg + high sugars,egg,chem,60,0.500000,2,milk_chocolate,0.434200,True
egg + high sugars,egg,chem,60,0.500000,3,sprinkles,0.418300,False
egg + high sugars,egg,chem,60,0.500000,4,baking_powder,0.416900,False
egg + high sugars,egg,chem,60,0.500000,5,caramel,0.416400,True


==> anc/csv/direction_orthogonal.csv <==
test_case,seed,model,hit_rank,hit_name,snr,parallel,orthogonal_norm,cos_to_seed,hit_is_target
chicken + Japanese,chicken,cooc,1,mentsuyu,0.397100,0.458800,1.155300,0.227400,True
chicken + Japanese,chicken,cooc,2,dashi,0.370100,0.455600,1.231000,0.138600,True
chicken + Japanese,chicken,cooc,3,bonito_flakes,0.344300,0.415100,1.205500,0.187200,True
chicken + Japanese,chicken,cooc,4,mirin,0.325900,0.402400,1.234500,0.157100,True
chicken + Japanese,chicken,cooc,5,sushi_vinegar,0.325900,0.406600,1.247800,0.138900,True
chicken + Japanese,chicken,core,1,dashi,0.582700,0.552900,0.948800,0.397100,True
chicken + Japanese,chicken,core,2,mirin,0.553700,0.532800,0.962200,0.395200,True
chicken + Japanese,chicken,core,3,kombu,0.522000,0.497900,0.953900,0.421000,True
chicken + Japanese,chicken,core,4,bonito_flakes,0.518600,0.524700,1.011800,0.350500,True
chicken + Japanese,chicken,core,5,mentsuyu,0.512000,0.531700,1.038500,0.319400,True
chicken + Japanese,chicken,chem,1,dashi,0.469300,0.573600,1.222200,0.088600,True
chicken + Japanese,chicken,chem,2,mirin,0.450000,0.534100,1.186800,0.153200,True
chicken + Japanese,chicken,chem,3,bonito_flakes,0.447900,0.543900,1.214300,0.114900,True
chicken + Japanese,chicken,chem,4,mentsuyu,0.434600,0.544600,1.252900,0.066900,True
chicken + Japanese,chicken,chem,5,chikuwa,0.412300,0.515500,1.250300,0.085500,True
beef + East_Asian,beef,cooc,1,light_soy_sauce,0.386400,0.470700,1.218200,0.147200,True
beef + East_Asian,beef,cooc,2,shaoxing_wine,0.385300,0.464900,1.206400,0.164200,True
beef + East_Asian,beef,cooc,3,yu_choy,0.369500,0.442600,1.197800,0.184600,True
beef + East_Asian,beef,cooc,4,dried_tofu,0.365200,0.445700,1.220500,0.155800,True
beef + East_Asian,beef,cooc,5,celtuce,0.359900,0.446900,1.241700,0.129200,True
beef + East_Asian,beef,core,1,light_soy_sauce,0.598200,0.556000,0.929600,0.413400,True
beef + East_Asian,beef,core,2,shaoxing_wine,0.559900,0.536400,0.958000,0.397200,True
beef + East_Asian,beef,core,3,oyster_sauce,0.551000,0.524900,0.952600,0.408600,True
beef + East_Asian,beef,core,4,tofu_skin,0.549700,0.541200,0.984600,0.368800,True
beef + East_Asian,beef,core,5,dried_lily_bud,0.535100,0.527700,0.986000,0.374700,True
beef + East_Asian,beef,chem,1,light_soy_sauce,0.393300,0.486500,1.236900,0.116800,True
beef + East_Asian,beef,chem,2,oyster_sauce,0.376500,0.469000,1.245800,0.114000,True
beef + East_Asian,beef,chem,3,tofu_skin,0.374200,0.475600,1.271200,0.079000,True
beef + East_Asian,beef,chem,4,yu_choy,0.368000,0.457200,1.242300,0.123800,True
beef + East_Asian,beef,chem,5,shaoxing_wine,0.367400,0.459000,1.249400,0.114100,True
salmon + Mediterranean,salmon,cooc,1,pecorino_cheese,0.235200,0.309700,1.316500,0.085400,True
salmon + Mediterranean,salmon,cooc,2,pancetta,0.227200,0.290000,1.276400,0.143400,True
salmon + Mediterranean,salmon,cooc,3,tapenade,0.225300,0.273000,1.211700,0.228700,True
salmon + Mediterranean,salmon,cooc,4,artichoke,0.201900,0.251900,1.247800,0.189700,True
salmon + Mediterranean,salmon,cooc,5,thyme,0.200200,0.240700,1.202500,0.248000,False
salmon + Mediterranean,salmon,core,1,pecorino_cheese,0.362700,0.385200,1.062100,0.361800,True
salmon + Mediterranean,salmon,core,2,olive_oil,0.330000,0.293500,0.889300,0.561500,False
salmon + Mediterranean,salmon,core,3,pesto,0.323700,0.306200,0.946000,0.505600,True
salmon + Mediterranean,salmon,core,4,balsamic_vinegar,0.309300,0.281500,0.910100,0.546300,True
salmon + Mediterranean,salmon,core,5,pancetta,0.305200,0.321100,1.051900,0.395200,True
salmon + Mediterranean,salmon,chem,1,fontina_cheese,0.272400,0.331700,1.217700,0.203600,True
salmon + Mediterranean,salmon,chem,2,pancetta,0.256000,0.331200,1.293700,0.108400,True
salmon + Mediterranean,salmon,chem,3,balsamic_vinegar,0.248800,0.301900,1.213400,0.218300,True
salmon + Mediterranean,salmon,chem,4,tapenade,0.245800,0.311500,1.267100,0.148700,True
salmon + Mediterranean,salmon,chem,5,pesto,0.244100,0.294500,1.206800,0.228500,True
rice + South_Asian,rice,cooc,1,curry_leaf,0.405400,0.474700,1.170900,0.201900,True
rice + South_Asian,rice,cooc,2,chana_dal,0.385900,0.467400,1.211200,0.157200,True
rice + South_Asian,rice,cooc,3,urad_dal,0.370000,0.441300,1.192900,0.191200,True
rice + South_Asian,rice,cooc,4,kashmiri_chili,0.353500,0.438600,1.241000,0.133800,True
rice + South_Asian,rice,cooc,5,horse_gram,0.349200,0.425700,1.219300,0.166100,True
rice + South_Asian,rice,core,1,chana_dal,0.619400,0.544700,0.879400,0.465000,True
rice + South_Asian,rice,core,2,toor_dal,0.582800,0.530400,0.910100,0.445200,True
rice + South_Asian,rice,core,3,kashmiri_chili,0.581600,0.540900,0.930100,0.421200,True
rice + South_Asian,rice,core,4,urad_dal,0.578200,0.518100,0.895900,0.464400,True
rice + South_Asian,rice,core,5,horse_gram,0.569600,0.522400,0.917000,0.443100,True
rice + South_Asian,rice,chem,1,chana_dal,0.544900,0.620200,1.138200,0.159900,True
rice + South_Asian,rice,chem,2,kashmiri_chili,0.539600,0.626600,1.161200,0.129500,True
rice + South_Asian,rice,chem,3,toor_dal,0.523400,0.597300,1.141100,0.170600,True
rice + South_Asian,rice,chem,4,amchur,0.480100,0.588500,1.225800,0.075500,True
rice + South_Asian,rice,chem,5,horse_gram,0.462500,0.554200,1.198100,0.128700,True
corn + Latin_American,corn,cooc,1,tomatillo,0.251700,0.303600,1.206500,0.226100,True
corn + Latin_American,corn,cooc,2,queso_fresco,0.222600,0.268300,1.205000,0.238000,True
corn + Latin_American,corn,cooc,3,corn_tortilla,0.210200,0.259000,1.232000,0.207600,True
corn + Latin_American,corn,cooc,4,achiote_paste,0.208200,0.267700,1.285500,0.137900,True
corn + Latin_American,corn,cooc,5,refried_beans,0.199300,0.247100,1.240100,0.200500,True
corn + Latin_American,corn,core,1,tomatillo,0.288100,0.269100,0.934100,0.527500,True
corn + Latin_American,corn,core,2,corn_tortilla,0.254600,0.242900,0.954100,0.515300,True
corn + Latin_American,corn,core,3,nopal,0.253800,0.247200,0.974100,0.495000,True
corn + Latin_American,corn,core,4,queso_fresco,0.241600,0.234600,0.971100,0.500900,True
corn + Latin_American,corn,core,5,epazote,0.238600,0.228000,0.955600,0.517500,True
corn + Latin_American,corn,chem,1,corn_tortilla,0.298700,0.350900,1.174800,0.248400,True
corn + Latin_American,corn,chem,2,queso_fresco,0.286400,0.341000,1.190600,0.233200,True
corn + Latin_American,corn,chem,3,salsa,0.262800,0.312100,1.187500,0.246200,True
corn + Latin_American,corn,chem,4,guajillo_chile,0.262300,0.325600,1.241100,0.176800,True
corn + Latin_American,corn,chem,5,achiote_paste,0.243600,0.312500,1.283000,0.128100,True
lamb + Eastern_European,lamb,cooc,1,bryndza,0.346000,0.424600,1.227300,0.156700,True
lamb + Eastern_European,lamb,cooc,2,adjika,0.330000,0.409300,1.240300,0.147000,True
lamb + Eastern_European,lamb,cooc,3,kefir,0.301100,0.392000,1.301900,0.075700,True
lamb + Eastern_European,lamb,cooc,4,kvass,0.272900,0.355100,1.301100,0.090500,True
lamb + Eastern_European,lamb,cooc,5,utskho_suneli,0.266400,0.325400,1.221700,0.200800,True
lamb + Eastern_European,lamb,core,1,adjika,0.486000,0.472100,0.971300,0.416800,True
lamb + Eastern_European,lamb,core,2,sulguni_cheese,0.427400,0.461300,1.079400,0.311100,True
lamb + Eastern_European,lamb,core,3,matsoni,0.409600,0.448100,1.094000,0.301200,True
lamb + Eastern_European,lamb,core,4,utskho_suneli,0.380500,0.379700,0.997900,0.430100,True
lamb + Eastern_European,lamb,core,5,kvass,0.373500,0.407900,1.092000,0.320600,True
lamb + Eastern_European,lamb,chem,1,adjika,0.456800,0.538900,1.179600,0.159100,True
lamb + Eastern_European,lamb,chem,2,sulguni_cheese,0.399200,0.499900,1.252100,0.091100,True
lamb + Eastern_European,lamb,chem,3,matsoni,0.397700,0.504400,1.268300,0.068600,True
lamb + Eastern_European,lamb,chem,4,narsharab,0.375100,0.467500,1.246500,0.113800,True
lamb + Eastern_European,lamb,chem,5,honey_mushroom,0.330200,0.426200,1.290800,0.076100,False
chicken + whole + Mediterranean,chicken,cooc,1,pecorino_cheese,0.196800,0.255300,1.297300,0.126000,True
chicken + whole + Mediterranean,chicken,cooc,2,thyme,0.173600,0.213100,1.227300,0.224100,True
chicken + whole + Mediterranean,chicken,cooc,3,dandelion,0.171900,0.234100,1.361600,0.045600,True
chicken + whole + Mediterranean,chicken,cooc,4,pine_nut,0.163400,0.198200,1.213100,0.244500,True
chicken + whole + Mediterranean,chicken,cooc,5,farro,0.160400,0.205300,1.279900,0.159800,True
chicken + whole + Mediterranean,chicken,core,1,artichoke,0.293800,0.316900,1.078600,0.368100,True
chicken + whole + Mediterranean,chicken,core,2,cardoon,0.285900,0.307700,1.076100,0.373600,True
chicken + whole + Mediterranean,chicken,core,3,farro,0.285800,0.305300,1.068500,0.382600,True
chicken + whole + Mediterranean,chicken,core,4,rosemary,0.275400,0.292800,1.063000,0.392200,True
chicken + whole + Mediterranean,chicken,core,5,ricotta_salata,0.268100,0.299800,1.118100,0.330000,True
chicken + whole + Mediterranean,chicken,chem,1,fennel,0.302600,0.394300,1.302700,0.073800,True
chicken + whole + Mediterranean,chicken,chem,2,butternut_squash,0.295900,0.360000,1.216700,0.195000,True
chicken + whole + Mediterranean,chicken,chem,3,farro,0.295200,0.385900,1.307200,0.071200,True
chicken + whole + Mediterranean,chicken,chem,4,ricotta_salata,0.294100,0.377700,1.284300,0.104000,True
chicken + whole + Mediterranean,chicken,chem,5,swiss_chard,0.289900,0.364600,1.257600,0.142700,True
chicken + processed + Western_Atlantic,chicken,cooc,1,swiss_cheese,0.325400,0.377100,1.158900,0.257400,True
chicken + processed + Western_Atlantic,chicken,cooc,2,steak_sauce,0.314300,0.377000,1.199300,0.209700,True
chicken + processed + Western_Atlantic,chicken,cooc,3,ranch_dressing,0.285900,0.352000,1.231200,0.180100,True
chicken + processed + Western_Atlantic,chicken,cooc,4,croissant,0.285300,0.351300,1.231200,0.180400,True
chicken + processed + Western_Atlantic,chicken,cooc,5,sour_cream,0.275300,0.329900,1.198600,0.227200,True
chicken + processed + Western_Atlantic,chicken,core,1,american_cheese,0.299200,0.311100,1.039700,0.411200,True
chicken + processed + Western_Atlantic,chicken,core,2,crescent_roll,0.293400,0.304400,1.037500,0.415500,True
chicken + processed + Western_Atlantic,chicken,core,3,steak_sauce,0.272400,0.285100,1.046400,0.411900,True
chicken + processed + Western_Atlantic,chicken,core,4,ranch_dressing,0.272400,0.275500,1.011200,0.450800,True
chicken + processed + Western_Atlantic,chicken,core,5,worcestershire_sauce,0.259900,0.280300,1.078300,0.379400,True
chicken + processed + Western_Atlantic,chicken,chem,1,american_cheese,0.268700,0.334700,1.245800,0.168000,True
chicken + processed + Western_Atlantic,chicken,chem,2,ranch_dressing,0.238500,0.287600,1.205700,0.231800,True
chicken + processed + Western_Atlantic,chicken,chem,3,crescent_roll,0.234000,0.300000,1.282100,0.133100,True
chicken + processed + Western_Atlantic,chicken,chem,4,buffalo_wing_sauce,0.233500,0.271300,1.161900,0.288200,True
chicken + processed + Western_Atlantic,chicken,chem,5,worcestershire_sauce,0.230000,0.296300,1.288400,0.126100,True
tofu + meat direction,tofu,cooc,1,capicola,0.227500,0.304900,1.340400,0.055100,True
tofu + meat direction,tofu,cooc,2,jarlsberg_cheese,0.212100,0.283600,1.336900,0.066100,True
tofu + meat direction,tofu,cooc,3,bottarga,0.189200,0.254700,1.346100,0.061500,True
tofu + meat direction,tofu,cooc,4,seafood_stock,0.184000,0.235000,1.277400,0.156600,False
tofu + meat direction,tofu,cooc,5,crab,0.183300,0.217700,1.187700,0.271000,True
tofu + meat direction,tofu,core,1,remoulade_sauce,0.280100,0.257900,0.920500,0.543100,False
tofu + meat direction,tofu,core,2,halibut,0.264900,0.234200,0.884100,0.581700,True
tofu + meat direction,tofu,core,3,anchovy,0.262900,0.226700,0.862400,0.602400,True
tofu + meat direction,tofu,core,4,haddock,0.256200,0.233400,0.911200,0.557600,True
tofu + meat direction,tofu,core,5,walleye,0.254100,0.256700,1.010000,0.457000,True
tofu + meat direction,tofu,chem,1,grouper,0.188300,0.222500,1.181500,0.277300,True
tofu + meat direction,tofu,chem,2,eel,0.166300,0.169900,1.021500,0.463800,True
tofu + meat direction,tofu,chem,3,pompano,0.158000,0.195200,1.235100,0.218200,True
tofu + meat direction,tofu,chem,4,monkfish,0.156200,0.183300,1.173400,0.294800,True
tofu + meat direction,tofu,chem,5,whelk,0.145500,0.163800,1.126300,0.352300,True
chicken + sweet,chicken,cooc,1,rum,0.399400,0.510600,1.278400,0.052500,True
chicken + sweet,chicken,cooc,2,peach,0.398900,0.509700,1.277800,0.053700,True
chicken + sweet,chicken,cooc,3,strawberry,0.387700,0.513400,1.324100,-0.008400,True
chicken + sweet,chicken,cooc,4,ginger_ale,0.377000,0.477400,1.266100,0.084500,False
chicken + sweet,chicken,cooc,5,bitters,0.376500,0.477000,1.267000,0.083500,False
chicken + sweet,chicken,core,1,loganberry,0.415900,0.445100,1.070100,0.328500,True
chicken + sweet,chicken,core,2,sparkling_wine,0.394800,0.432500,1.095500,0.306400,True
chicken + sweet,chicken,core,3,ginger_ale,0.372100,0.417800,1.122800,0.282400,False
chicken + sweet,chicken,core,4,orange,0.364600,0.388000,1.064100,0.358600,False
chicken + sweet,chicken,core,5,rum,0.361900,0.386700,1.068300,0.354600,True
chicken + sweet,chicken,chem,1,nectar,0.315700,0.402100,1.273600,0.108100,True
chicken + sweet,chicken,chem,2,amaranth,0.302600,0.384000,1.268900,0.121100,True
chicken + sweet,chicken,chem,3,arrowroot,0.287300,0.369200,1.285000,0.106300,True
chicken + sweet,chicken,chem,4,agar,0.286800,0.378900,1.321100,0.055500,True
chicken + sweet,chicken,chem,5,mulberry,0.285400,0.379000,1.327900,0.046500,True
beef + sweet,beef,cooc,1,rum,0.446000,0.565000,1.266800,0.038000,True
beef + sweet,beef,cooc,2,peach,0.444700,0.564100,1.268400,0.036400,True
beef + sweet,beef,cooc,3,strawberry,0.433500,0.567800,1.309900,-0.019100,True
beef + sweet,beef,cooc,4,syrup,0.421300,0.526300,1.249200,0.081200,False
beef + sweet,beef,cooc,5,blackberry,0.420300,0.518200,1.232800,0.105800,True
beef + sweet,beef,core,1,loganberry,0.445400,0.495900,1.113500,0.257100,True
beef + sweet,beef,core,2,sparkling_wine,0.444000,0.483400,1.088600,0.290700,True
beef + sweet,beef,core,3,ginger_ale,0.419400,0.468600,1.117500,0.265800,False
beef + sweet,beef,core,4,passion_fruit,0.399900,0.456700,1.142000,0.243700,True
beef + sweet,beef,core,5,pineapple,0.397500,0.443300,1.115100,0.280000,True
beef + sweet,beef,chem,1,nectar,0.314900,0.400900,1.273400,0.108900,True
beef + sweet,beef,chem,2,amaranth,0.288000,0.382900,1.329500,0.042800,True
beef + sweet,beef,chem,3,mulberry,0.284400,0.377900,1.328600,0.046000,True
beef + sweet,beef,chem,4,agar,0.284100,0.377800,1.329600,0.044700,True
beef + sweet,beef,chem,5,arrowroot,0.278300,0.368100,1.322600,0.057600,True
salmon + sweet,salmon,cooc,1,strawberry,0.362700,0.452700,1.248000,0.118800,True
salmon + sweet,salmon,cooc,2,rum,0.360100,0.449900,1.249300,0.118400,True
salmon + sweet,salmon,cooc,3,peach,0.355100,0.449000,1.264400,0.099800,True
salmon + sweet,salmon,cooc,4,elderflower,0.330100,0.421400,1.276700,0.096200,False
salmon + sweet,salmon,cooc,5,syrup,0.326400,0.411200,1.259900,0.121800,False
salmon + sweet,salmon,core,1,nectar,0.596400,0.598300,1.003000,0.318000,True
salmon + sweet,salmon,core,2,ginger_ale,0.582100,0.645100,1.108300,0.177800,False
salmon + sweet,salmon,core,3,loganberry,0.571200,0.672400,1.177200,0.081100,True
salmon + sweet,salmon,core,4,triple_sec,0.567000,0.603100,1.063700,0.252400,False
salmon + sweet,salmon,core,5,orange,0.566700,0.615300,1.085700,0.221400,False
salmon + sweet,salmon,chem,1,arrowroot,0.306700,0.370700,1.208900,0.200600,True
salmon + sweet,salmon,chem,2,nectar,0.303300,0.403600,1.330800,0.033000,True
salmon + sweet,salmon,chem,3,agar,0.297700,0.380500,1.278200,0.110800,True
salmon + sweet,salmon,chem,4,amaranth,0.296300,0.385600,1.301200,0.079100,True
salmon + sweet,salmon,chem,5,mulberry,0.296000,0.380500,1.285700,0.101100,True
chocolate + savory,chocolate,cooc,1,asiago_cheese,0.312300,0.396100,1.268300,0.117200,True
chocolate + savory,chocolate,cooc,2,alfredo_sauce,0.272100,0.353500,1.298900,0.094000,False
chocolate + savory,chocolate,cooc,3,capicola,0.269200,0.353300,1.312200,0.076700,False
chocolate + savory,chocolate,cooc,4,chanterelle_mushroom,0.252700,0.331400,1.311700,0.084800,True
chocolate + savory,chocolate,cooc,5,pepperoni,0.248000,0.327000,1.318500,0.077400,False
chocolate + savory,chocolate,core,1,romano_cheese,0.485500,0.558600,1.150400,0.182200,True
chocolate + savory,chocolate,core,2,pepperoni,0.414600,0.468300,1.129600,0.252400,False
chocolate + savory,chocolate,core,3,alfredo_sauce,0.394200,0.456400,1.157900,0.225400,False
chocolate + savory,chocolate,core,4,marinara_sauce,0.379100,0.421800,1.112600,0.292100,False
chocolate + savory,chocolate,core,5,capicola,0.371400,0.430900,1.160300,0.234000,False
chocolate + savory,chocolate,chem,1,provolone_cheese,0.330200,0.424900,1.286700,0.082000,True
chocolate + savory,chocolate,chem,2,port_wine,0.223200,0.280400,1.256700,0.171000,True
chocolate + savory,chocolate,chem,3,alfredo_sauce,0.221600,0.286500,1.293100,0.122900,False
chocolate + savory,chocolate,chem,4,red_wine,0.216900,0.284700,1.312400,0.098300,True
chocolate + savory,chocolate,chem,5,crescent_roll,0.216300,0.285400,1.319400,0.088800,False
bread + savory,bread,cooc,1,provolone_cheese,0.164000,0.199600,1.217300,0.239100,True
bread + savory,bread,cooc,2,capicola,0.105900,0.136300,1.286600,0.163000,False
bread + savory,bread,cooc,3,alfredo_sauce,0.104400,0.136500,1.306900,0.136700,False
bread + savory,bread,cooc,4,chanterelle_mushroom,0.090500,0.114400,1.264500,0.194000,True
bread + savory,bread,cooc,5,pancetta,0.088100,0.107400,1.218800,0.251500,True
bread + savory,bread,core,1,provolone_cheese,0.272800,0.237500,0.870600,0.592800,True
bread + savory,bread,core,2,pepperoni,0.161800,0.154100,0.952500,0.534500,False
bread + savory,bread,core,3,alfredo_sauce,0.138700,0.142200,1.025700,0.463800,False
bread + savory,bread,core,4,red_wine,0.121800,0.125700,1.032300,0.459300,True
bread + savory,bread,core,5,capicola,0.116700,0.116700,0.999900,0.493300,False
bread + savory,bread,chem,1,provolone_cheese,0.379100,0.397400,1.048500,0.371400,True
bread + savory,bread,chem,2,port_wine,0.201200,0.253000,1.257600,0.177300,True
bread + savory,bread,chem,3,red_wine,0.199300,0.257200,1.290500,0.134300,True
bread + savory,bread,chem,4,pepperoni,0.198200,0.247400,1.248100,0.190500,False
bread + savory,bread,chem,5,alfredo_sauce,0.197800,0.259100,1.309800,0.108700,False
potato + savory,potato,cooc,1,provolone_cheese,0.236100,0.309800,1.312300,0.090900,True
potato + savory,potato,cooc,2,alfredo_sauce,0.192300,0.246600,1.282500,0.147200,False
potato + savory,potato,cooc,3,capicola,0.184900,0.246400,1.333100,0.081100,False
potato + savory,potato,cooc,4,chanterelle_mushroom,0.174000,0.224600,1.291100,0.141300,True
potato + savory,potato,cooc,5,pepperoni,0.170000,0.220100,1.294900,0.137400,False
potato + savory,potato,core,1,romano_cheese,0.295800,0.296200,1.001100,0.455000,True
potato + savory,potato,core,2,pepperoni,0.185200,0.205900,1.112000,0.360500,False
potato + savory,potato,core,3,alfredo_sauce,0.174400,0.194000,1.112100,0.362700,False
potato + savory,potato,core,4,red_wine,0.168300,0.177500,1.054700,0.428000,True
potato + savory,potato,core,5,sherry,0.154200,0.165100,1.070700,0.413200,True
potato + savory,potato,chem,1,cheese,0.292100,0.345700,1.183700,0.239700,True
potato + savory,potato,chem,2,red_wine,0.161400,0.206800,1.281400,0.157600,True
potato + savory,potato,chem,3,alfredo_sauce,0.159100,0.208700,1.311500,0.118200,False
potato + savory,potato,chem,4,crescent_roll,0.156700,0.207600,1.324900,0.100800,False
potato + savory,potato,chem,5,port_wine,0.152500,0.202600,1.328700,0.096800,True
tomato + bitter,tomato,cooc,1,millet,0.318000,0.411500,1.294000,0.078100,True
tomato + bitter,tomato,cooc,2,amaranth,0.300700,0.392100,1.304100,0.072800,True
tomato + bitter,tomato,cooc,3,mung_bean,0.297800,0.376900,1.265800,0.127800,True
tomato + bitter,tomato,cooc,4,almond_butter,0.283000,0.365900,1.293300,0.096800,True
tomato + bitter,tomato,cooc,5,flaxseed,0.281100,0.366000,1.302000,0.085400,False
tomato + bitter,tomato,core,1,quinoa,0.391800,0.378600,0.966400,0.461400,True
tomato + bitter,tomato,core,2,chia_seed,0.391300,0.433500,1.107600,0.292700,True
tomato + bitter,tomato,core,3,carob,0.368500,0.419800,1.139100,0.263100,True
tomato + bitter,tomato,core,4,cashew,0.363300,0.379100,1.043300,0.383900,True
tomato + bitter,tomato,core,5,mung_bean,0.352600,0.373300,1.058800,0.369800,True
tomato + bitter,tomato,chem,1,quinoa,0.385900,0.445900,1.155600,0.232800,True
tomato + bitter,tomato,chem,2,scallion,0.379100,0.469900,1.239500,0.121400,True
tomato + bitter,tomato,chem,3,wood_ear_mushroom,0.366800,0.457900,1.248200,0.116100,True
tomato + bitter,tomato,chem,4,bok_choy,0.365600,0.459800,1.257600,0.103500,True
tomato + bitter,tomato,chem,5,chickpea,0.354000,0.420000,1.186400,0.208000,True
cream + bitter,cream,cooc,1,millet,0.278200,0.363900,1.307800,0.078700,True
cream + bitter,cream,cooc,2,amaranth,0.260500,0.344500,1.322400,0.066200,True
cream + bitter,cream,cooc,3,mung_bean,0.258600,0.329300,1.273100,0.135400,True
cream + bitter,cream,cooc,4,almond_butter,0.257900,0.318300,1.234000,0.187900,True
cream + bitter,cream,cooc,5,flaxseed,0.248500,0.318300,1.281000,0.128800,False
cream + bitter,cream,core,1,chia_seed,0.470700,0.479400,1.018500,0.366400,True
cream + bitter,cream,core,2,hazelnut,0.439500,0.391600,0.890900,0.526500,True
cream + bitter,cream,core,3,carob,0.425000,0.465800,1.096000,0.290900,True
cream + bitter,cream,core,4,cashew,0.409400,0.425100,1.038300,0.370600,True
cream + bitter,cream,core,5,date,0.406300,0.426000,1.048400,0.359700,True
cream + bitter,cream,chem,1,scallion,0.379700,0.489300,1.288800,0.049800,True
cream + bitter,cream,chem,2,hazelnut,0.378600,0.391000,1.032600,0.390400,True
cream + bitter,cream,chem,3,bok_choy,0.375500,0.479100,1.275800,0.071400,True
cream + bitter,cream,chem,4,pistachio,0.374200,0.402400,1.075400,0.340800,True
cream + bitter,cream,chem,5,quinoa,0.369300,0.465300,1.259800,0.098300,True
honey + bitter,honey,cooc,1,millet,0.128200,0.168200,1.311900,0.125300,True
honey + bitter,honey,cooc,2,amaranth,0.111600,0.148900,1.333900,0.099300,True
honey + bitter,honey,cooc,3,flaxseed,0.101400,0.122700,1.210000,0.260500,False
honey + bitter,honey,cooc,4,kudzu_root,0.100100,0.125700,1.255300,0.204200,False
honey + bitter,honey,cooc,5,mung_bean,0.099900,0.133600,1.337000,0.097300,True
honey + bitter,honey,core,1,chia_seed,0.362400,0.350700,0.967700,0.470300,True
honey + bitter,honey,core,2,carob,0.330600,0.337000,1.019500,0.423500,True
honey + bitter,honey,core,3,quinoa,0.290600,0.295900,1.018000,0.438100,True
honey + bitter,honey,core,4,cashew,0.286300,0.296300,1.035100,0.420400,True
honey + bitter,honey,core,5,spirulina,0.281300,0.298000,1.059500,0.394300,True
honey + bitter,honey,chem,1,quinoa,0.323800,0.392300,1.211500,0.189200,True
honey + bitter,honey,chem,2,scallion,0.322700,0.416300,1.290200,0.081000,True
honey + bitter,honey,chem,3,bok_choy,0.316400,0.406200,1.283800,0.093500,True
honey + bitter,honey,chem,4,millet,0.307000,0.389400,1.268300,0.119900,True
honey + bitter,honey,chem,5,wood_ear_mushroom,0.305400,0.404300,1.323900,0.041900,True
butter + sour,butter,cooc,1,jarlsberg_cheese,0.211400,0.254400,1.203300,0.243700,True
butter + sour,butter,cooc,2,caesar_dressing,0.118300,0.158300,1.338000,0.092400,False
butter + sour,butter,cooc,3,english_muffin,0.113000,0.144000,1.274100,0.178000,False
butter + sour,butter,cooc,4,alfalfa_sprout,0.109700,0.149000,1.357900,0.066900,True
butter + sour,butter,cooc,5,ravioli,0.108900,0.142400,1.307800,0.134800,False
butter + sour,butter,core,1,ravioli,0.173900,0.216700,1.246200,0.200000,False
butter + sour,butter,core,2,remoulade_sauce,0.169400,0.204200,1.205400,0.252700,False
butter + sour,butter,core,3,flour,0.166100,0.172200,1.036800,0.447700,False
butter + sour,butter,core,4,yeast,0.154800,0.175700,1.135100,0.340300,False
butter + sour,butter,core,5,pastry,0.152900,0.172100,1.125300,0.352000,False
butter + sour,butter,chem,1,emmental_cheese,0.188900,0.237600,1.257500,0.181100,True
butter + sour,butter,chem,2,pesto,0.104100,0.136700,1.312500,0.129400,False
butter + sour,butter,chem,3,dough,0.097200,0.123400,1.270500,0.185300,False
butter + sour,butter,chem,4,bread,0.096200,0.122400,1.272300,0.183100,True
butter + sour,butter,chem,5,alfredo_sauce,0.094800,0.124500,1.313200,0.130000,False
chicken + sour,chicken,cooc,1,jarlsberg_cheese,0.294400,0.382300,1.298800,0.083400,True
chicken + sour,chicken,cooc,2,caesar_dressing,0.234900,0.286200,1.218600,0.216600,False
chicken + sour,chicken,cooc,3,alfalfa_sprout,0.226500,0.277000,1.222900,0.213900,True
chicken + sour,chicken,cooc,4,english_muffin,0.211400,0.272000,1.286600,0.135300,False
chicken + sour,chicken,cooc,5,ravioli,0.206600,0.270300,1.308400,0.107600,False
chicken + sour,chicken,core,1,ravioli,0.296200,0.341900,1.154400,0.275300,False
chicken + sour,chicken,core,2,alfredo_sauce,0.292900,0.282200,0.963300,0.496200,False
chicken + sour,chicken,core,3,pesto,0.278300,0.296500,1.065400,0.388500,False
chicken + sour,chicken,core,4,crouton,0.269400,0.273000,1.013100,0.449600,True
chicken + sour,chicken,core,5,crab_stick,0.269300,0.282200,1.047800,0.411200,True
chicken + sour,chicken,chem,1,emmental_cheese,0.280000,0.355000,1.267900,0.133200,True
chicken + sour,chicken,chem,2,pesto,0.194500,0.254000,1.305800,0.115200,False
chicken + sour,chicken,chem,3,alfredo_sauce,0.193100,0.241800,1.252400,0.186600,False
chicken + sour,chicken,chem,4,dough,0.179900,0.240800,1.338500,0.075200,False
chicken + sour,chicken,chem,5,bread,0.178200,0.239800,1.345900,0.065600,True
rice + sour,rice,cooc,1,jarlsberg_cheese,0.265500,0.342000,1.288000,0.112000,True
rice + sour,rice,cooc,2,alfalfa_sprout,0.182300,0.236600,1.297700,0.130000,True
rice + sour,rice,cooc,3,caesar_dressing,0.182000,0.245900,1.350900,0.057300,False
rice + sour,rice,cooc,4,ravioli,0.172100,0.230000,1.336500,0.080400,False
rice + sour,rice,cooc,5,english_muffin,0.169900,0.231600,1.362900,0.044500,False
rice + sour,rice,core,1,crab_stick,0.275200,0.265200,0.963600,0.500600,True
rice + sour,rice,core,2,ravioli,0.269000,0.324900,1.207700,0.217900,False
rice + sour,rice,core,3,salmon,0.263500,0.278200,1.055700,0.404000,False
rice + sour,rice,core,4,remoulade_sauce,0.258300,0.312400,1.209200,0.220100,False
rice + sour,rice,core,5,pesto,0.257600,0.279500,1.085300,0.371900,False
rice + sour,rice,chem,1,cheese,0.218300,0.265300,1.215300,0.226400,True
rice + sour,rice,chem,2,pesto,0.131500,0.177000,1.346300,0.078000,False
rice + sour,rice,chem,3,dough,0.127400,0.163800,1.286300,0.159300,False
rice + sour,rice,chem,4,alfredo_sauce,0.126300,0.164800,1.305000,0.134900,False
rice + sour,rice,chem,5,bread,0.124000,0.162800,1.313200,0.124500,True
rice + fatty,rice,cooc,1,swiss_cheese,0.231100,0.317200,1.372900,0.007300,True
rice + fatty,rice,cooc,2,steak_sauce,0.188100,0.249900,1.328600,0.086200,False
rice + fatty,rice,cooc,3,pizza_sauce,0.188000,0.251200,1.335700,0.076500,False
rice + fatty,rice,cooc,4,ranch_dressing,0.177200,0.242900,1.371100,0.030500,False
rice + fatty,rice,cooc,5,capicola,0.176900,0.238400,1.347200,0.064200,False
rice + fatty,rice,core,1,crab,0.248900,0.246700,0.991000,0.478600,True
rice + fatty,rice,core,2,english_muffin,0.239100,0.262900,1.099300,0.361300,False
rice + fatty,rice,core,3,salmon,0.235200,0.250000,1.062800,0.404000,False
rice + fatty,rice,core,4,american_cheese,0.233700,0.250000,1.069900,0.396400,False
rice + fatty,rice,core,5,madeira_wine,0.232400,0.284300,1.223400,0.211200,False
rice + fatty,rice,chem,1,camembert_cheese,0.192500,0.251400,1.306200,0.115400,True
rice + fatty,rice,chem,2,english_muffin,0.150500,0.193600,1.286300,0.154000,False
rice + fatty,rice,chem,3,alfredo_sauce,0.143500,0.186800,1.302000,0.134900,False
rice + fatty,rice,chem,4,pionono,0.130400,0.175800,1.348500,0.075300,False
rice + fatty,rice,chem,5,crab,0.115500,0.139800,1.210400,0.257700,True
bread + fatty,bread,cooc,1,swiss_cheese,0.160500,0.196700,1.225400,0.229800,True
bread + fatty,bread,cooc,2,pizza_sauce,0.104600,0.130600,1.249400,0.211000,False
bread + fatty,bread,cooc,3,steak_sauce,0.097700,0.129300,1.324400,0.114700,False
bread + fatty,bread,cooc,4,ranch_dressing,0.096100,0.122400,1.274200,0.180700,False
bread + fatty,bread,cooc,5,capicola,0.091500,0.117800,1.288400,0.163000,False
bread + fatty,bread,core,1,american_cheese,0.215700,0.203100,0.941500,0.536100,False
bread + fatty,bread,core,2,ravioli,0.215100,0.230300,1.070700,0.400300,False
bread + fatty,bread,core,3,pizza_sauce,0.214000,0.213600,0.998100,0.479100,False
bread + fatty,bread,core,4,madeira_wine,0.213000,0.237400,1.114800,0.350400,False
bread + fatty,bread,core,5,walleye,0.206600,0.236800,1.146200,0.315100,False
bread + fatty,bread,chem,1,mozzarella_cheese,0.275300,0.309200,1.122900,0.321700,True
bread + fatty,bread,chem,2,alfredo_sauce,0.187100,0.245500,1.312400,0.108700,False
bread + fatty,bread,chem,3,pionono,0.184700,0.234500,1.270000,0.166000,False
bread + fatty,bread,chem,4,pepperoni,0.166800,0.209400,1.255100,0.190500,False
bread + fatty,bread,chem,5,cognac,0.161700,0.200500,1.239300,0.212000,True
apple + fatty,apple,cooc,1,swiss_cheese,0.332500,0.407800,1.226600,0.164500,True
apple + fatty,apple,cooc,2,pizza_sauce,0.265700,0.341800,1.286400,0.114200,False
apple + fatty,apple,cooc,3,ranch_dressing,0.261500,0.333500,1.275500,0.130900,False
apple + fatty,apple,cooc,4,steak_sauce,0.259800,0.340500,1.310300,0.083700,False
apple + fatty,apple,cooc,5,capicola,0.257800,0.329000,1.276000,0.131800,False
apple + fatty,apple,core,1,emmental_cheese,0.284300,0.306800,1.079100,0.370700,True
apple + fatty,apple,core,2,madeira_wine,0.278200,0.344700,1.239000,0.173000,False
apple + fatty,apple,core,3,english_muffin,0.273600,0.323200,1.181400,0.249900,False
apple + fatty,apple,core,4,pizza_sauce,0.271400,0.320800,1.182000,0.250000,False
apple + fatty,apple,core,5,remoulade_sauce,0.270300,0.328900,1.217000,0.205300,False
apple + fatty,apple,chem,1,mozzarella_cheese,0.205500,0.259400,1.262100,0.169900,True
apple + fatty,apple,chem,2,english_muffin,0.157700,0.202500,1.284500,0.154500,False
apple + fatty,apple,chem,3,alfredo_sauce,0.148600,0.195700,1.317100,0.113500,False
apple + fatty,apple,chem,4,pionono,0.137700,0.184700,1.341300,0.083400,False
apple + fatty,apple,chem,5,butter,0.125400,0.151000,1.204000,0.263800,True
salmon + pungent,salmon,cooc,1,jarlsberg_cheese,0.157200,0.196900,1.252300,0.196500,True
salmon + pungent,salmon,cooc,2,caesar_dressing,0.144800,0.187600,1.295400,0.143400,False
salmon + pungent,salmon,cooc,3,linguica,0.129400,0.169000,1.305600,0.133400,False
salmon + pungent,salmon,cooc,4,pasta_sauce,0.120200,0.154500,1.285600,0.161700,False
salmon + pungent,salmon,cooc,5,capicola,0.119100,0.153600,1.290000,0.156100,False
salmon + pungent,salmon,core,1,pesto,0.120100,0.118500,0.987300,0.505600,False
salmon + pungent,salmon,core,2,provolone_cheese,0.117800,0.135800,1.153000,0.326100,True
salmon + pungent,salmon,core,3,alfredo_sauce,0.103800,0.108600,1.045600,0.447400,False
salmon + pungent,salmon,core,4,caesar_dressing,0.101600,0.106900,1.052300,0.440600,False
salmon + pungent,salmon,core,5,pasta,0.091400,0.099900,1.092600,0.398100,False
salmon + pungent,salmon,chem,1,provolone_cheese,0.146000,0.180400,1.236000,0.219900,True
salmon + pungent,salmon,chem,2,pasta,0.136500,0.169000,1.238200,0.219200,False
salmon + pungent,salmon,chem,3,taro,0.118200,0.160400,1.356900,0.066600,True
salmon + pungent,salmon,chem,4,pesto,0.113900,0.140600,1.234200,0.228500,False
salmon + pungent,salmon,chem,5,artichoke,0.112400,0.143600,1.277100,0.174200,False
egg + pungent,egg,cooc,1,jarlsberg_cheese,0.201600,0.249800,1.239100,0.201100,True
egg + pungent,egg,cooc,2,caesar_dressing,0.183100,0.240500,1.313400,0.108600,False
egg + pungent,egg,cooc,3,linguica,0.161300,0.221900,1.375600,0.029200,False
egg + pungent,egg,cooc,4,pasta_sauce,0.158200,0.207500,1.311200,0.118900,False
egg + pungent,egg,cooc,5,capicola,0.156300,0.206500,1.321400,0.105700,False
egg + pungent,egg,core,1,mozzarella_cheese,0.260100,0.272600,1.048200,0.413400,True
egg + pungent,egg,core,2,pesto,0.235300,0.258600,1.099300,0.362300,False
egg + pungent,egg,core,3,black_olive,0.220800,0.231000,1.046100,0.426100,True
egg + pungent,egg,core,4,pasta,0.220200,0.240000,1.089600,0.377600,False
egg + pungent,egg,core,5,alfredo_sauce,0.217700,0.248700,1.142100,0.316800,False
egg + pungent,egg,chem,1,cheese,0.166300,0.199400,1.198800,0.261600,True
egg + pungent,egg,chem,2,taro,0.150100,0.187300,1.248300,0.203400,True
egg + pungent,egg,chem,3,pasta,0.145900,0.196000,1.343000,0.079000,False
egg + pungent,egg,chem,4,pesto,0.132900,0.167600,1.261100,0.190800,False
egg + pungent,egg,chem,5,artichoke,0.130400,0.170500,1.307500,0.130700,False
chicken + pungent,chicken,cooc,1,caesar_dressing,0.175600,0.216500,1.232900,0.216600,False
chicken + pungent,chicken,cooc,2,jarlsberg_cheese,0.169100,0.225800,1.335000,0.083400,True
chicken + pungent,chicken,cooc,3,linguica,0.153000,0.197900,1.293300,0.144200,False
chicken + pungent,chicken,cooc,4,pasta_sauce,0.142900,0.183500,1.284100,0.158700,False
chicken + pungent,chicken,cooc,5,capicola,0.142800,0.182500,1.278400,0.166200,False
chicken + pungent,chicken,core,1,mozzarella_cheese,0.197500,0.204300,1.034600,0.444000,True
chicken + pungent,chicken,core,2,alfredo_sauce,0.182600,0.180300,0.987500,0.496200,False
chicken + pungent,chicken,core,3,pesto,0.174700,0.190300,1.089400,0.388500,False
chicken + pungent,chicken,core,4,caesar_dressing,0.164100,0.178700,1.089000,0.391100,False
chicken + pungent,chicken,core,5,pasta,0.162600,0.171600,1.055800,0.427900,False
chicken + pungent,chicken,chem,1,provolone_cheese,0.174400,0.225500,1.293300,0.138300,True
chicken + pungent,chicken,chem,2,pasta,0.168300,0.214100,1.272300,0.167700,False
chicken + pungent,chicken,chem,3,taro,0.152000,0.205500,1.351700,0.065300,True
chicken + pungent,chicken,chem,4,abalone,0.148800,0.190500,1.280300,0.162300,True
chicken + pungent,chicken,chem,5,red_rice,0.145800,0.189700,1.300900,0.135900,True
rice + floral,rice,cooc,1,elderflower,0.400000,0.507200,1.268000,0.067400,True
rice + floral,rice,cooc,2,orange_liqueur,0.385100,0.494500,1.284100,0.053300,True
rice + floral,rice,cooc,3,peach,0.384200,0.511100,1.330500,-0.015800,True
rice + floral,rice,cooc,4,grenadine,0.368400,0.490400,1.331300,-0.006500,False
rice + floral,rice,cooc,5,bitters,0.358600,0.467200,1.302600,0.042500,False
rice + floral,rice,core,1,sparkling_wine,0.423500,0.451400,1.066100,0.329900,True
rice + floral,rice,core,2,loganberry,0.384900,0.420600,1.092600,0.314700,True
rice + floral,rice,core,3,tea,0.361900,0.376700,1.040800,0.387400,True
rice + floral,rice,core,4,ginger_ale,0.355100,0.393200,1.107200,0.309800,False
rice + floral,rice,core,5,lychee,0.341300,0.351600,1.030200,0.407500,True
rice + floral,rice,chem,1,champagne,0.257500,0.334800,1.300400,0.098500,True
rice + floral,rice,chem,2,ginger_liqueur,0.255700,0.325700,1.273800,0.135600,True
rice + floral,rice,chem,3,apricot_brandy,0.237600,0.319100,1.343100,0.047100,True
rice + floral,rice,chem,4,sour_mix,0.232500,0.306600,1.318600,0.083600,False
rice + floral,rice,chem,5,red_date,0.229400,0.277400,1.209400,0.230200,True
lamb + floral,lamb,cooc,1,peach,0.410500,0.518000,1.261800,0.069700,True
lamb + floral,lamb,cooc,2,grenadine,0.398400,0.497300,1.248200,0.097400,False
lamb + floral,lamb,cooc,3,orange_liqueur,0.396500,0.501300,1.264200,0.075200,True
lamb + floral,lamb,cooc,4,elderflower,0.394900,0.514100,1.301600,0.020800,True
lamb + floral,lamb,cooc,5,bitters,0.378700,0.474000,1.251700,0.104300,False
lamb + floral,lamb,core,1,sparkling_wine,0.511600,0.583900,1.141200,0.178300,True
lamb + floral,lamb,core,2,loganberry,0.491500,0.553000,1.125100,0.214200,True
lamb + floral,lamb,core,3,ginger_ale,0.468900,0.525600,1.121000,0.233600,False
lamb + floral,lamb,core,4,grenadine,0.460900,0.500100,1.085100,0.286200,False
lamb + floral,lamb,core,5,orange,0.452100,0.486300,1.075500,0.303500,True
lamb + floral,lamb,chem,1,champagne,0.308000,0.390000,1.266400,0.122000,True
lamb + floral,lamb,chem,2,triple_sec,0.298800,0.383900,1.284700,0.101100,False
lamb + floral,lamb,chem,3,apricot_brandy,0.287400,0.374400,1.302500,0.081700,True
lamb + floral,lamb,chem,4,sour_mix,0.276800,0.361800,1.307000,0.080400,False
lamb + floral,lamb,chem,5,mezcal,0.272500,0.350700,1.286900,0.110400,False
cream + floral,cream,cooc,1,peach,0.193400,0.231800,1.198300,0.255200,True
cream + floral,cream,cooc,2,elderflower,0.176400,0.227800,1.291800,0.139700,True
cream + floral,cream,cooc,3,orange_liqueur,0.171300,0.215100,1.255500,0.188700,True
cream + floral,cream,cooc,4,grenadine,0.166800,0.211100,1.265500,0.176900,False
cream + floral,cream,cooc,5,bitters,0.152200,0.187800,1.234200,0.220700,False
cream + floral,cream,core,1,triple_sec,0.442100,0.436900,0.988200,0.416200,False
cream + floral,cream,core,2,grenadine,0.428100,0.438800,1.024900,0.378500,False
cream + floral,cream,core,3,sparkling_wine,0.417100,0.522600,1.253000,0.078500,True
cream + floral,cream,core,4,loganberry,0.413200,0.491700,1.190100,0.170900,True
cream + floral,cream,core,5,ginger_ale,0.405800,0.464300,1.144200,0.237600,False
cream + floral,cream,chem,1,champagne,0.184900,0.230700,1.247400,0.195300,True
cream + floral,cream,chem,2,triple_sec,0.180400,0.224600,1.244700,0.200200,False
cream + floral,cream,chem,3,apricot_brandy,0.162800,0.215000,1.320600,0.104900,True
cream + floral,cream,chem,4,fruit_juice,0.157900,0.175000,1.108500,0.370200,False
cream + floral,cream,chem,5,sour_mix,0.157500,0.202500,1.285400,0.153400,False
pasta + earthy,pasta,cooc,1,colby_cheese,0.155100,0.198900,1.282500,0.157800,True
pasta + earthy,pasta,cooc,2,ranch_dressing,0.110500,0.143300,1.296800,0.148800,False
pasta + earthy,pasta,cooc,3,capicola,0.108000,0.129400,1.198000,0.274000,False
pasta + earthy,pasta,cooc,4,pasta_sauce,0.107700,0.136000,1.262100,0.194300,False
pasta + earthy,pasta,cooc,5,pepperoni,0.105600,0.128900,1.220400,0.247000,False
pasta + earthy,pasta,core,1,parmesan_cheese,0.407600,0.311400,0.764000,0.659700,True
pasta + earthy,pasta,core,2,pepperoni,0.360300,0.291200,0.808100,0.631100,False
pasta + earthy,pasta,core,3,alfredo_sauce,0.350400,0.286200,0.816800,0.625500,False
pasta + earthy,pasta,core,4,marinara_sauce,0.344400,0.266300,0.773200,0.665600,False
pasta + earthy,pasta,core,5,pesto,0.316600,0.246300,0.778000,0.667000,False
pasta + earthy,pasta,chem,1,mozzarella_cheese,0.540700,0.514800,0.952100,0.414200,True
pasta + earthy,pasta,chem,2,alfredo_sauce,0.387300,0.439200,1.133900,0.260700,False
pasta + earthy,pasta,chem,3,prosciutto,0.363600,0.414800,1.140900,0.263100,False
pasta + earthy,pasta,chem,4,crescent_roll,0.363100,0.420000,1.156700,0.242800,False
pasta + earthy,pasta,chem,5,pesto,0.357800,0.403900,1.129000,0.281100,False
chicken + earthy,chicken,cooc,1,colby_cheese,0.194300,0.247300,1.272700,0.159500,True
chicken + earthy,chicken,cooc,2,ranch_dressing,0.151400,0.191700,1.266100,0.180100,False
chicken + earthy,chicken,cooc,3,pasta_sauce,0.143600,0.184400,1.284000,0.158700,False
chicken + earthy,chicken,cooc,4,capicola,0.139000,0.177900,1.279100,0.166200,False
chicken + earthy,chicken,cooc,5,pepperoni,0.137200,0.177400,1.292700,0.148700,False
chicken + earthy,chicken,core,1,cheese,0.192000,0.196200,1.022100,0.458400,True
chicken + earthy,chicken,core,2,alfredo_sauce,0.149000,0.147900,0.992800,0.496200,False
chicken + earthy,chicken,core,3,crescent_roll,0.139200,0.149100,1.070900,0.415500,False
chicken + earthy,chicken,core,4,pepperoni,0.134300,0.152900,1.138500,0.340200,False
chicken + earthy,chicken,core,5,pizza_sauce,0.127200,0.143800,1.130500,0.350700,False
chicken + earthy,chicken,chem,1,cheese,0.179500,0.226600,1.262000,0.178000,True
chicken + earthy,chicken,chem,2,alfredo_sauce,0.117300,0.148600,1.266800,0.186600,False
chicken + earthy,chicken,chem,3,crescent_roll,0.098700,0.129400,1.310400,0.133100,False
chicken + earthy,chicken,chem,4,taco_seasoning,0.098500,0.126300,1.281600,0.170700,False
chicken + earthy,chicken,chem,5,prosciutto,0.093900,0.124100,1.322200,0.118200,False
cream + earthy,cream,cooc,1,colby_cheese,0.223100,0.292100,1.309300,0.100200,True
cream + earthy,cream,cooc,2,ranch_dressing,0.179500,0.236500,1.317500,0.104100,False
cream + earthy,cream,cooc,3,pepperoni,0.172100,0.222200,1.291000,0.142000,False
cream + earthy,cream,cooc,4,pasta_sauce,0.168100,0.229200,1.364000,0.043400,False
cream + earthy,cream,cooc,5,capicola,0.164300,0.222700,1.355600,0.056400,False
cream + earthy,cream,core,1,cheese,0.205100,0.247700,1.208000,0.239700,True
cream + earthy,cream,core,2,pepperoni,0.181600,0.204400,1.125300,0.346000,False
cream + earthy,cream,core,3,alfredo_sauce,0.177500,0.199400,1.123500,0.349000,False
cream + earthy,cream,core,4,pizza_sauce,0.173900,0.195300,1.123100,0.350200,False
cream + earthy,cream,core,5,crescent_roll,0.168000,0.200600,1.194300,0.266700,False
cream + earthy,cream,chem,1,mozzarella_cheese,0.206100,0.263800,1.279700,0.146400,True
cream + earthy,cream,chem,2,alfredo_sauce,0.145900,0.188200,1.289300,0.151200,False
cream + earthy,cream,chem,3,prosciutto,0.124500,0.163700,1.315500,0.121300,False
cream + earthy,cream,chem,4,crescent_roll,0.124200,0.169000,1.360100,0.060900,False
cream + earthy,cream,chem,5,taco_seasoning,0.124000,0.165900,1.337500,0.091800,False
chicken + nutty,chicken,cooc,1,dried_shrimp,0.312000,0.381100,1.221700,0.181100,True
chicken + nutty,chicken,cooc,2,shiitake_mushroom,0.279300,0.343200,1.228700,0.186300,True
chicken + nutty,chicken,cooc,3,garland_chrysanthemum,0.276500,0.358800,1.297800,0.093500,True
chicken + nutty,chicken,cooc,4,glutinous_rice,0.273300,0.348100,1.273900,0.128100,True
chicken + nutty,chicken,cooc,5,yu_choy,0.266900,0.340100,1.274400,0.130200,True
chicken + nutty,chicken,core,1,mung_bean,0.349400,0.373300,1.068500,0.359400,True
chicken + nutty,chicken,core,2,red_date,0.340700,0.357200,1.048500,0.386500,True
chicken + nutty,chicken,core,3,taro,0.334900,0.359200,1.072800,0.360000,True
chicken + nutty,chicken,core,4,chinese_yam,0.327700,0.340200,1.038000,0.403400,True
chicken + nutty,chicken,core,5,wood_ear_mushroom,0.325000,0.319600,0.983400,0.465400,True
chicken + nutty,chicken,chem,1,wood_ear_mushroom,0.330100,0.416600,1.262200,0.116600,True
chicken + nutty,chicken,chem,2,bok_choy,0.316200,0.397800,1.257800,0.129900,True
chicken + nutty,chicken,chem,3,garland_chrysanthemum,0.315000,0.397600,1.262200,0.124400,True
chicken + nutty,chicken,chem,4,scallion,0.312500,0.381300,1.220200,0.182800,True
chicken + nutty,chicken,chem,5,bamboo_shoot,0.307100,0.387400,1.261400,0.129400,True
fish + nutty,fish,cooc,1,dried_shrimp,0.265000,0.310600,1.172100,0.264900,True
fish + nutty,fish,cooc,2,garland_chrysanthemum,0.239700,0.288300,1.202700,0.235200,True
fish + nutty,fish,cooc,3,shiitake_mushroom,0.231900,0.272600,1.175600,0.271800,True
fish + nutty,fish,cooc,4,yu_choy,0.220800,0.269600,1.220900,0.218400,True
fish + nutty,fish,cooc,5,glutinous_rice,0.212500,0.277600,1.306500,0.108000,True
fish + nutty,fish,core,1,mung_bean,0.373300,0.385700,1.033100,0.391900,True
fish + nutty,fish,core,2,taro,0.364400,0.371600,1.019900,0.410900,True
fish + nutty,fish,core,3,red_date,0.351400,0.369600,1.051600,0.378700,True
fish + nutty,fish,core,4,millet,0.348100,0.370700,1.064900,0.364300,True
fish + nutty,fish,core,5,wood_ear_mushroom,0.346900,0.332000,0.956800,0.487200,True
fish + nutty,fish,chem,1,wood_ear_mushroom,0.358400,0.433000,1.208000,0.176600,True
fish + nutty,fish,chem,2,garland_chrysanthemum,0.337400,0.414000,1.226900,0.161700,True
fish + nutty,fish,chem,3,bamboo_shoot,0.336600,0.403800,1.199500,0.199000,True
fish + nutty,fish,chem,4,bok_choy,0.335100,0.414100,1.235700,0.150700,True
fish + nutty,fish,chem,5,scallion,0.326800,0.397600,1.216700,0.180800,True
banana + nutty,banana,cooc,1,dried_shrimp,0.316300,0.409000,1.293100,0.080200,True
banana + nutty,banana,cooc,2,glutinous_rice,0.306400,0.375900,1.227100,0.176500,True
banana + nutty,banana,cooc,3,garland_chrysanthemum,0.286800,0.386600,1.348200,0.016400,True
banana + nutty,banana,cooc,4,shiitake_mushroom,0.284000,0.371000,1.306300,0.078000,True
banana + nutty,banana,cooc,5,winter_melon,0.279200,0.359000,1.285600,0.109200,True
banana + nutty,banana,core,1,taro,0.281400,0.292600,1.039800,0.416600,True
banana + nutty,banana,core,2,millet,0.280500,0.291700,1.039900,0.416800,True
banana + nutty,banana,core,3,mung_bean,0.278600,0.306600,1.100600,0.347300,True
banana + nutty,banana,core,4,red_date,0.270600,0.290600,1.073800,0.381200,True
banana + nutty,banana,core,5,chinese_yam,0.252000,0.273500,1.085500,0.373500,True
banana + nutty,banana,chem,1,wood_ear_mushroom,0.366900,0.469400,1.279300,0.071500,True
banana + nutty,banana,chem,2,bok_choy,0.357900,0.450600,1.259000,0.105900,True
banana + nutty,banana,chem,3,garland_chrysanthemum,0.354700,0.450400,1.269800,0.092400,True
banana + nutty,banana,chem,4,millet,0.354600,0.433000,1.221000,0.160900,True
banana + nutty,banana,chem,5,bamboo_shoot,0.354200,0.440200,1.242800,0.130800,True
bread + high protein,bread,cooc,1,pepperoni,0.124500,0.159400,1.280500,0.167400,True
bread + high protein,bread,cooc,2,caesar_dressing,0.123400,0.157700,1.278000,0.170900,False
bread + high protein,bread,cooc,3,pasta_sauce,0.117800,0.149000,1.264800,0.189000,False
bread + high protein,bread,cooc,4,canadian_bacon,0.091200,0.118500,1.299100,0.149100,True
bread + high protein,bread,cooc,5,cannellini_bean,0.089600,0.113500,1.267100,0.190800,True
bread + high protein,bread,core,1,anchovy,0.278700,0.260700,0.935500,0.528400,True
bread + high protein,bread,core,2,pita_bread,0.244800,0.240600,0.982700,0.488200,True
bread + high protein,bread,core,3,tuna,0.232300,0.237000,1.020400,0.451300,True
bread + high protein,bread,core,4,ravioli,0.228900,0.244400,1.067600,0.400300,False
bread + high protein,bread,core,5,sausage,0.224800,0.222400,0.989600,0.485600,True
bread + high protein,bread,chem,1,monkfish,0.159900,0.204200,1.276600,0.164300,True
bread + high protein,bread,chem,2,provolone_cheese,0.108100,0.120500,1.114800,0.371400,True
bread + high protein,bread,chem,3,falafel,0.107300,0.136000,1.268300,0.186400,True
bread + high protein,bread,chem,4,cod,0.106800,0.139800,1.308900,0.133600,True
bread + high protein,bread,chem,5,bluefish,0.104600,0.134000,1.281700,0.169700,True
rice + high protein,rice,cooc,1,pepperoni,0.109700,0.149500,1.363000,0.060000,True
rice + high protein,rice,cooc,2,caesar_dressing,0.108300,0.147800,1.365100,0.057300,False
rice + high protein,rice,cooc,3,pasta_sauce,0.102800,0.139100,1.353200,0.074700,False
rice + high protein,rice,cooc,4,canadian_bacon,0.082400,0.108500,1.316700,0.127300,True
rice + high protein,rice,cooc,5,cannellini_bean,0.075800,0.103600,1.366200,0.061400,True
rice + high protein,rice,core,1,tuna,0.365400,0.369100,1.010200,0.421600,True
rice + high protein,rice,core,2,salt,0.350300,0.368600,1.052300,0.378400,False
rice + high protein,rice,core,3,anchovy,0.344900,0.392900,1.139100,0.274100,True
rice + high protein,rice,core,4,sausage,0.343500,0.354600,1.032200,0.404400,True
rice + high protein,rice,core,5,halibut,0.332100,0.376000,1.132200,0.288400,True
rice + high protein,rice,chem,1,monkfish,0.213600,0.280400,1.312600,0.099200,True
rice + high protein,rice,chem,2,cod,0.172300,0.216100,1.253800,0.190600,True
rice + high protein,rice,chem,3,bluefish,0.161800,0.210300,1.299700,0.133300,True
rice + high protein,rice,chem,4,grouper,0.161500,0.209900,1.299200,0.134000,True
rice + high protein,rice,chem,5,falafel,0.154100,0.212300,1.377800,0.028400,True
honey + high protein,honey,cooc,1,caesar_dressing,0.400300,0.486300,1.214800,0.143900,False
honey + high protein,honey,cooc,2,pasta_sauce,0.380500,0.477600,1.255200,0.098300,False
honey + high protein,honey,cooc,3,pepperoni,0.379400,0.488000,1.286100,0.053900,True
honey + high protein,honey,cooc,4,pesto,0.350300,0.431000,1.230300,0.150300,False
honey + high protein,honey,cooc,5,canadian_bacon,0.349100,0.447000,1.280400,0.080400,True
honey + high protein,honey,core,1,anchovy,0.503300,0.518800,1.030900,0.334100,True
honey + high protein,honey,core,2,salt,0.489800,0.494600,1.009700,0.367900,False
honey + high protein,honey,core,3,pita_bread,0.471400,0.498700,1.057900,0.316100,True
honey + high protein,honey,core,4,falafel,0.470200,0.490300,1.042900,0.336000,True
honey + high protein,honey,core,5,halibut,0.467600,0.501900,1.073400,0.297900,True
honey + high protein,honey,chem,1,monkfish,0.329300,0.428700,1.301800,0.060800,True
honey + high protein,honey,chem,2,cod,0.286500,0.364400,1.272000,0.124700,True
honey + high protein,honey,chem,3,bluefish,0.276600,0.358600,1.296200,0.095600,True
honey + high protein,honey,chem,4,bulgur,0.275500,0.350300,1.271900,0.129800,True
honey + high protein,honey,chem,5,pita_bread,0.275200,0.349900,1.271600,0.130400,True
chicken + high fat,chicken,cooc,1,pepperoni,0.182100,0.233800,1.283700,0.148700,True
chicken + high fat,chicken,cooc,2,swiss_cheese,0.180700,0.216700,1.199300,0.257400,True
chicken + high fat,chicken,cooc,3,turkey,0.162200,0.182800,1.127200,0.348000,True
chicken + high fat,chicken,cooc,4,ranch_dressing,0.161900,0.204700,1.264100,0.180100,True
chicken + high fat,chicken,cooc,5,pasta_sauce,0.155200,0.199000,1.281800,0.158700,False
chicken + high fat,chicken,core,1,colby_cheese,0.346900,0.339200,0.977800,0.464500,True
chicken + high fat,chicken,core,2,pizza_sauce,0.331800,0.358900,1.081600,0.350700,False
chicken + high fat,chicken,core,3,pepperoni,0.321100,0.351200,1.093700,0.340200,True
chicken + high fat,chicken,core,4,black_olive,0.313000,0.318500,1.017500,0.431600,True
chicken + high fat,chicken,core,5,tortilla,0.312700,0.325000,1.039200,0.407300,True
chicken + high fat,chicken,chem,1,provolone_cheese,0.232600,0.297400,1.278600,0.138300,True
chicken + high fat,chicken,chem,2,pizza_sauce,0.216600,0.274600,1.267700,0.158700,False
chicken + high fat,chicken,chem,3,salami,0.216200,0.287600,1.330100,0.074000,True
chicken + high fat,chicken,chem,4,pesto,0.201900,0.263200,1.304000,0.115200,True
chicken + high fat,chicken,chem,5,alfredo_sauce,0.198900,0.248800,1.251000,0.186600,True
bread + high fat,bread,cooc,1,pepperoni,0.085300,0.109700,1.285700,0.167400,True
bread + high fat,bread,cooc,2,jarlsberg_cheese,0.083500,0.106800,1.278200,0.177400,True
bread + high fat,bread,cooc,3,ranch_dressing,0.063100,0.080600,1.277500,0.180700,True
bread + high fat,bread,cooc,4,pasta_sauce,0.058900,0.074900,1.271400,0.189000,False
bread + high fat,bread,cooc,5,canadian_bacon,0.055300,0.072000,1.302500,0.149100,False
bread + high fat,bread,core,1,pepperoni,0.205400,0.194200,0.945200,0.534500,True
bread + high fat,bread,core,2,pizza_sauce,0.201700,0.201800,1.000600,0.479100,False
bread + high fat,bread,core,3,pita_bread,0.197500,0.196100,0.992600,0.488200,False
bread + high fat,bread,core,4,hummus,0.189700,0.207900,1.095900,0.377900,True
bread + high fat,bread,core,5,anchovy,0.185900,0.177500,0.954800,0.528400,True
bread + high fat,bread,chem,1,provolone_cheese,0.190100,0.209400,1.101500,0.371400,True
bread + high fat,bread,chem,2,salami,0.168700,0.199600,1.183100,0.280300,True
bread + high fat,bread,chem,3,pizza_sauce,0.148400,0.186600,1.257700,0.191700,False
bread + high fat,bread,chem,4,pesto,0.140100,0.175200,1.250300,0.203000,True
bread + high fat,bread,chem,5,alfredo_sauce,0.121300,0.160800,1.325400,0.108700,True
potato + high fat,potato,cooc,1,jarlsberg_cheese,0.183200,0.229700,1.253900,0.187400,True
potato + high fat,potato,cooc,2,pepperoni,0.179900,0.232600,1.292700,0.137400,True
potato + high fat,potato,cooc,3,ranch_dressing,0.160300,0.203500,1.269800,0.173100,True
potato + high fat,potato,cooc,4,turkey,0.150000,0.181600,1.211200,0.250000,True
potato + high fat,potato,cooc,5,canadian_bacon,0.149400,0.194900,1.304600,0.130000,False
potato + high fat,potato,core,1,colby_cheese,0.339600,0.350400,1.031800,0.406300,True
potato + high fat,potato,core,2,pepperoni,0.338300,0.362400,1.071300,0.360500,True
potato + high fat,potato,core,3,pizza_sauce,0.337500,0.370100,1.096600,0.330300,False
potato + high fat,potato,core,4,black_olive,0.322100,0.329700,1.023500,0.421800,True
potato + high fat,potato,core,5,english_muffin,0.312600,0.334800,1.071200,0.370300,False
potato + high fat,potato,chem,1,provolone_cheese,0.232400,0.296800,1.276900,0.140700,True
potato + high fat,potato,chem,2,salami,0.219100,0.286900,1.309400,0.101600,True
potato + high fat,potato,chem,3,pizza_sauce,0.208500,0.274000,1.313900,0.099400,False
potato + high fat,potato,chem,4,pesto,0.203500,0.262600,1.290100,0.133300,True
potato + high fat,potato,chem,5,alfredo_sauce,0.190200,0.248100,1.304600,0.118200,True
butter + high water,butter,cooc,1,enoki_mushroom,0.465800,0.610300,1.310100,-0.044400,True
butter + high water,butter,cooc,2,scallion,0.448600,0.552900,1.232600,0.087500,True
butter + high water,butter,cooc,3,chive,0.444500,0.503600,1.132900,0.231500,True
butter + high water,butter,cooc,4,razor_clam,0.443300,0.538800,1.215500,0.116200,False
butter + high water,butter,cooc,5,sea_bass,0.439400,0.533800,1.214900,0.119600,False
butter + high water,butter,core,1,enoki_mushroom,0.473200,0.492100,1.039800,0.338300,True
butter + high water,butter,core,2,scallion,0.465000,0.482500,1.037600,0.345300,True
butter + high water,butter,core,3,garland_chrysanthemum,0.455900,0.475300,1.042500,0.343600,True
butter + high water,butter,core,4,bok_choy,0.450200,0.472200,1.048700,0.338600,True
butter + high water,butter,core,5,kombu,0.446400,0.463700,1.038800,0.353000,True
butter + high water,butter,chem,1,oyster_mushroom,0.423300,0.533400,1.260200,0.063700,True
butter + high water,butter,chem,2,scallion,0.412700,0.525300,1.272900,0.051900,True
butter + high water,butter,chem,3,garland_chrysanthemum,0.389800,0.507600,1.302000,0.023500,True
butter + high water,butter,chem,4,bok_choy,0.376100,0.489200,1.300700,0.034500,True
butter + high water,butter,chem,5,wakame,0.375300,0.474800,1.265300,0.086700,True
chocolate + high water,chocolate,cooc,1,enoki_mushroom,0.663500,0.753200,1.135100,0.072200,True
chocolate + high water,chocolate,cooc,2,napa_cabbage,0.588900,0.720700,1.223800,-0.008600,True
chocolate + high water,chocolate,cooc,3,birds_eye_chili,0.578600,0.694700,1.200600,0.037900,True
chocolate + high water,chocolate,cooc,4,perilla,0.576900,0.685500,1.188200,0.059100,False
chocolate + high water,chocolate,cooc,5,pea_shoot,0.575700,0.679100,1.179600,0.073700,False
chocolate + high water,chocolate,core,1,oyster_mushroom,0.944200,0.783100,0.829400,0.349400,True
chocolate + high water,chocolate,core,2,scallion,0.936600,0.785000,0.838100,0.340800,True
chocolate + high water,chocolate,core,3,garland_chrysanthemum,0.910800,0.777800,0.853900,0.332900,True
chocolate + high water,chocolate,core,4,bok_choy,0.909400,0.774700,0.851800,0.337200,True
chocolate + high water,chocolate,core,5,kombu,0.889000,0.766200,0.861900,0.335000,True
chocolate + high water,chocolate,chem,1,oyster_mushroom,0.637100,0.719000,1.128600,0.104600,True
chocolate + high water,chocolate,chem,2,scallion,0.615600,0.710900,1.154800,0.080500,True
chocolate + high water,chocolate,chem,3,garland_chrysanthemum,0.602200,0.693200,1.151100,0.097200,True
chocolate + high water,chocolate,chem,4,bok_choy,0.589700,0.674800,1.144300,0.117600,True
chocolate + high water,chocolate,chem,5,wakame,0.563400,0.660500,1.172200,0.094800,True
rice + high fiber,rice,cooc,1,chickpea,0.127400,0.154900,1.215900,0.248900,True
rice + high fiber,rice,cooc,2,millet,0.114200,0.135600,1.187100,0.286200,True
rice + high fiber,rice,cooc,3,lentil,0.099400,0.123700,1.244400,0.218100,True
rice + high fiber,rice,cooc,4,asafoetida,0.096600,0.125700,1.302100,0.144400,False
rice + high fiber,rice,cooc,5,amaranth,0.094700,0.128800,1.360700,0.065900,True
rice + high fiber,rice,core,1,cashew,0.122500,0.124100,1.012900,0.479300,True
rice + high fiber,rice,core,2,ajwain,0.115600,0.121000,1.046800,0.444800,False
rice + high fiber,rice,core,3,millet,0.114600,0.110600,0.964900,0.528400,True
rice + high fiber,rice,core,4,teff,0.105200,0.113400,1.078800,0.411600,True
rice + high fiber,rice,core,5,mung_bean,0.099600,0.097800,0.982000,0.513000,True
rice + high fiber,rice,chem,1,chickpea,0.263400,0.319800,1.214200,0.211800,True
rice + high fiber,rice,chem,2,quinoa,0.256300,0.302000,1.178200,0.260400,True
rice + high fiber,rice,chem,3,cashew,0.251000,0.308900,1.231000,0.194600,True
rice + high fiber,rice,chem,4,millet,0.246500,0.283800,1.151600,0.296600,True
rice + high fiber,rice,chem,5,mung_bean,0.229200,0.280100,1.222100,0.214000,True
chicken + high fiber,chicken,cooc,1,chickpea,0.180500,0.224700,1.245200,0.199500,True
chicken + high fiber,chicken,cooc,2,lentil,0.158200,0.193600,1.223500,0.232800,True
chicken + high fiber,chicken,cooc,3,amaranth,0.156600,0.198700,1.268600,0.175500,True
chicken + high fiber,chicken,cooc,4,millet,0.154000,0.205400,1.333500,0.089700,True
chicken + high fiber,chicken,cooc,5,asafoetida,0.152200,0.195600,1.285400,0.154700,False
chicken + high fiber,chicken,core,1,cashew,0.240400,0.260800,1.085000,0.377400,True
chicken + high fiber,chicken,core,2,ajwain,0.232200,0.257700,1.109500,0.351300,False
chicken + high fiber,chicken,core,3,cumin,0.224500,0.227700,1.014300,0.459700,True
chicken + high fiber,chicken,core,4,chickpea,0.218600,0.234700,1.073900,0.395800,True
chicken + high fiber,chicken,core,5,millet,0.217400,0.247300,1.137400,0.322600,True
chicken + high fiber,chicken,chem,1,chickpea,0.323500,0.407100,1.258700,0.125000,True
chicken + high fiber,chicken,chem,2,cashew,0.319500,0.396300,1.240300,0.152300,True
chicken + high fiber,chicken,chem,3,quinoa,0.314900,0.389300,1.236400,0.159800,True
chicken + high fiber,chicken,chem,4,millet,0.286300,0.371200,1.296600,0.090500,True
chicken + high fiber,chicken,chem,5,butternut_squash,0.284100,0.346700,1.220600,0.195000,False
cream + high sugars,cream,cooc,1,white_chocolate,0.180300,0.203300,1.127500,0.343700,True
cream + high sugars,cream,cooc,2,fudge,0.175700,0.222800,1.267600,0.171700,True
cream + high sugars,cream,cooc,3,ice_cream,0.169800,0.187300,1.102500,0.374700,True
cream + high sugars,cream,cooc,4,strawberry,0.167200,0.186900,1.117900,0.357700,True
cream + high sugars,cream,cooc,5,cookie,0.154900,0.172500,1.113700,0.365000,True
cream + high sugars,cream,core,1,white_chocolate,0.370900,0.300600,0.810600,0.626200,True
cream + high sugars,cream,core,2,cookie,0.358400,0.306000,0.853700,0.588700,True
cream + high sugars,cream,core,3,graham_cracker,0.322500,0.320100,0.992600,0.456100,True
cream + high sugars,cream,core,4,coffee_liqueur,0.296700,0.254500,0.857900,0.599600,True
cream + high sugars,cream,core,5,vanilla,0.278700,0.303000,1.087100,0.363300,True
cream + high sugars,cream,chem,1,toffee,0.127000,0.118600,0.933400,0.557300,True
cream + high sugars,cream,chem,2,ice_cream,0.105400,0.091300,0.866100,0.620800,True
cream + high sugars,cream,chem,3,fudge,0.104000,0.104800,1.008000,0.486500,True
cream + high sugars,cream,chem,4,chocolate,0.102500,0.085200,0.830900,0.651100,True
cream + high sugars,cream,chem,5,frosting,0.082800,0.080700,0.975200,0.521300,True
egg + high sugars,egg,cooc,1,fudge,0.286700,0.346500,1.208800,0.209400,True
egg + high sugars,egg,cooc,2,white_chocolate,0.278800,0.327100,1.172900,0.258700,True
egg + high sugars,egg,cooc,3,vanilla,0.266100,0.297400,1.117700,0.331200,True
egg + high sugars,egg,cooc,4,ice_cream,0.260500,0.311000,1.193900,0.239000,True
egg + high sugars,egg,cooc,5,strawberry,0.259900,0.310700,1.195500,0.237200,True
egg + high sugars,egg,core,1,vanilla,0.397500,0.345500,0.869200,0.562500,True
egg + high sugars,egg,core,2,graham_cracker,0.370700,0.362600,0.978200,0.455800,True
egg + high sugars,egg,core,3,white_chocolate,0.369500,0.343200,0.928800,0.509800,True
egg + high sugars,egg,core,4,whipped_topping,0.362000,0.381900,1.055000,0.370500,True
egg + high sugars,egg,core,5,cookie,0.357600,0.348600,0.974800,0.464100,True
egg + high sugars,egg,chem,1,whipped_topping,0.291500,0.344500,1.181900,0.242300,True
egg + high sugars,egg,chem,2,white_chocolate,0.254000,0.286600,1.128500,0.322200,True
egg + high sugars,egg,chem,3,toffee,0.253800,0.318700,1.255800,0.160800,True
egg + high sugars,egg,chem,4,sprinkles,0.251800,0.288300,1.145100,0.302900,False
egg + high sugars,egg,chem,5,frozen_yogurt,0.250500,0.316200,1.262500,0.153100,True


==> anc/csv/factor_top_alignments_ica_chem_n20.csv <==
rank,factor_pole,supervised_direction,cos,abs_cos
1,F0-A: Global Spice Blends & Specialty Ingredients,cuisine:South Asian,-0.934700,0.934700
2,F0-B: South Asian Pantry Staples,cuisine:South Asian,0.934700,0.934700
3,F6-A: European Savory Pantry & Aromatics,cuisine:Latin American,-0.910071,0.910071
4,F6-B: Mexican & Latin American Staples,cuisine:Latin American,0.910071,0.910071
5,F9-A: Briny Fermented Seafood & Condiments,cuisine:Japanese,-0.848090,0.848090
6,F9-B: Japanese & Korean Pantry Staples,cuisine:Japanese,0.848090,0.848090
7,F7-A: Eastern European & Caucasian Pantry,cuisine:Eastern European,0.801788,0.801788
8,F7-B: Italian & Western European Cheeses and Staples,cuisine:Eastern European,-0.801788,0.801788
9,F14-A: Chinese Wok Cooking Pantry,cuisine:East Asian,0.766874,0.766874
10,F14-B: Diverse Global Specialty Ingredients,cuisine:East Asian,-0.766874,0.766874
11,F1-A: Eclectic Global Specialty Ingredients,cuisine:Southeast Asian,-0.689686,0.689686
12,F1-B: Southeast Asian Pantry Staples,cuisine:Southeast Asian,0.689686,0.689686
13,F4-A: Aromatic Herbs & Robust Savory Staples,cuisine:Southeast Asian,-0.681152,0.681152
14,F4-B: Southeast Asian Tropical Pantry,cuisine:Southeast Asian,0.681152,0.681152
15,F8-A: Mediterranean-Levantine Savory Pantry,CF:bitter,-0.634434,0.634434
16,F8-B: East/Southeast Asian Vegetables & Staples,CF:bitter,0.634434,0.634434
17,F8-A: Mediterranean-Levantine Savory Pantry,CF:nutty,-0.624249,0.624249
18,F8-B: East/Southeast Asian Vegetables & Staples,CF:nutty,0.624249,0.624249
19,F8-A: Mediterranean-Levantine Savory Pantry,CF:earthy,0.607923,0.607923
20,F8-B: East/Southeast Asian Vegetables & Staples,CF:earthy,-0.607923,0.607923


==> anc/csv/factor_top_alignments_ica_cooc_n20.csv <==
rank,factor_pole,supervised_direction,cos,abs_cos
1,F1-A: Global Savory Pantry Staples,cuisine:South Asian,-0.934421,0.934421
2,F1-B: Indian Subcontinent Pantry,cuisine:South Asian,0.934421,0.934421
3,F6-A: Mexican & Latin American Pantry,cuisine:Latin American,0.864508,0.864508
4,F6-B: European Continental Charcuterie & Aromatics,cuisine:Latin American,-0.864508,0.864508
5,F10-A: Japanese Pantry Staples,cuisine:Japanese,0.847386,0.847386
6,F10-B: Chinese & Mediterranean Whole Fish & Aromatics,cuisine:Japanese,-0.847386,0.847386
7,F15-A: Chinese Wok & Hot Pot Pantry,cuisine:East Asian,0.835383,0.835383
8,F15-B: Italian-Mediterranean Hearty Cooking,cuisine:East Asian,-0.835383,0.835383
9,F5-A: Italian-Mediterranean Savory Pantry,cuisine:Eastern European,-0.804000,0.804000
10,F5-B: Eastern European & Caucasian Pantry,cuisine:Eastern European,0.804000,0.804000
11,"F2-A: Savory Grains, Cheeses & Ferments",USDA:protein_fat_ratio,0.797107,0.797107
12,F2-B: Sweet Baking & Confectionery,USDA:protein_fat_ratio,-0.797107,0.797107
13,"F2-A: Savory Grains, Cheeses & Ferments",USDA:sugars_g,-0.778962,0.778962
14,F2-B: Sweet Baking & Confectionery,USDA:sugars_g,0.778962,0.778962
15,F15-A: Chinese Wok & Hot Pot Pantry,cuisine:Mediterranean,-0.774316,0.774316
16,F15-B: Italian-Mediterranean Hearty Cooking,cuisine:Mediterranean,0.774316,0.774316
17,"F2-A: Savory Grains, Cheeses & Ferments",USDA:carbohydrate_g,-0.727308,0.727308
18,F2-B: Sweet Baking & Confectionery,USDA:carbohydrate_g,0.727308,0.727308
19,F11-A: East Asian Specialty Ingredients,cuisine:East Asian,0.726046,0.726046
20,F11-B: Western Seafood & Classic Sauces,cuisine:East Asian,-0.726046,0.726046


==> anc/csv/factor_top_alignments_ica_core_n20.csv <==
rank,factor_pole,supervised_direction,cos,abs_cos
1,F1-A: Steeped & Fermented Beverages,cuisine:South Asian,-0.962880,0.962880
2,F1-B: Cocktail Spirits & Liqueurs,cuisine:South Asian,0.962880,0.962880
3,F0-A: Indian Subcontinental Pantry Staples,LLM:earthy,0.893973,0.893973
4,F0-B: Global Spice Blends & Dried Beans,LLM:earthy,-0.893973,0.893973
5,F10-A: Southeast Asian Aromatic Pantry,cuisine:Japanese,-0.893340,0.893340
6,F10-B: Mediterranean & Atlantic Herbaceous Ingredients,cuisine:Japanese,0.893340,0.893340
7,F18-A: Italian-American Deli & Pizza Pantry,cuisine:East Asian,-0.885076,0.885076
8,"F18-B: Rustic Stocks, Dairy & Game Cookery",cuisine:East Asian,0.885076,0.885076
9,F0-A: Indian Subcontinental Pantry Staples,LLM:umami,0.881622,0.881622
10,F0-B: Global Spice Blends & Dried Beans,LLM:umami,-0.881622,0.881622
11,F4-A: Japanese Pantry Staples,cuisine:Latin American,0.866011,0.866011
12,F4-B: Freshwater Fish & Robust Savory Bases,cuisine:Latin American,-0.866011,0.866011
13,F0-A: Indian Subcontinental Pantry Staples,LLM:fatty,0.863201,0.863201
14,F0-B: Global Spice Blends & Dried Beans,LLM:fatty,-0.863201,0.863201
15,F5-A: Northern European Rich Cuisine,cuisine:Eastern European,0.857972,0.857972
16,F5-B: Eastern Mediterranean & Turkish Pantry,cuisine:Eastern European,-0.857972,0.857972
17,F0-A: Indian Subcontinental Pantry Staples,LLM:nutty,0.852931,0.852931
18,F0-B: Global Spice Blends & Dried Beans,LLM:nutty,-0.852931,0.852931
19,F0-A: Indian Subcontinental Pantry Staples,LLM:sweet,0.850403,0.850403
20,F0-B: Global Spice Blends & Dried Beans,LLM:sweet,-0.850403,0.850403


==> anc/csv/linear_probe.csv <==
model,dimension,accuracy_mean,accuracy_std,f1_mean,f1_std,n_nonzero_weights,sparsity
cooc,food_group,0.400000,0.014400,0.372600,0.015200,548,0.892500
cooc,nova_level,0.595000,0.018700,0.572100,0.020400,322,0.731700
cooc,cuisine_Japanese,0.923900,0.009000,0.912100,0.012700,30,0.900000
cooc,cuisine_East_Asian,0.912800,0.012500,0.912600,0.012100,21,0.930000
cooc,cuisine_Southeast_Asian,0.909700,0.003600,0.899000,0.005600,29,0.903300
cooc,cuisine_South_Asian,0.959400,0.013200,0.951800,0.017300,13,0.956700
cooc,cuisine_Latin_American,0.943200,0.014700,0.934900,0.020000,26,0.913300
cooc,cuisine_Mediterranean,0.924900,0.013800,0.923100,0.013300,32,0.893300
cooc,cuisine_Eastern_European,0.952300,0.004000,0.929900,0.007400,15,0.950000
cooc,cuisine_Western_Atlantic,0.902600,0.019300,0.890100,0.023800,27,0.910000
core,food_group,0.455300,0.031400,0.434900,0.032000,373,0.926900
core,nova_level,0.642500,0.025000,0.620700,0.025800,226,0.811700
core,cuisine_Japanese,0.940200,0.003900,0.934100,0.004600,16,0.946700
core,cuisine_East_Asian,0.911700,0.014700,0.911100,0.014000,19,0.936700
core,cuisine_Southeast_Asian,0.918900,0.014700,0.909900,0.017900,17,0.943300
core,cuisine_South_Asian,0.966500,0.011300,0.961700,0.014100,7,0.976700
core,cuisine_Latin_American,0.949300,0.012400,0.943600,0.015200,13,0.956700
core,cuisine_Mediterranean,0.933100,0.022100,0.931700,0.022000,12,0.960000
core,cuisine_Eastern_European,0.965500,0.009800,0.957400,0.013300,6,0.980000
core,cuisine_Western_Atlantic,0.917900,0.020700,0.909700,0.026600,14,0.953300


==> anc/csv/linear_probe_continuous.csv <==
model,dimension,rho_cv_mean,n_nonzero_weights,sparsity,contrast_cosine
cooc,cf_balsamic,0.246800,3,0.990000,0.707900
cooc,cf_citrus,0.192900,1,0.996700,0.288000
cooc,cf_earthy,0.056300,2,0.993300,0.143900
cooc,cf_fatty,0.090600,3,0.990000,0.268800
cooc,cf_floral,0.180100,3,0.990000,0.566600
cooc,cf_fruity,0.160800,3,0.990000,0.465400
cooc,cf_green,-0.070700,1,0.996700,0.468300
cooc,cf_meaty,0.228600,3,0.990000,0.565500
cooc,cf_minty,0.134700,2,0.993300,0.301300
cooc,cf_nutty,0.266300,2,0.993300,0.592400
cooc,cf_spicy,0.226400,2,0.993300,0.529500
cooc,cf_woody,0.211200,3,0.990000,0.411900
cooc,cf_sweet,0.312800,4,0.986700,0.645200
cooc,cf_bitter,0.212400,2,0.993300,0.406400
cooc,cf_savory,0.254200,3,0.990000,0.377400
cooc,cf_pungent,0.171400,1,0.996700,0.428700
cooc,cf_sour,0.093600,1,0.996700,0.152600
cooc,usda_protein_g,0.305300,3,0.990000,0.700700
cooc,usda_total_fat_g,0.229200,2,0.993300,0.439200
cooc,usda_carbohydrate_g,0.337000,4,0.986700,0.786600
cooc,usda_energy_kcal,0.369200,5,0.983300,0.717900
cooc,usda_water_g,0.378300,5,0.983300,0.718700
cooc,usda_fiber_g,0.094500,1,0.996700,0.167900
cooc,usda_sodium_mg,0.099400,1,0.996700,0.153300
cooc,usda_sugars_g,0.286600,4,0.986700,0.764000
cooc,usda_protein_fat_ratio,0.392400,1,0.996700,0.773800
cooc,usda_sugar_carb_ratio,0.260400,3,0.990000,0.722600
cooc,usda_caloric_density,0.201600,1,0.996700,0.658400
core,cf_balsamic,0.251500,4,0.986700,0.507600
core,cf_citrus,0.324500,5,0.983300,0.455800
core,cf_earthy,0.399000,2,0.993300,0.596200
core,cf_fatty,0.426000,3,0.990000,0.667700
core,cf_floral,0.246000,4,0.986700,0.588600
core,cf_fruity,0.397500,4,0.986700,0.649700
core,cf_green,0.340200,3,0.990000,0.556400
core,cf_meaty,0.420300,3,0.990000,0.663300
core,cf_minty,0.434200,4,0.986700,0.612500
core,cf_nutty,0.384300,5,0.983300,0.400500
core,cf_spicy,0.274300,5,0.983300,0.530500
core,cf_woody,0.339500,6,0.980000,0.572100
core,cf_sweet,0.468400,6,0.980000,0.713600
core,cf_bitter,0.460700,3,0.990000,0.640900
core,cf_savory,0.376500,6,0.980000,0.680100
core,cf_pungent,0.221400,3,0.990000,0.478600
core,cf_sour,0.224400,3,0.990000,0.482500
core,usda_protein_g,0.388600,3,0.990000,0.629200
core,usda_total_fat_g,0.391500,2,0.993300,0.568000
core,usda_carbohydrate_g,0.370100,5,0.983300,0.797600
core,usda_energy_kcal,0.390100,5,0.983300,0.669600
core,usda_water_g,0.377900,7,0.976700,0.719400
core,usda_fiber_g,0.407100,4,0.986700,0.506700
core,usda_sodium_mg,0.282300,1,0.996700,0.676600
core,usda_sugars_g,0.240100,6,0.980000,0.620400
core,usda_protein_fat_ratio,0.316300,4,0.986700,0.583100
core,usda_sugar_carb_ratio,0.205500,4,0.986700,0.589500
core,usda_caloric_density,0.342300,4,0.986700,0.684500


==> anc/csv/mode_atlas_chem.csv <==
mode_id,kind,property,label,n_members,prop_z_mean,members_pipe
nova_level/M0,continuous,nova_level,Sweet cocktail liqueurs and bar mixers,94,1.3971,grenadine|liqueur|orange liqueur|triple sec|sweet vermouth|sour mix|absinthe|amaro|galliano|cherry liqueur|campari|ginger liqueur|bitters|maraschino liqueur|benedictine|orgeat|cynar|chartreuse|coconut liqueur|lillet|maraschino cherry|falernum|chocolate liqueur|coffee liqueur|ginger ale|drambuie|mezcal|grand marnier|limoncello|apricot brandy|hazelnut liqueur|creme de cacao|prosecco|ginger beer|cachaca|melon liqueur|advocaat|creme de violette|irish cream|ladyfinger|eggnog|amaretto|tequila|hpnotiq|mulling spice|goldschlager|tonic water|southern comfort|amaretti cookie|elderflower liqueur|cranberry liqueur|cream liqueur|sherbet|dubonnet|biscotti|pisco|mascarpone cheese|frozen yogurt|nectar|creme de cassis|pina colada mix|schnapps|cream soda|sambuca|strega liqueur|panettone|creme anglaise|anisette|punch|jagermeister|creme de menthe|candied fruit|blue curacao|sangria|aquavit|grappa|cava|shortcake|custard|doughnut|fruitcake|club soda|mincemeat|cannoli shell|rose syrup|gingerbread|cajeta|moscatel wine|mead|aguardiente|frangipane|kombucha|swiss roll|root beer
nova_level/M1,continuous,nova_level,Processed deli meats cheeses and condiments,254,0.9385,colby cheese|pesto|monterey jack cheese|turkey sausage|balsamic vinegar|alfredo sauce|asiago cheese|flour tortilla|black olive|hot sauce|italian sausage|bread crumbs|pepperoni|fontina cheese|crouton|cooking spray|italian dressing|bacon|mortadella|salami|salsa|ranch dressing|pasta sauce|marinara sauce|tortellini|havarti cheese|green olive|american cheese|capicola|pepperoncini|caesar dressing|salsa verde|guacamole|adobo sauce|crescent roll|enchilada sauce|tapenade|worcestershire sauce|mayonnaise|fajita seasoning|chipotle pepper|peppadew pepper|english muffin|buffalo wing sauce|gouda cheese|prosciutto|jarlsberg cheese|giardiniera|egg noodle|pizza crust|taco sauce|vegetable stock|pimento|canadian bacon|pizza sauce|creole seasoning|summer sausage|creme fraiche|greek seasoning|brick cheese|corn tortilla|andouille sausage|sherry vinegar|sour cream|pancetta|tasso|gnocchi|manchego cheese|gorgonzola cheese|steak sauce|salad dressing|kielbasa|piquante sauce|taco seasoning|pastrami|pickled cucumber|chorizo|soppressata|textured soy protein|corn relish|grana padano|sazon|dijonnaise|bolillo|ricotta salata|truffle oil|refried beans|queso fresco|cotija cheese|muffin|taco shell|velveeta cheese|bel paese cheese|cream of chicken soup|naan|scamorza|brie cheese|taleggio cheese|queso anejo|honey mustard|linguica|cream of mushroom soup|croissant|bresaola|neufchatel cheese|boursin cheese|edam cheese|french dressing|caciocavallo|calabrian chili|montreal steak seasoning|harissa|chihuahua cheese|hominy|bolognese sauce|gravy|marsala wine|marmite|browning sauce|speck|plant based cheese|oaxaca cheese|queso blanco|iberico ham|sofrito|bratwurst|stilton cheese|sriracha|pickapeppa sauce|ciabatta|robiola cheese|myzithra cheese|farmer cheese|braunschweiger|turkey stock|hollandaise sauce|tzatziki|salad cream|burrata|clamato juice|spaetzle|sweet roll|panela cheese|egg roll wrapper|vegemite|kashkaval cheese|longaniza|stracchino cheese|halloumi|jerk seasoning|demi glace|bearnaise sauce|ajvar|cream of celery soup|romesco sauce|stout|red leicester cheese|chutney|liquid smoke|barbecue sauce|brown sauce|creole sauce|corned beef|vienna sausage|mole|tartar sauce|cajun seasoning|pepper jelly|sulguni cheese|cheshire cheese|quorn|montasio cheese|nduja|balyk|smoked cheese|fried bread|sauternes|pickled onion|mojo|quark|raclette cheese|serrano ham|empanada shell|gloucester cheese|tulum cheese|sucuk|mushroom stock|brioche|sobrasada|kasseri cheese|cocktail sauce|sauerkraut|achiote paste|picada|kabanos|pickle juice|bloody mary mix|kefalotyri|bryndza|pomegranate molasses|raita|tajin|peppercorn sauce|yufka|meat extract|adjika|merguez|cantal cheese|pionono|pink sauce|simit|rouille|caperberry|galette|consomme|grissini|fish stock|metaxa|mopping sauce|salt cod|khmeli suneli|tarhana|bottarga|alcaparrado|cream of rice|puff pastry|dukkah|game stock|cranberry sauce|sushki|quince paste|ezine cheese|narsharab|crumpet|milk bread|ayran|hogao|guava paste|duck stock|vin santo|gammon|foie gras|fromage blanc|flatbread|grape leaf|cream of wheat|preserved lemon|matzo|gulas|mettwurst|ginger wine|beer|cola|paneer
nova_level/M2,continuous,nova_level,East Asian processed condiments and sauces,209,0.9979,oyster sauce|light soy sauce|shaoxing wine|fish ball|soybean paste|tofu skin|fish tofu|doubanjiang|hot pot base|dried tofu|fried tofu puff|mala sauce|seasoning sauce|fish cake|dark soy sauce|shacha sauce|pickled radish|zha cai|chili oil|kimchi|fried gluten ball|black bean paste|luncheon meat|gochujang|bonito flakes|chili garlic sauce|straw mushroom|sweet bean sauce|umami sauce|hoisin sauce|chicken broth|msg|chinese sausage|sukiyaki sauce|fermented tofu|chili sauce|egg tofu|rice wine|shichimi togarashi|blood tofu|dried scallop|noodle|mapo tofu sauce|peanut sauce|budae jjigae base|dashi|sweet chili sauce|fermented black bean|char siu pork|vegetarian oyster sauce|sour bamboo shoot|chu hou paste|mirin|chikuwa|fish sauce|xo sauce|tteokbokki sauce|pickled mustard green|ssamjang|dry pot sauce|yakiniku sauce|pickled ginger|youtiao|crab stick|vegetable extract|korean bbq sauce|dumpling wrapper|baijiu|dried oyster|liangpi|stir fry sauce|yibin yacai|curry paste|furikake|broth|hokkien noodle|chinese cured pork|preserved cabbage|pickled vegetable|zhajiang sauce|wonton|plant based ham|cured fish|sambal oelek|guizhou sour soup|chunjang|fish sausage|weipa|yuzu kosho|tom yum paste|sanzi|white soy sauce|soju|stinky tofu|pork stock|seafood sauce|hot and sour sauce|tamari|ramen noodle|sweet soy sauce|spring roll wrapper|tofu pudding|laksa paste|doenjang|yakisoba sauce|korean rice wine|sweet and sour sauce|red curry paste|fish paste|mentsuyu|buldak sauce|hunan chopped chili|cured duck|sushi vinegar|clay pot rice sauce|plum sauce|fried dough twist|jinhua ham|fish noodle|tenkasu|mushroom soy sauce|chili paste|tonkatsu sauce|cured chicken|fermented chive flower paste|sweet preserved mustard green|vietnamese pork roll|salted duck egg|snail rice noodle|chinese preserved olive|rice tofu|shirataki noodle|bai ji mo|fry sauce|spring roll|teriyaki sauce|stinky mandarin fish|unagi sauce|sour broth|green curry paste|coconut aminos|okonomiyaki sauce|century egg|tempura flour|unagi kabayaki|maggi seasoning|mung bean jelly|char siu sauce|smoked meat|ponzu|shio koji|steamed bun|mentaiko|fish floss|meat floss|senbei|tempeh|shark fin|yellow curry paste|shaobing|barbecue seasoning|mei kuei lu wine|salt pork|bulgogi|sambal|panang curry paste|vegeta seasoning|fermented vegetable brine|thousand island dressing|wine lees|denbu|chirimen jako|radish cake|donburi sauce|fried puffed cracker|shochu|petis|gulai seasoning|tauco|fermented glutinous rice|chaozhou salted vegetable|kluwek|cold jelly noodle|fermented fish|umeboshi|koji|hanpen|fish maw|meat tenderizer|seafood seasoning|nutritional yeast|black garlic|duck sauce|qingbu liang|chuno|shrimp paste|blood sausage|zao lu|tikka masala|umeboshi vinegar|idli|papad|butifarra|chicha|vadouvan|lacon|five willow vegetable|sev|tkemali sauce
nova_level/M3,continuous,nova_level,Ultra-processed sweet confections,98,1.2387,white chocolate|sprinkles|cookie|milk chocolate|sponge cake|ganache|jam|soy protein isolate|candy|oat milk|buttercream|graham cracker|digestive biscuit|halva|chocolate hazelnut spread|plant based milk|whipped topping|wafer|nut butter|food coloring|edible gold leaf|crumb crust|kissel|almond milk|caramel|xanthan gum|cereal|praline|fondant|mochi|corn syrup|almond paste|activated charcoal powder|royal icing|pickled sakura blossom|cookie butter|custard powder|candy coating|allulose|vegetable puree|red bean paste|erythritol|mung bean paste|choux pastry|cotton candy|turkish delight|ryazhenka|red yeast|gingersnap|milk tea|xylitol|pretzel|inulin|gullac|speculoos cookie|rice milk|butterscotch|plant based cream|ice jelly|grass jelly|curd|pie filling|guar gum|thai tea|gum paste|coffee creamer|sachima|rusk|dough improver|pastila|labneh|isomalt|rompope|amazake|glycerin|calpis|kaya|crepe|five grain powder|almond tofu|roti|kadaifi|carrageenan|matsoni|red hots|khoya|honey citron tea|clear gel|flattened young rice|osmanthus wine|milk tofu|nerikiri|paratha|kvass|dango|preserved plum|brick tea|fermentation starter cake
nova_level/M4,continuous,nova_level,Wines and spirits,31,1.1270,champagne|port wine|wine|sparkling wine|apple brandy|vodka|brandy|bourbon|rose wine|syrup|whiskey|red wine|armagnac|kirschwasser|rum|sherry|cognac|vermouth|ice cream|gin|plum wine|white wine|calvados|hard cider|liquor|pastis|madeira wine|herbsaint|apple cider|fruit cocktail|ouzo
nova_level/M5,continuous,nova_level,Processed dairy and deli staples,93,0.9514,muenster cheese|chocolate|mozzarella cheese|cheese|provolone cheese|cream cheese|bagel|pastry|romano cheese|feta cheese|tortilla|waffle|sausage|pita bread|cottage cheese|frosting|pecorino cheese|pickle relish|emmental cheese|goat cheese|cheddar cheese|swiss cheese|margarine|pie crust|soy milk|phyllo dough|meringue|ketchup|mocha|ice cream cone|marzipan|toffee|marshmallow|fudge|hot dog|blue cheese|hummus|condensed milk|hearts of palm|pasta|ravioli|cornbread|falafel|remoulade sauce|fruit preserves|soy yogurt|couscous|pate|pudding|tamale|shortening|egg roll|pancake|vegetable juice|dulce de leche|bread|parmesan cheese|kefir|caper|nougat|gruyere cheese|comte cheese|miso|camembert cheese|roquefort cheese|evaporated milk|natto|ham|olive|meat stock|arepa|biscuit|rice cake|mustard|dumpling|tofu|horseradish|yogurt|egg substitute|buttermilk|peanut butter|rye bread|junket|cracker|jellyfish|ricotta cheese|corn flakes|caviar|crispbread|sake|smoked salmon|soy sauce|baked beans
cf_sweet/M0,continuous,cf_sweet,Mediterranean vinegars and warm spices,68,0.9374,olive oil|red wine vinegar|balsamic vinegar|cayenne pepper|white wine vinegar|sherry vinegar|fennel seed|chile de arbol|celery seed|chipotle pepper|radicchio|green olive|champagne vinegar|salad greens|chili powder|pasilla chile|malt vinegar|pine nut|tapenade|fennel|habanero pepper|black olive|aleppo pepper|cumin|mulato chile|kashmiri chili|sunflower oil|black pepper|fennel pollen|amchur|pink pepper|applewood chip|espelette pepper|tarragon|pimento|cascabel chile|piri piri|marsala wine|cane vinegar|anise|green peppercorn|barberry|clove|cinnamon|nigella seed|celery|montreal steak seasoning|olive|asafoetida|cherry pepper|mace|sauternes|tabasco pepper|honeycomb|balyk|tangelo|vin santo|coconut vinegar|matzo|cracker|apple cider vinegar|guava paste|metaxa|rocoto pepper|choricero pepper|rye bread|basmati rice|chokecherry
cf_sweet/M1,continuous,cf_sweet,Sweet fruits and floral nectars,70,0.9681,nectar|agave syrup|nectarine|strawberry|apple|fruit|peach|blackberry|spirulina|agar|boysenberry|pear|kiwi|prune|acerola|acai|plum|apricot|grand marnier|sea buckthorn|cranberry|mango|chrysanthemum|lemon verbena|loganberry|pineapple|flaxseed|berry|sunflower seed|apple pie spice|apple cider|huckleberry|passion fruit|vanilla|honey|guava|citron|poppy seed|fig|saskatoon berry|papaya|chamomile|peach gum|aronia berry|rowan berry|lavender|starfruit|cacao|grappa|moscatel wine|flaxseed oil|mulberry leaf|soursop|pluot|umeboshi vinegar|pandan leaf|poolish|cranberry sauce|cherry plum|tangerine|asian pear|citrus|jasmine flower|rooibos tea|mastic|osmanthus wine|licorice root|damson|orris root|crispbread
cf_sweet/M2,continuous,cf_sweet,Fruity wines and spirits,34,1.4113,champagne|port wine|maraschino liqueur|wine|sparkling wine|lillet|apple brandy|rose wine|red wine|kirschwasser|armagnac|brandy|bourbon|cherry liqueur|whiskey|sherry|rum|apricot brandy|prosecco|cognac|mulling spice|cachaca|plum wine|calvados|pastis|white wine|cranberry liqueur|sangria|herbsaint|hard cider|anisette|cava|goldschlager|crab apple
cf_sweet/M3,continuous,cf_sweet,East Asian pungent condiments and aromatics,42,0.8231,rice vinegar|sichuan peppercorn|chili oil|shichimi togarashi|birds eye chili|bonito flakes|plum sauce|dashi|green sichuan peppercorn|gochujang|yuzu|chili paste|cured fish|water celery|fern|dried tangerine peel|black vinegar|sushi vinegar|umeboshi|long pepper|preserved plum|pomfret|fruit vinegar|white vinegar|chinese celery|gochugaru|cheongyang chili|red curry paste|hunan chopped chili|taro stem|mountain pepper|wine lees|star anise|mei kuei lu wine|abalone mushroom|sansho pepper|papaya leaf|ume|mac khen|smoked meat|bonito|vinegar
cf_sweet/M4,continuous,cf_sweet,East-Asian mild vegetables and tubers,49,0.5993,wood ear mushroom|taro|abalone|garland chrysanthemum|red date|jicama|chinese yam|longan|yard long bean|water spinach|hyacinth bean|arrowhead|nori|butternut squash|chinese broccoli|red rice|camellia oil|conch|fiddlehead fern|fuzzy melon|agati flower|sago|acorn|sea moss|cattail|epazote|mulberry|mache|arrowroot|winged bean|rambutan|bottle gourd|tomatillo|nopal|wild rice|mangosteen|chinese bayberry|komatsuna|lambs quarters|bitter melon|chicory|malanga|butterfish|herring|lemongrass|salsify|chervil|winter melon|lettuce
cf_savory/M0,continuous,cf_savory,Mediterranean salad and grain pantry,135,-0.0678,olive oil|red wine vinegar|balsamic vinegar|red onion|sherry vinegar|farro|white wine vinegar|radicchio|ricotta salata|frisee|tamari|pine nut|champagne vinegar|cannellini bean|salad greens|aleppo pepper|hazelnut oil|sugar snap pea|brown rice|pomegranate molasses|tahini|freekeh|fennel|coconut aminos|burrata|verjuice|parsley|halloumi|walnut oil|bresaola|sun dried tomato|borlotti bean|safflower oil|rice vinegar|acorn squash|white bean|truffle oil|mizuna|thyme|zaatar|flageolet bean|pumpkin seed oil|porcini mushroom|broccolini|rosemary|broccoli rabe|parsnip|tulum cheese|allspice|watermelon radish|vermicelli|savory|collard green|basil|tarragon|sage|umeboshi vinegar|manchego cheese|tatsoi|aquafaba|marjoram|yuzu|dill|ezine cheese|grape must|caperberry|pistachio oil|parsley root|preserved lemon|fava bean|mushroom stock|turnip green|rice bran oil|fish stock|saffron|barberry|avocado oil|carrot top|lime|lemon|mint|nutmeg|carrot|stout|bryndza|romanesco|pastis|black garlic|anise|skate|kasseri cheese|grissini|einkorn|kashkaval cheese|tangelo|liver|lovage|matsoni|arame|ponzu|applewood chip|fromage blanc|green peppercorn|cherry plum|dried tangerine peel|suet|cinnamon|fruit vinegar|clove|coconut vinegar|cockle|matzo|ayran|palm oil|lemon leaf|sorghum syrup|capon|cherry leaf|mace|honeycomb|cherry pepper|caraway seed|cornelian cherry|ume|ginger wine|cream of rice|asian pear|white tea|graham flour|coconut cream|calamansi|guava paste|paratha|paneer|moringa
cf_savory/M1,continuous,cf_savory,East-Asian savory vegetables and mushrooms,97,-0.2501,scallion|bok choy|wood ear mushroom|oyster mushroom|garland chrysanthemum|jicama|enoki mushroom|butternut squash|bamboo shoot|quinoa|kale|caper|zucchini|swiss chard|shiitake mushroom|pasta|lentil|kombu|chayote|chickpea|maitake mushroom|artichoke|acorn|nori|abalone|yard long bean|wakame|water spinach|black eyed pea|radish|mache|wasabi|chinese broccoli|luffa|chanterelle mushroom|wild rice|squash|watercress|turnip|arrowhead|camellia oil|fiddlehead fern|alfalfa sprout|jerusalem artichoke|malabar spinach|epazote|beet|komatsuna|dandelion|brussels sprout|shallot|eggplant|kelp|agati flower|nopal|burdock root|chicory|cauliflower|conch|purslane|sorrel|tomatillo|ginkgo nut|fuzzy melon|chive|cassava|winged bean|persimmon|bottle gourd|cattail|butterfish|endive|garlic|pigeon pea|cucumber|chervil|malanga|broccoli|lambs quarters|nanohana|horseradish|rutabaga|herring|cardoon|bread|arugula|lettuce|avocado|salsify|spinach|okra|green bean|mustard|canola oil|cabbage|pea|olive
cf_savory/M2,continuous,cf_savory,East Asian savory pantry staples,197,0.0321,light soy sauce|oyster sauce|sesame oil|shaoxing wine|glass noodle|soybean sprout|crab mushroom|yu choy|lotus root|dried shrimp|king oyster mushroom|napa cabbage|sichuan peppercorn|zha cai|garlic scape|sweet potato starch|dark soy sauce|bean sprout|daikon|fish ball|chili oil|udon noodle|rice noodle|pickled radish|fish cake|water bamboo|five spice powder|dried scallop|sweet bean sauce|razor clam|fermented black bean|birds eye chili|rice wine|pea shoot|tea tree mushroom|scallion oil|straw mushroom|garlic chive|pickled mustard green|bonito flakes|pickled ginger|black bean paste|green sichuan peppercorn|pickled vegetable|chili garlic sauce|sea lettuce|gochujang|fish skin|sour bamboo shoot|sesame paste|dried oyster|edamame|tsao ko|dashi|mirin|noodle|choy sum|chinese cured pork|mustard green|shichimi togarashi|winter melon|filefish|bamboo pith mushroom|white soy sauce|snow vegetable|loach|crab roe|sand ginger|snow pea|snakehead fish|nameko mushroom|mantis shrimp|crab stick|sukiyaki sauce|water celery|fish paste|cured fish|sword bean|hunan chopped chili|green fish|termite mushroom|chive flower|chikuwa|stinky mandarin fish|fish noodle|matsutake mushroom|er cai|preserved cabbage|mandarin fish|zhajiang sauce|shrimp mushroom|leek|fern|dace|rakkyo|mung bean jelly|rice paper|somen noodle|hairtail|cheongyang chili|chicken fat|mung bean starch|fermented chive flower paste|lions mane mushroom|wuchang fish|cured chicken|lotus leaf|mitsuba|puffer fish|hijiki|seaweed|bai ji mo|sweet preserved mustard green|mustard root|mentsuyu|crab claw fish|ramen noodle|taro stem|fish mint|mountain pepper|furikake|sushi vinegar|sesame seed|wheat gluten|bitter green|chunjang|steamed bun|pearl mushroom|abalone mushroom|fish sausage|dragon whisker vegetable|geoduck|ta cai|deer mushroom|wine lees|black vinegar|plum sauce|korean rice wine|kohlrabi|gochugaru|fish maw|myoga|salt pork|vietnamese pork roll|smoked meat|pacific saury|squid|topmouth culter|fish floss|sweet potato leaf|radish cake|meat floss|soy sauce|chirimen jako|shaobing|sea bream|clam|squash blossom|okara powder|peanut|wild ginger|horse head fish|sansho pepper|krill|mei kuei lu wine|dried ganba mushroom|rice|hanpen|mudskipper|donburi sauce|shrimp|yellow croaker|ghost pepper|squid ink|pork|mudfish|umeboshi|miiuy croaker|denbu|meat|shrimp paste|scallop|fish|asparagus|crayfish|sake|crab|needlefish|qingtou mushroom|bonito|peanut oil|vinegar|oyster|beer|pumpkin leaf|white pepper|fish oil
cf_savory/M3,continuous,cf_savory,Sweet liqueurs and dessert fruits,156,0.0859,cherry liqueur|white chocolate|orange liqueur|nectar|mascarpone cheese|grand marnier|maraschino cherry|coffee liqueur|hazelnut liqueur|ginger liqueur|nectarine|frozen yogurt|apricot brandy|lillet|amaretti cookie|coconut liqueur|champagne|maraschino liqueur|amaretto|limoncello|elderflower|prosecco|milk chocolate|agave syrup|biscotti|rum|almond paste|fruit|almond milk|chocolate|cachaca|ganache|ginger beer|chocolate liqueur|apple cider|calvados|prune|soy protein isolate|honeydew melon|apple brandy|strawberry|orange|raspberry|mulling spice|gingersnap|orgeat|apple pie spice|cranberry liqueur|melon liqueur|watermelon|elderflower liqueur|kirschwasser|almond butter|earl grey tea|orange blossom water|sparkling wine|port wine|digestive biscuit|bourbon|blackberry|brandy|peach|cognac|oat milk|citron|apple|whole wheat flour|vanilla|matcha powder|gingerbread|acai|pineapple|rose wine|blueberry|anisette|blood orange|cacao|grappa|cereal|banana|sangria|whiskey|gin|armagnac|goldschlager|grape|rose syrup|brioche|grapefruit|wheat germ|coffee|gingerbread spice|frangipane|cranberry|butter|rosewater|apricot|clementine|quark|kiwi|pecan|cava|rice milk|berry|candy coating|red currant|loganberry|passion fruit|moscatel wine|cocoa mass|black currant|ryazhenka|copha|mango|gooseberry|guava|coconut|peppermint|oat|raisin|milk|cranberry sauce|melon|labneh|poolish|lavender|cream of wheat|milk tea|soursop|honey|chamomile|milo|almond tofu|hard cider|biscuit|aronia berry|poppy seed|lemon balm|geranium|malt|elderberry|yogurt|black tea|corn oil|pluot|buttermilk|tangerine|feijoa|hop|rooibos tea|quince|damson|red bean|safflower|orris root|crispbread
cf_savory/M4,continuous,cf_savory,Mexican chiles peppers and beans,126,0.0520,chipotle pepper|poblano pepper|monterey jack cheese|cayenne pepper|pinto bean|bell pepper|ancho chile|queso fresco|chile de arbol|serrano pepper|guajillo chile|cotija cheese|anaheim chile|guacamole|hominy|black bean|paprika|kidney bean|new mexico chile|bolillo|refried beans|chili powder|pasilla chile|mulato chile|oaxaca cheese|chihuahua cheese|queso anejo|panela cheese|habanero pepper|green chili|textured soy protein|corn husk|cascabel chile|pimento|aji amarillo|chiltepin|celery seed|cubanelle pepper|corn relish|cumin|oregano|clamato juice|plantain|bean|mirasol chile|fideo|kidney|scotch bonnet pepper|fennel seed|queso blanco|hatch chile|turkey stock|egg noodle|tabasco pepper|fresno pepper|aji panca|piri piri|masa harina|pickled cucumber|rocoto pepper|velveeta cheese|seafood stock|onion|raita|malt vinegar|black pepper|lima bean|green tomato|corvina|huitlacoche|montreal steak seasoning|matambre|pickle juice|tomato|coriander|navy bean|bloody mary mix|tzatziki|corn|honey mustard|red pepper|baked beans|celery|chuno|cane vinegar|balyk|choricero pepper|cornmeal|honey mushroom|padron pepper|crappie|farmer cheese|gloucester cheese|turkey|sulguni cheese|potato|corned beef|quince paste|grape leaf|pickled onion|sauternes|isot pepper|nora chile|marlin|utskho suneli|wild garlic|metaxa|smoked cheese|beef|mushroom|milk bread|herbsaint|apple cider vinegar|bitter orange|chicken|corn flakes|basmati rice|wine|mussel|rye bread|lamb|mutton|caviar|ricotta cheese|plum wine|black truffle
cf_savory/M5,continuous,cf_savory,Mediterranean cheeses and savory Italian staples,82,0.8567,provolone cheese|romano cheese|fontina cheese|pecorino cheese|portobello mushroom|goat cheese|feta cheese|asiago cheese|muenster cheese|mozzarella cheese|cheese|emmental cheese|italian seasoning|bread crumbs|parmesan cheese|turkey sausage|swiss cheese|black olive|pancetta|cheddar cheese|gorgonzola cheese|havarti cheese|gruyere cheese|crouton|polenta|blue cheese|colby cheese|pepperoncini|tapenade|peppadew pepper|comte cheese|cream cheese|gnocchi|camembert cheese|bacon|grana padano|taleggio cheese|banana pepper|jarlsberg cheese|gouda cheese|brick cheese|calabrian chili|caciocavallo|bel paese cheese|cottage cheese|brie cheese|scamorza|marsala wine|green olive|roquefort cheese|raclette cheese|white truffle|boursin cheese|escarole|neufchatel cheese|piquillo pepper|edam cheese|dijonnaise|myzithra cheese|pastrami|stilton cheese|ciabatta|fennel pollen|cantal cheese|zucchini flower|lemon pepper|red leicester cheese|espelette pepper|montasio cheese|red wine|spaetzle|cipollini onion|white wine|gremolata|kefalotyri|pink pepper|game meat|cracker|sherry|vin santo|sweetbread|crumpet
cf_savory/M6,continuous,cf_savory,South and Southeast Asian savory spices and pulses,70,-0.3106,chana dal|toor dal|fenugreek seed|kashmiri chili|chili pepper|mustard seed|kaffir lime leaf|amchur|masoor dal|horse gram|turmeric|urad dal|curd|fish sauce|banana blossom|flattened young rice|sweet soy sauce|ajwain|coconut milk|chili paste|sunflower oil|thai basil|anardana powder|peanut sauce|kaffir lime|turmeric leaf|ragi|lemongrass|curry leaf|papaya leaf|salam leaf|sambal oelek|fenugreek leaf|snake gourd|tamarind|jackfruit seed|bone marrow|panang curry paste|indian gooseberry|vietnamese coriander|gourami|red curry paste|banana leaf|cardamom|petis|melon seed|asafoetida|khoya|long pepper|culantro|ray|fermented fish|perch|chinese celery|offal|bay leaf|cobia|bitter melon|vietnamese balm|hokkien noodle|ginger|pomfret|nigella seed|barramundi|stir fry sauce|mushroom soy sauce|star anise|purple yam|mac khen|white vinegar
cf_savory/M7,continuous,cf_savory,East-Asian sweet grains and tropical seeds,125,-0.3310,mung bean|red date|chia seed|longan|date|sago|taro|millet|mulberry|hyacinth bean|agar|chinese yam|arrowroot|sorghum|chestnut|rosehip|lotus seed|cashew|red rice|wheat|pistachio|chinese bayberry|snow fungus|hazelnut|pumpkin|carob|spirulina|sweet potato|amaranth|black rice|spelt|red bean paste|glutinous rice|glutinous rice flour|black sesame seed|chrysanthemum|macadamia nut|lychee|sea moss|acerola|mangosteen|teff|peach gum|rye|purple sweet potato|coconut oil|rambutan|water chestnut|coconut water|basil seed|pomelo|yam|mung bean paste|barley|loquat|cape gooseberry|pandan leaf|fermented glutinous rice|jackfruit|flaxseed|breadfruit|bamboo leaf|boysenberry|pear|angelica root|mugwort|barley grass|walnut|pine pollen|pomegranate|borage|corn silk|mochi|kumquat|sunflower seed|sea buckthorn|brazil nut|almond|huckleberry|lotus flower|coconut sugar|bitter almond|buffalo milk|flaxseed oil|lemon verbena|saskatoon berry|prickly pear|wax apple|mulberry leaf|fig|cherry|rhubarb|loquat leaf|papaya|golden ear mushroom|durian|rowan berry|soybean|preserved plum|buckwheat|pickled sakura blossom|hog plum|cornstarch|jasmine flower|cantaloupe|plum|cherry blossom|lingonberry|tiger milk mushroom|kaya|starfruit|osmanthus wine|green tea|kinako|brick tea|fruit tea|licorice root|thai tea|tea|bergamot|crab apple|milk tofu|citrus|mastic|chokecherry
cf_meaty/M0,continuous,cf_meaty,Japanese umami seafood and dashi ingredients,49,1.7835,bonito flakes|crab stick|shrimp|dashi|furikake|sesame seed|clam|chikuwa|sukiyaki sauce|fish|scallop|mentsuyu|squid|ponzu|peanut|fish floss|crab|meat floss|cabbage|denbu|hanpen|oyster|meat|tamari|shrimp paste|krill|caviar|squid ink|soy sauce|fish sausage|potato|chirimen jako|black sesame seed|kohlrabi|crayfish|chicken|peanut oil|bonito|pork|mushroom|yogurt|beer|chuno|basmati rice|mutton|beef|corned beef|bitter orange|bergamot
cf_meaty/M1,continuous,cf_meaty,Savory melting cheeses and umami proteins,62,0.7250,portobello mushroom|cheese|goat cheese|muenster cheese|mozzarella cheese|fontina cheese|asiago cheese|feta cheese|monterey jack cheese|turkey sausage|havarti cheese|emmental cheese|manchego cheese|pastrami|chihuahua cheese|cream cheese|queso fresco|bacon|gnocchi|oaxaca cheese|bresaola|queso blanco|sulguni cheese|scamorza|pancetta|cotija cheese|brick cheese|roquefort cheese|bryndza|cottage cheese|edam cheese|brie cheese|neufchatel cheese|farmer cheese|burrata|tulum cheese|queso anejo|panela cheese|taleggio cheese|halloumi|kasseri cheese|balyk|wild garlic|bel paese cheese|tzatziki|boursin cheese|matambre|matsoni|quark|ezine cheese|tahini|honey mushroom|velveeta cheese|clamato juice|labneh|raita|huitlacoche|ayran|ryazhenka|fromage blanc|marlin|turkey
cf_meaty/M2,continuous,cf_meaty,Dark spirits and aged liqueurs,50,1.2168,cherry liqueur|maraschino liqueur|calvados|brandy|coffee liqueur|apple brandy|kirschwasser|rum|grand marnier|armagnac|bourbon|mascarpone cheese|apricot brandy|pastis|earl grey tea|whiskey|stout|ginger beer|cachaca|anisette|herbsaint|coffee|sangria|red wine|liver|suet|frozen yogurt|matcha powder|grappa|oat milk|fish stock|turkey stock|black tea|seafood stock|malt|kidney|game meat|thai tea|curd|sweetbread|metaxa|mushroom stock|oat|green tea|brick tea|durian|tangerine|milk tofu|paneer|jasmine flower
cf_meaty/M3,continuous,cf_meaty,East Asian umami seafood and mushrooms,94,1.6261,oyster sauce|light soy sauce|dried shrimp|crab mushroom|dried scallop|straw mushroom|garlic scape|dark soy sauce|tea tree mushroom|fish ball|razor clam|sesame oil|loach|bamboo pith mushroom|napa cabbage|shiitake mushroom|dried oyster|snakehead fish|bone marrow|mantis shrimp|fish skin|filefish|sweet bean sauce|termite mushroom|stinky mandarin fish|chinese cured pork|black bean paste|fish cake|matsutake mushroom|chicken fat|dace|fish sauce|nameko mushroom|shrimp mushroom|lions mane mushroom|preserved cabbage|chili garlic sauce|fish noodle|pickled vegetable|mandarin fish|peanut sauce|crab roe|hairtail|dried tangerine peel|white soy sauce|wuchang fish|cured chicken|cured fish|green fish|deer mushroom|fish maw|fish paste|barramundi|offal|puffer fish|crab claw fish|geoduck|mudskipper|sesame paste|zhajiang sauce|vietnamese pork roll|sweet soy sauce|salt pork|mushroom soy sauce|chunjang|stir fry sauce|mudfish|sea bream|horse head fish|smoked meat|topmouth culter|garlic|porcini mushroom|pacific saury|perch|fermented fish|snow fungus|petis|gourami|dried ganba mushroom|cobia|miiuy croaker|qingtou mushroom|capon|tiger milk mushroom|donburi sauce|black garlic|needlefish|yellow croaker|skate|ray|golden ear mushroom|corvina|crappie
cf_balsamic/M0,continuous,cf_balsamic,Sichuan spicy-savory aromatics,28,1.1399,light soy sauce|sichuan peppercorn|dark soy sauce|birds eye chili|chili oil|green sichuan peppercorn|sweet bean sauce|black bean paste|star anise|long pepper|hunan chopped chili|cured fish|mountain pepper|beer|soy sauce|coriander|vinegar|mushroom soy sauce|smoked meat|canola oil|rye bread|bonito|choricero pepper|olive|mac khen|apple cider vinegar|cracker|comte cheese
cf_balsamic/M1,continuous,cf_balsamic,Fruity sweet liqueurs and stone fruits,69,1.1405,nectar|prosecco|apricot brandy|lillet|maraschino liqueur|calvados|apple cider|grand marnier|cherry liqueur|ginger beer|nectarine|mulling spice|cachaca|prune|pastis|sangria|maraschino cherry|citron|pink pepper|anisette|cranberry liqueur|honeydew melon|fennel seed|stout|watermelon|melon liqueur|moscatel wine|grappa|crab apple|cava|aleppo pepper|tangelo|goldschlager|coffee liqueur|rose syrup|pasilla chile|applewood chip|herbsaint|apple pie spice|marsala wine|verjuice|espelette pepper|vin santo|cherry plum|mulato chile|fennel pollen|honeycomb|malt vinegar|acai|grape leaf|earl grey tea|barberry|melon seed|piri piri|cranberry sauce|grape must|green peppercorn|aronia berry|matzo|cornelian cherry|sauternes|cherry leaf|umeboshi vinegar|metaxa|guava paste|montreal steak seasoning|cane vinegar|cascabel chile|damson
cf_balsamic/M2,continuous,cf_balsamic,Sweet fruits and floral infusions,57,0.9987,strawberry|peach|matcha powder|fruit|cherry|pear|apple|kiwi|mango|apricot|passion fruit|blackberry|plum|raspberry|pineapple|cranberry|basil seed|butter|grape|banana|pickled sakura blossom|berry|papaya|sea buckthorn|guava|honey|vanilla|rosewater|loganberry|milk|black tea|melon|corn oil|starfruit|fig|raisin|cherry blossom|peach gum|buffalo milk|lavender|osmanthus wine|chamomile|green tea|jasmine flower|tangerine|citrus|pandan leaf|mastic|licorice root|pluot|brick tea|bergamot|thai tea|soursop|orris root|rooibos tea|crispbread
cf_balsamic/M3,continuous,cf_balsamic,East Asian vinegars and umami condiments,43,1.1095,rice vinegar|shichimi togarashi|dashi|bonito flakes|tamari|gochujang|plum sauce|ponzu|yuzu|mentsuyu|gochugaru|red curry paste|chili paste|sushi vinegar|white soy sauce|thai basil|sukiyaki sauce|sweet soy sauce|cheongyang chili|sansho pepper|umeboshi|white vinegar|banana blossom|panang curry paste|fruit vinegar|preserved plum|dried tangerine peel|vietnamese coriander|stir fry sauce|zhajiang sauce|banana leaf|ume|black vinegar|culantro|mei kuei lu wine|papaya leaf|chunjang|donburi sauce|asian pear|coconut vinegar|wine lees|balyk|tabasco pepper
cf_balsamic/M4,continuous,cf_balsamic,Fruity wines and aged spirits,21,1.7599,champagne|port wine|wine|sparkling wine|rose wine|red wine|apple brandy|sherry|brandy|bourbon|kirschwasser|whiskey|armagnac|plum wine|cognac|rum|white wine|hard cider|gin|cacao|coffee
cf_balsamic/M5,continuous,cf_balsamic,Mediterranean vinaigrettes and warm spices,31,0.9951,olive oil|red wine vinegar|balsamic vinegar|cayenne pepper|white wine vinegar|sherry vinegar|fennel|cumin|green olive|black pepper|chili powder|chile de arbol|kashmiri chili|champagne vinegar|basil|tarragon|nutmeg|black olive|cinnamon|amchur|chipotle pepper|nigella seed|tapenade|anise|mace|clove|curry leaf|plantain|asafoetida|cherry pepper|pimento
cf_citrus/M0,continuous,cf_citrus,Southeast Asian citrus-fish aromatics,36,1.4300,kaffir lime leaf|fish sauce|bone marrow|vietnamese coriander|kaffir lime|fish ball|thai basil|culantro|snakehead fish|fish cake|lemongrass|panang curry paste|salam leaf|petis|red curry paste|fermented fish|turmeric leaf|chili paste|ray|mudskipper|perch|cobia|gourami|gochujang|shrimp paste|clam|chikuwa|geoduck|cheongyang chili|fish sausage|hanpen|denbu|fish|oyster|chicken|crayfish
cf_citrus/M1,continuous,cf_citrus,East Asian spiced fish aromatics,60,1.4755,sichuan peppercorn|oyster sauce|filefish|sand ginger|loach|tsao ko|green sichuan peppercorn|birds eye chili|pickled ginger|wuchang fish|green fish|stinky mandarin fish|hairtail|chili oil|five spice powder|hunan chopped chili|puffer fish|razor clam|mandarin fish|fish skin|topmouth culter|long pepper|dried tangerine peel|dried oyster|dace|chicken fat|mountain pepper|sea bream|barramundi|fish noodle|fish paste|chinese celery|fish mint|mudfish|water celery|cured chicken|wild ginger|horse head fish|pacific saury|shichimi togarashi|needlefish|fish maw|miiuy croaker|mac khen|vietnamese balm|myoga|yellow croaker|mitsuba|gochugaru|ginger wine|chirimen jako|calamansi|capon|skate|sansho pepper|green peppercorn|fish floss|pandan leaf|peanut oil|basil seed
cf_citrus/M2,continuous,cf_citrus,Mediterranean cheeses and aromatic peppers,100,1.0733,fontina cheese|cayenne pepper|asiago cheese|muenster cheese|cheese|mozzarella cheese|italian seasoning|taleggio cheese|ricotta salata|emmental cheese|mascarpone cheese|havarti cheese|brie cheese|bresaola|aleppo pepper|gruyere cheese|champagne|fennel pollen|prosecco|cream cheese|bel paese cheese|ginger liqueur|pink pepper|edam cheese|espelette pepper|brick cheese|burrata|limoncello|neufchatel cheese|orange liqueur|scamorza|seafood stock|liver|boursin cheese|white wine|blood orange|fish stock|lemon pepper|orange blossom water|lemon leaf|sparkling wine|halloumi|gingerbread|zaatar|gremolata|mulling spice|piri piri|celery seed|myzithra cheese|cava|roquefort cheese|matambre|citron|sauternes|suet|gingersnap|pimento|kidney|chili powder|parsley root|fruit|rosewater|preserved lemon|rose syrup|plum wine|tangelo|velveeta cheese|butter|yuzu|barberry|milk|apricot|tabasco pepper|montreal steak seasoning|sulguni cheese|grapefruit|acai|sweetbread|kasseri cheese|gingerbread spice|carrot top|crappie|choricero pepper|goldschlager|corvina|berry|guava|basmati rice|aronia berry|buffalo milk|corn oil|beef|caviar|bitter orange|hop|chamomile|paneer|rooibos tea|milk tofu|orris root
cf_citrus/M3,continuous,cf_citrus,Aromatic woody-citrus spices and herbs,53,1.4749,black pepper|cumin|turmeric|fennel|marjoram|parsley|lime|oregano|nutmeg|rosemary|lemon|sage|bay leaf|saffron|allspice|cardamom|ajwain|dill|thyme|savory|parsnip|nigella seed|cinnamon|basil|fennel seed|mace|mint|asafoetida|curry leaf|clementine|star anise|lovage|celery|coriander|caraway seed|orange|kashmiri chili|ginger|black currant|carrot|lemon balm|ricotta cheese|gin|cherry pepper|pomelo|citrus|peppermint|khoya|lavender|mastic|tangerine|bergamot|jasmine flower
cf_citrus/M4,continuous,cf_citrus,Mexican cheeses and dried chiles,17,0.6701,panela cheese|cotija cheese|oaxaca cheese|chihuahua cheese|chipotle pepper|pasilla chile|queso anejo|queso fresco|mulato chile|cascabel chile|chile de arbol|manchego cheese|monterey jack cheese|queso blanco|guava paste|clamato juice|marlin
cf_minty/M0,continuous,cf_minty,Floral berries and botanical aromatics,55,1.0397,boysenberry|agar|lychee|agave syrup|acerola|mulberry|loganberry|elderflower|raspberry|lemon verbena|blackberry|rose syrup|cranberry liqueur|limoncello|saskatoon berry|cranberry|huckleberry|ginger liqueur|spirulina|red currant|gingersnap|gooseberry|blueberry|rosewater|chinese bayberry|sunflower seed|elderflower liqueur|elderberry|lavender|chrysanthemum|vanilla|citron|mulling spice|gin|gingerbread|basil seed|peppermint|rowan berry|lemon leaf|geranium|bergamot|gingerbread spice|mugwort|feijoa|wax apple|mulberry leaf|poolish|tangelo|cranberry sauce|mastic|pine pollen|goldschlager|tangerine|citrus|pluot
cf_minty/M1,continuous,cf_minty,East Asian earthy vegetables and tubers,42,0.5444,wood ear mushroom|garland chrysanthemum|abalone|taro|chinese yam|red date|jicama|longan|yard long bean|water spinach|hyacinth bean|arrowhead|chinese broccoli|camellia oil|nori|red rice|butternut squash|conch|fiddlehead fern|acorn|cattail|agati flower|kelp|sago|sea moss|mache|epazote|wild rice|winged bean|tomatillo|nopal|rambutan|komatsuna|angelica root|watercress|malanga|bitter melon|butterfish|chervil|salsify|herring|arugula
cf_minty/M2,continuous,cf_minty,Aromatic savory herbs and spices,38,1.8646,black pepper|allspice|cumin|fennel|parsley|marjoram|turmeric|rosemary|nutmeg|oregano|bay leaf|sage|dill|savory|saffron|thyme|basil|cardamom|lime|ajwain|mace|lemon|cinnamon|nigella seed|tarragon|anise|asafoetida|curry leaf|lovage|celery|clove|mint|caraway seed|clementine|black currant|cherry pepper|lemon balm|ricotta cheese
cf_minty/M3,continuous,cf_minty,Latin American dried and fresh chiles,47,1.1930,chile de arbol|ancho chile|chipotle pepper|cayenne pepper|poblano pepper|serrano pepper|anaheim chile|new mexico chile|guajillo chile|pasilla chile|paprika|mulato chile|bell pepper|habanero pepper|banana pepper|pepperoncini|cubanelle pepper|aleppo pepper|celery seed|peppadew pepper|chiltepin|aji amarillo|cascabel chile|scotch bonnet pepper|piquillo pepper|mirasol chile|italian seasoning|ricotta salata|fresno pepper|rocoto pepper|lemon pepper|aji panca|zaatar|espelette pepper|fennel pollen|pine nut|hatch chile|calabrian chili|pimento|piri piri|tabasco pepper|pink pepper|nora chile|padron pepper|myzithra cheese|montreal steak seasoning|choricero pepper
cf_minty/M4,continuous,cf_minty,Southeast Asian aromatic chili spices,68,1.3960,chili pepper|birds eye chili|sichuan peppercorn|kaffir lime leaf|tsao ko|chili paste|fennel seed|sand ginger|green chili|five spice powder|pickled ginger|chili oil|sambal oelek|green sichuan peppercorn|long pepper|chili powder|thai basil|kaffir lime|vietnamese coriander|dried tangerine peel|lemongrass|fish mint|salam leaf|water celery|red curry paste|chinese celery|culantro|kashmiri chili|taro stem|shichimi togarashi|mountain pepper|wild ginger|panang curry paste|turmeric leaf|gochujang|ginger|pomfret|star anise|vietnamese balm|hunan chopped chili|sunflower oil|tamarind|calamansi|gochugaru|fern|ghost pepper|coriander|yuzu|hijiki|preserved lemon|parsley root|abalone mushroom|mac khen|indian gooseberry|mitsuba|green peppercorn|seaweed|hog plum|cheongyang chili|ginger wine|red pepper|myoga|canola oil|sansho pepper|isot pepper|white pepper|arame|gremolata
cf_woody/M0,continuous,cf_woody,Dried and fresh chile peppers,77,1.1624,cayenne pepper|chipotle pepper|chile de arbol|poblano pepper|ancho chile|new mexico chile|paprika|serrano pepper|bell pepper|anaheim chile|guajillo chile|banana pepper|pasilla chile|mulato chile|cubanelle pepper|chili powder|aleppo pepper|hominy|kidney bean|peppadew pepper|celery seed|pepperoncini|ricotta salata|polenta|corn husk|italian seasoning|cascabel chile|aji amarillo|chiltepin|fresno pepper|flageolet bean|corn relish|lemon pepper|piquillo pepper|calabrian chili|zaatar|safflower oil|fennel pollen|kidney|mirasol chile|espelette pepper|truffle oil|pimento|tzatziki|raita|bresaola|hatch chile|scotch bonnet pepper|matambre|aji panca|piri piri|pink pepper|padron pepper|game meat|masa harina|tabasco pepper|parsley root|gremolata|myzithra cheese|montreal steak seasoning|choricero pepper|cornmeal|balyk|white truffle|nora chile|isot pepper|carrot top|green peppercorn|corn|ayran|sweetbread|matsoni|labneh|smoked meat|beef|black truffle|yogurt
cf_woody/M1,continuous,cf_woody,Woody aromatic spices and herbs,51,1.6238,turmeric|cumin|fennel|black pepper|allspice|parsley|bay leaf|marjoram|rosemary|nutmeg|saffron|ajwain|oregano|sage|dill|cardamom|savory|fennel seed|thyme|nigella seed|basil|parsnip|asafoetida|curry leaf|cinnamon|tarragon|mace|anise|kashmiri chili|star anise|lemon|celery|clove|coriander|mint|lovage|sunflower oil|carrot|ginger|caraway seed|red pepper|curd|black currant|tamarind|sunflower seed|lemongrass|cherry pepper|lemon balm|ricotta cheese|white pepper|safflower
cf_woody/M2,continuous,cf_woody,Citrus-spiced wines and liqueurs,59,1.3913,champagne|ginger liqueur|orange liqueur|port wine|sparkling wine|prosecco|rose wine|limoncello|mulling spice|cachaca|orange|rum|red wine|lime|frozen yogurt|gin|plum wine|blood orange|sangria|sherry|citron|cognac|bourbon|clementine|gingerbread|gingersnap|orange blossom water|oat milk|cava|goldschlager|white tea|fruit tea|raspberry|suet|yuzu|gingerbread spice|basil seed|tea|lavender|milk tea|cornstarch|lemon leaf|tangelo|peppermint|jasmine flower|bergamot|citrus|pomelo|liver|chamomile|mastic|tangerine|ryazhenka|corn oil|pandan leaf|hop|oat|milk tofu|paneer
cf_woody/M3,continuous,cf_woody,Asian peppery chili aromatics,60,1.6082,chili pepper|birds eye chili|sichuan peppercorn|kaffir lime leaf|tsao ko|bone marrow|sand ginger|green sichuan peppercorn|chili oil|pickled ginger|five spice powder|chili paste|sambal oelek|kaffir lime|long pepper|vietnamese coriander|thai basil|shichimi togarashi|water celery|dried tangerine peel|petis|bonito flakes|fish mint|offal|salam leaf|gochujang|vietnamese balm|culantro|wild ginger|red curry paste|green chili|dashi|chinese celery|crab roe|mountain pepper|turmeric leaf|fermented fish|panang curry paste|hunan chopped chili|cured fish|calamansi|crab claw fish|mitsuba|crab stick|gochugaru|shrimp paste|ghost pepper|cheongyang chili|myoga|ginger wine|preserved lemon|mac khen|sansho pepper|crayfish|corn silk|bonito|krill|crab|meat floss|meat
cf_earthy/M0,continuous,cf_earthy,East Asian fish and umami staples,67,1.5856,oyster sauce|rice noodle|dried shrimp|razor clam|loach|fish ball|snakehead fish|soybean sprout|filefish|mantis shrimp|bone marrow|fish sauce|fermented black bean|dried scallop|fish skin|fish cake|pea shoot|dried oyster|hairtail|chinese cured pork|peanut sauce|rice paper|fish noodle|chicken fat|mandarin fish|snow pea|green fish|wuchang fish|stinky mandarin fish|dace|edamame|fish paste|crab roe|mudskipper|bonito flakes|geoduck|cured chicken|offal|crab claw fish|vietnamese pork roll|puffer fish|mudfish|dashi|sea bream|perch|salt pork|pacific saury|fermented glutinous rice|horse head fish|sugar snap pea|fish maw|fermented fish|chikuwa|topmouth culter|cobia|rice bran oil|fish sausage|gourami|petis|needlefish|ray|yellow croaker|miiuy croaker|skate|chirimen jako|capon|chuno
cf_earthy/M1,continuous,cf_earthy,Earthy aged table cheeses,17,0.7565,romano cheese|cheese|muenster cheese|mozzarella cheese|feta cheese|pecorino cheese|goat cheese|emmental cheese|cream cheese|cottage cheese|cheddar cheese|swiss cheese|comte cheese|roquefort cheese|camembert cheese|gruyere cheese|parmesan cheese
cf_earthy/M2,continuous,cf_earthy,Earthy grain and seafood staples,80,1.5882,matcha powder|rice|shrimp|oat milk|glutinous rice flour|soy protein isolate|fruit|oat|black rice|soybean|meat floss|clam|brown rice|malt|peanut|squid|crab stick|coffee|glutinous rice|mochi|fish|yogurt|fish floss|squid ink|milk|pea|coffee liqueur|meat|scallop|earl grey tea|caviar|crab|rum|cacao|oyster|corn oil|berry|potato|asparagus|crayfish|shrimp paste|bourbon|kinako|thai tea|krill|curd|cognac|rice milk|frozen yogurt|raisin|fish stock|black tea|whiskey|seafood stock|chicken|okara powder|acai|basmati rice|white wine|pork|barberry|green tea|ryazhenka|cachaca|buffalo milk|denbu|bonito|paneer|hanpen|crispbread|brick tea|flattened young rice|fish oil|milk tofu|black truffle|mutton|hop|lavender|mastic|pluot
cf_earthy/M3,continuous,cf_earthy,Savory Mediterranean melting cheeses,89,1.0462,asiago cheese|turkey sausage|fontina cheese|colby cheese|monterey jack cheese|havarti cheese|sun dried tomato|pancetta|ricotta salata|grana padano|gouda cheese|bacon|manchego cheese|taleggio cheese|gnocchi|kashkaval cheese|bel paese cheese|jarlsberg cheese|pastrami|truffle oil|bresaola|brie cheese|textured soy protein|burrata|tulum cheese|kasseri cheese|brick cheese|oaxaca cheese|scamorza|boursin cheese|myzithra cheese|cotija cheese|kidney bean|edam cheese|chihuahua cheese|flageolet bean|queso fresco|farmer cheese|neufchatel cheese|turkey stock|white truffle|raclette cheese|queso anejo|kidney|pimento|velveeta cheese|tzatziki|cantal cheese|kefalotyri|queso blanco|red leicester cheese|matambre|montasio cheese|sulguni cheese|bryndza|panela cheese|halloumi|ezine cheese|game meat|mascarpone cheese|clamato juice|quark|matsoni|liver|raita|gloucester cheese|ayran|green tomato|sweetbread|cream of rice|labneh|sauternes|cracker|bloody mary mix|corned beef|marlin|suet|fromage blanc|crappie|matzo|tomato|ricotta cheese|nigella seed|turkey|corvina|cherry pepper|aronia berry|beef|bitter orange
sweet_score/M0,continuous,sweet_score,Asian pungent vegetables and aromatics,83,1.2590,chili pepper|bean sprout|birds eye chili|rice noodle|soybean sprout|sichuan peppercorn|oyster mushroom|crab mushroom|chili oil|green sichuan peppercorn|peanut sauce|fermented black bean|tea tree mushroom|sand ginger|sambal oelek|pickled ginger|coriander root|leek|edamame|rice paper|water celery|banana blossom|red curry paste|thai basil|chili paste|termite mushroom|vietnamese coriander|bamboo pith mushroom|gochujang|sesame seed|kaffir lime|fennel seed|shichimi togarashi|garlic|matsutake mushroom|chinese celery|cauliflower|nameko mushroom|eggplant|sword bean|peanut|fermented glutinous rice|lions mane mushroom|culantro|plum sauce|hunan chopped chili|long pepper|rakkyo|cucumber|rice bran oil|kohlrabi|wild ginger|gochugaru|mountain pepper|cheongyang chili|broccoli|shrimp mushroom|banana leaf|chicory|wine lees|papaya leaf|endive|okra|salam leaf|deer mushroom|cabbage|green bean|asparagus|rice|lettuce|canola oil|green tomato|mei kuei lu wine|soybean|dried ganba mushroom|spinach|ghost pepper|myoga|mac khen|potato|sansho pepper|qingtou mushroom|baked beans
sweet_score/M1,continuous,sweet_score,Sweet fruits nuts and plant milks,98,1.5079,hazelnut|coconut oil|fruit|soy protein isolate|coconut water|mung bean|macadamia nut|oat milk|watermelon|blueberry|snow fungus|basil seed|glutinous rice flour|walnut|almond|oat|peach|wheat|lychee|milk tea|cranberry|jasmine tea|strawberry|flaxseed|coconut|brazil nut|earl grey tea|banana|pear|glutinous rice|sweet potato|barley grass|mango|pecan|apricot|peach gum|apple|fruit tea|papaya|vanilla|passion fruit|rice milk|mochi|raspberry|sea buckthorn|blackberry|black currant|white tea|sunflower seed|apple pie spice|loquat|coconut cream|rhubarb|fig|cornstarch|cereal|corn silk|tea|grapefruit|preserved plum|plum|orange|yuzu|poppy seed|grape|guava|red currant|gooseberry|gingerbread|kumquat|orange blossom water|lingonberry|cacao|barley|golden ear mushroom|osmanthus wine|buckwheat|melon|milk|elderberry|kinako|peppermint|kaya|starfruit|umeboshi|green tea|coffee|gingerbread spice|chamomile|black tea|copha|cherry plum|asian pear|tiger milk mushroom|ginger wine|okara powder|ume|damson
sweet_score/M2,continuous,sweet_score,Peppers beans and savory vegetables,99,1.3142,cayenne pepper|chile de arbol|portobello mushroom|chipotle pepper|poblano pepper|ancho chile|anaheim chile|cannellini bean|bell pepper|serrano pepper|new mexico chile|banana pepper|paprika|white bean|pinto bean|black olive|cubanelle pepper|mulato chile|pasilla chile|pepperoncini|guajillo chile|green olive|peppadew pepper|tapenade|italian seasoning|aleppo pepper|celery seed|hominy|textured soy protein|chili powder|pine nut|refried beans|cascabel chile|aji amarillo|chiltepin|corn husk|piquillo pepper|borlotti bean|safflower oil|cipollini onion|corn relish|zaatar|hatch chile|grana padano|tahini|calabrian chili|piri piri|fennel pollen|scotch bonnet pepper|sun dried tomato|fresno pepper|stout|mirasol chile|pink pepper|pastrami|espelette pepper|coconut aminos|mushroom stock|applewood chip|marsala wine|tabasco pepper|aji panca|bread|olive|avocado|rutabaga|montreal steak seasoning|lima bean|verjuice|grape must|onion|ouzo|montasio cheese|honey mushroom|bloody mary mix|tomato|pickled onion|sauternes|padron pepper|isot pepper|green peppercorn|carrot top|huitlacoche|parmesan cheese|navy bean|nora chile|choricero pepper|corn|chuno|pea|corned beef|melon seed|cream of rice|guava paste|mushroom|vin santo|cranberry sauce|quince|beer
sweet_score/M3,continuous,sweet_score,sweet fruity wines and liqueurs,32,1.3317,champagne|wine|port wine|sparkling wine|lillet|rose wine|ginger liqueur|ginger beer|maraschino cherry|red wine|prosecco|mulling spice|melon liqueur|bourbon|plum wine|sherry|sangria|coconut liqueur|white wine|creme de cassis|whiskey|rum|cranberry liqueur|cognac|honeydew melon|goldschlager|cava|pineapple|blood orange|gingersnap|creme de menthe|moscatel wine
sweet_score/M4,continuous,sweet_score,Aromatic herbs and warm spices,45,1.2715,black pepper|cumin|fennel|turmeric|parsley|marjoram|rosemary|bay leaf|allspice|oregano|nutmeg|basil|saffron|cardamom|dill|lime|thyme|sage|tarragon|cinnamon|lemon|parsnip|pomegranate|anise|star anise|coriander|kashmiri chili|celery|clove|carrot|lovage|mint|arugula|lemongrass|amchur|ginger|horse gram|tamarind|chervil|red pepper|lemon balm|coconut milk|bitter melon|caraway seed|flattened young rice
sour_score/M0,continuous,sour_score,East Asian vegetables and mushrooms,86,1.1926,bok choy|bamboo shoot|shiitake mushroom|oyster mushroom|enoki mushroom|abalone|wakame|yard long bean|taro|kombu|chinese yam|chinese broccoli|maitake mushroom|ginkgo nut|radish|kelp|camellia oil|chestnut|daikon|wasabi|red rice|malabar spinach|komatsuna|water chestnut|leek|cattail|conch|chili pepper|winged bean|sesame seed|napa cabbage|bitter melon|cucumber|star anise|chicory|kohlrabi|broccoli|ginger|mirin|fermented black bean|rambutan|edamame|carrot|pickled vegetable|water celery|mustard green|okra|rice|peanut|lemongrass|tsao ko|green bean|cabbage|jackfruit|barley|mugwort|pea|lotus flower|cured chicken|chinese celery|plum sauce|sushi vinegar|asparagus|rakkyo|lettuce|coconut milk|sake|wine lees|fruit vinegar|tamarind|preserved cabbage|canola oil|umeboshi|fern|wax apple|umeboshi vinegar|vinegar|korean rice wine|mei kuei lu wine|potato|red bean|asian pear|capon|chicken|beer|ume
sour_score/M1,continuous,sour_score,"Mediterranean peppers, vinegars and sharp cheeses",82,1.2708,red onion|serrano pepper|sherry vinegar|poblano pepper|bell pepper|paprika|cubanelle pepper|anaheim chile|ancho chile|pepperoncini|habanero pepper|romano cheese|banana pepper|provolone cheese|new mexico chile|pecorino cheese|guajillo chile|aleppo pepper|goat cheese|peppadew pepper|pine nut|broccoli rabe|celery seed|scotch bonnet pepper|malt vinegar|plantain|calabrian chili|aji amarillo|caciocavallo|fennel pollen|cipollini onion|grana padano|chiltepin|red pepper|parmesan cheese|coriander root|mirasol chile|safflower oil|culantro|fresno pepper|red wine|stout|marsala wine|bean|sambal oelek|cane vinegar|applewood chip|white vinegar|white wine|aji panca|olive|verjuice|port wine|lima bean|onion|fava bean|pickled onion|hatch chile|sherry|grape leaf|wine|tomato|grape must|montasio cheese|corn|palm oil|wild garlic|isot pepper|padron pepper|guava paste|salam leaf|sauternes|nora chile|papaya leaf|bitter orange|mushroom|vin santo|apple cider vinegar|smoked cheese|ghost pepper|damson|pokeweed
sour_score/M2,continuous,sour_score,Mediterranean hearty vegetables and legumes,74,1.3593,butternut squash|lentil|swiss chard|kale|caper|chickpea|zucchini|acorn|artichoke|pasta|quinoa|turnip|jicama|wild rice|parsley|beet|fennel|black eyed pea|brussels sprout|cumin|chayote|parsnip|turmeric|saffron|epazote|savory|sorrel|thyme|watercress|marjoram|arugula|oregano|tomatillo|sage|rosemary|chervil|allspice|butterfish|jerusalem artichoke|eggplant|tarragon|horseradish|cauliflower|shallot|pigeon pea|dill|bread|bay leaf|rutabaga|garlic|nutmeg|avocado|lime|purslane|endive|herring|cassava|lemon|celery|anise|fennel seed|cardoon|sweet potato|cardamom|spinach|celeriac|lovage|mint|coconut aminos|clove|cinnamon|caraway seed|lemon balm|jackfruit seed
sour_score/M3,continuous,sour_score,Fruits nuts and whole grains,117,1.5450,chia seed|hazelnut|pistachio|date|arrowroot|carob|sorghum|cashew|mulberry|millet|spelt|mung bean|spirulina|coconut oil|sago|pomegranate|macadamia nut|amaranth|flaxseed|walnut|boysenberry|fruit|blueberry|persimmon|almond|wheat|kiwi|brazil nut|coconut|watermelon|hyacinth bean|coconut water|peach|chinese bayberry|lychee|strawberry|banana|raspberry|huckleberry|lemon verbena|nectarine|yam|blackberry|sunflower seed|cranberry|apple|pear|orange|apricot|sea buckthorn|rhubarb|saskatoon berry|borage|pecan|chrysanthemum|passion fruit|black currant|grapefruit|coconut liqueur|poppy seed|red currant|rum|wheat germ|biscuit|plum|jasmine tea|coconut cream|gooseberry|mango|earl grey tea|apple pie spice|rowan berry|cereal|orange blossom water|pineapple|grape|cacao|creme de cassis|kumquat|butter|papaya|fig|lingonberry|buckwheat|loquat|guava|peppermint|lillet|elderberry|tea|feijoa|white tea|fruit tea|milk tea|blood orange|melon|ginger beer|preserved plum|bourbon|chamomile|hickory nut|black tea|whiskey|green tea|aronia berry|milk|osmanthus wine|quince|crab apple|soybean|creme de menthe|moscatel wine|cognac|cherry plum|copha|kaya|chokecherry
bitter_score/M0,continuous,bitter_score,Sweet fruity and nutty bitter botanicals,80,1.4968,nectar|hazelnut|orange|strawberry|almond milk|amaretto|ginger liqueur|rum|peach|amaretti cookie|honeydew melon|almond paste|blackberry|raspberry|fruit|limoncello|apple pie spice|blueberry|apricot|apple|cranberry|soy protein isolate|watermelon|mulling spice|gingersnap|vanilla|fruit juice|almond|pineapple|cranberry liqueur|orange blossom water|oat milk|black currant|grapefruit|walnut|gingerbread|pecan|mango|passion fruit|red currant|clementine|rice milk|blood orange|bourbon|gin|sunflower seed|guava|gooseberry|oat|lychee|orgeat|gingerbread spice|coffee|peppermint|papaya|poppy seed|plum|goldschlager|melon|creme de menthe|frangipane|tea|cranberry sauce|fig|lavender|fruit tea|honey|lingonberry|melon seed|lemon leaf|chamomile|buckwheat|suet|almond tofu|tangerine|mastic|rooibos tea|green tea|damson|hop
bitter_score/M1,continuous,bitter_score,South Asian bitter aromatic spices,54,1.3504,turmeric|cumin|fennel|black pepper|ajwain|fennel seed|bay leaf|cardamom|kashmiri chili|parsley|saffron|allspice|nutmeg|rosemary|marjoram|oregano|dill|nigella seed|basil|lime|amchur|asafoetida|cinnamon|sage|thyme|pomegranate|tarragon|anise|lemon|star anise|mace|sunflower oil|chili powder|coriander|clove|celery|mint|lemongrass|anardana powder|ginger|tamarind|carrot|flattened young rice|long pepper|chili paste|lovage|bitter melon|red pepper|indian gooseberry|caraway seed|turmeric leaf|salam leaf|pomelo|ricotta cheese
bitter_score/M2,continuous,bitter_score,Mediterranean cheeses and peppers,90,1.8499,portobello mushroom|asiago cheese|fontina cheese|peppadew pepper|cayenne pepper|ricotta salata|italian seasoning|pepperoncini|grana padano|banana pepper|bell pepper|sun dried tomato|havarti cheese|cubanelle pepper|bresaola|gorgonzola cheese|caciocavallo|paprika|bel paese cheese|pastrami|piquillo pepper|calabrian chili|burrata|myzithra cheese|scamorza|stilton cheese|jarlsberg cheese|halloumi|brick cheese|kashkaval cheese|boursin cheese|fennel pollen|espelette pepper|tulum cheese|raclette cheese|celery seed|zaatar|corn relish|pink pepper|textured soy protein|kefalotyri|lemon pepper|brie cheese|kasseri cheese|gremolata|parsley root|mushroom stock|neufchatel cheese|bryndza|ezine cheese|sulguni cheese|matambre|clamato juice|cantal cheese|smoked cheese|farmer cheese|montasio cheese|padron pepper|montreal steak seasoning|honey mushroom|gloucester cheese|red leicester cheese|kidney|piri piri|fresno pepper|liver|walnut oil|applewood chip|tabasco pepper|quark|scotch bonnet pepper|green peppercorn|isot pepper|fromage blanc|green tomato|choricero pepper|capon|corned beef|honeycomb|bloody mary mix|preserved lemon|carrot top|sweetbread|aji panca|cherry plum|cream of rice|nora chile|chuno|ume|guava paste
bitter_score/M3,continuous,bitter_score,East Asian pungent aromatics and wild mushrooms,74,1.3980,chili pepper|sichuan peppercorn|tea tree mushroom|crab mushroom|soybean sprout|sand ginger|rice noodle|birds eye chili|tsao ko|dried tangerine peel|bamboo pith mushroom|green sichuan peppercorn|bone marrow|lions mane mushroom|five spice powder|chili oil|fermented glutinous rice|vietnamese coriander|snow fungus|pickled ginger|matsutake mushroom|kaffir lime leaf|razor clam|rice paper|water celery|termite mushroom|nameko mushroom|fish mint|shichimi togarashi|glutinous rice|gochujang|sambal oelek|plum sauce|deer mushroom|thai basil|tiger milk mushroom|chinese celery|mitsuba|hunan chopped chili|vietnamese balm|bitter almond|geoduck|rice bran oil|peach gum|wild ginger|red curry paste|glutinous rice flour|cheongyang chili|preserved plum|gochugaru|calamansi|corn silk|angelica root|mountain pepper|ginger wine|shrimp mushroom|golden ear mushroom|umeboshi|basil seed|white tea|cured chicken|ghost pepper|myoga|mac khen|soybean|okara powder|sansho pepper|milk tea|mochi|dried ganba mushroom|starfruit|qingtou mushroom|kinako|durian
bitter_score/M4,continuous,bitter_score,Mexican chiles and cheeses,40,1.7428,poblano pepper|ancho chile|guajillo chile|chipotle pepper|cotija cheese|queso fresco|oaxaca cheese|pasilla chile|monterey jack cheese|chihuahua cheese|chile de arbol|serrano pepper|panela cheese|mulato chile|queso anejo|anaheim chile|hominy|corn husk|new mexico chile|cascabel chile|colby cheese|chiltepin|queso blanco|avocado|aji amarillo|huitlacoche|hatch chile|mirasol chile|velveeta cheese|corn|tomato|beef|chicken|potato|canola oil|rice|clam|mushroom|crayfish|fish oil
bitter_score/M5,continuous,bitter_score,Aged and semi-hard cheeses,19,2.7358,romano cheese|provolone cheese|muenster cheese|mozzarella cheese|cheese|feta cheese|goat cheese|pecorino cheese|emmental cheese|cream cheese|cottage cheese|cheddar cheese|blue cheese|swiss cheese|comte cheese|roquefort cheese|camembert cheese|gruyere cheese|parmesan cheese
umami_score/M0,continuous,umami_score,East Asian umami mushrooms and seafood,94,1.2349,soybean sprout|crab mushroom|sesame oil|garlic scape|bean sprout|rice noodle|straw mushroom|tea tree mushroom|fish ball|loach|zha cai|pickled radish|oyster mushroom|snakehead fish|pea shoot|razor clam|shiitake mushroom|fish cake|bamboo pith mushroom|bone marrow|pickled mustard green|pickled vegetable|chinese cured pork|fermented black bean|filefish|edamame|nameko mushroom|termite mushroom|mantis shrimp|fish skin|snow vegetable|crab roe|chili garlic sauce|peanut sauce|snow pea|stinky mandarin fish|dace|fish noodle|matsutake mushroom|rice paper|green fish|rakkyo|hairtail|lions mane mushroom|er cai|fish paste|mandarin fish|preserved cabbage|shrimp mushroom|bonito flakes|wuchang fish|cured chicken|dashi|sesame paste|crab claw fish|geoduck|deer mushroom|puffer fish|offal|vietnamese pork roll|mudskipper|mustard root|sweet preserved mustard green|fish maw|wine lees|chikuwa|salt pork|ta cai|fermented glutinous rice|ginger|pacific saury|mei kuei lu wine|mudfish|rice bran oil|furikake|watermelon radish|horse head fish|topmouth culter|star anise|radish cake|fermented fish|cobia|lemongrass|dried ganba mushroom|petis|yellow croaker|gourami|chirimen jako|miiuy croaker|carrot|qingtou mushroom|ray|tiger milk mushroom|flattened young rice
umami_score/M1,continuous,umami_score,East-Asian savory grains and vegetables,100,1.3465,black sesame seed|mung bean|matcha powder|macadamia nut|radish|leek|cauliflower|glutinous rice flour|shallot|pumpkin|sesame seed|peanut|glutinous rice|watercress|rice|broccoli|squid|brussels sprout|oat milk|oat|milk tea|meat floss|soybean|soy protein isolate|hazelnut|green bean|pea|mochi|shrimp|fruit|garlic|cucumber|crab stick|snow fungus|cabbage|kohlrabi|bread|barley|asparagus|meat|pecan|clam|fish floss|nut butter|buckwheat|onion|potato|malt|mustard|fish|jasmine tea|watermelon|earl grey tea|peanut butter|buffalo milk|cornstarch|canola oil|milk|loquat|crayfish|crab|rice milk|lima bean|tea|mushroom|mango|coffee|horseradish|fish sausage|corn silk|squid ink|okara powder|kinako|melon seed|chicken|thai tea|cereal|osmanthus wine|durian|corn|pork|krill|tomato|shellfish|cranberry|black tea|white tea|fruit tea|papaya|green tea|fig|brick tea|bonito|golden ear mushroom|pumpkin leaf|beer|denbu|beef|hanpen|quince
umami_score/M2,continuous,umami_score,Fruity wines and spirits,48,1.3373,champagne|port wine|maraschino liqueur|wine|apple brandy|lillet|sparkling wine|rose wine|ginger beer|brandy|rum|bourbon|prosecco|kirschwasser|whiskey|cognac|apricot brandy|red wine|calvados|sherry|armagnac|grand marnier|plum wine|melon liqueur|coffee liqueur|white wine|pineapple|pastis|sangria|honeydew melon|anisette|strawberry|apple|blackberry|herbsaint|peach|grapefruit|cava|cacao|stout|passion fruit|guava|suet|melon|lemon|apple pie spice|banana|moscatel wine
umami_score/M3,continuous,umami_score,Mediterranean cheeses and savory umami staples,98,1.5506,portobello mushroom|red onion|asiago cheese|fontina cheese|monterey jack cheese|colby cheese|bell pepper|havarti cheese|pancetta|gorgonzola cheese|bacon|sun dried tomato|grana padano|jarlsberg cheese|bel paese cheese|bresaola|queso fresco|porcini mushroom|pastrami|flageolet bean|stilton cheese|marsala wine|caciocavallo|textured soy protein|cotija cheese|oaxaca cheese|dijonnaise|boursin cheese|brick cheese|kashkaval cheese|chihuahua cheese|kidney bean|brie cheese|corn relish|raclette cheese|scamorza|queso anejo|burrata|neufchatel cheese|kidney|matambre|cipollini onion|farmer cheese|honey mustard|tulum cheese|queso blanco|halloumi|broccolini|cantal cheese|sulguni cheese|hominy|panela cheese|kasseri cheese|game meat|bryndza|pumpkin seed oil|red leicester cheese|smoked cheese|montasio cheese|wild garlic|clamato juice|mushroom stock|parsley|velveeta cheese|liver|kefalotyri|honey mushroom|seafood stock|quark|ezine cheese|green tomato|corn husk|gloucester cheese|rutabaga|pickled onion|vin santo|sweetbread|sauternes|corned beef|romanesco|sauerkraut|huitlacoche|fromage blanc|fish stock|bloody mary mix|applewood chip|skate|capon|marlin|crappie|metaxa|carrot top|cream of rice|black garlic|corvina|chuno|guava paste|nutmeg
umami_score/M4,continuous,umami_score,Umami-forward table cheeses,19,1.2632,romano cheese|provolone cheese|muenster cheese|mozzarella cheese|cheese|feta cheese|goat cheese|pecorino cheese|emmental cheese|cream cheese|cottage cheese|cheddar cheese|blue cheese|swiss cheese|comte cheese|roquefort cheese|camembert cheese|gruyere cheese|parmesan cheese
pungent_score/M0,continuous,pungent_score,Sweet fruits nuts and grain confections,113,1.3938,hazelnut|pistachio|fruit|carob|mulberry|soy protein isolate|watermelon|walnut|blueberry|macadamia nut|peach|honeydew melon|boysenberry|strawberry|cranberry|oat milk|wheat|raspberry|almond|apple|brazil nut|lychee|banana|blackberry|chrysanthemum|rum|prune|apricot|flaxseed|snow fungus|oat|pear|basil seed|chinese bayberry|apple pie spice|orange|passion fruit|pecan|maraschino cherry|ginger liqueur|glutinous rice flour|lemon verbena|coconut|grape|sea buckthorn|huckleberry|jasmine tea|black currant|earl grey tea|creme de cassis|sweet potato|rhubarb|mango|grapefruit|red currant|sunflower seed|saskatoon berry|gingersnap|glutinous rice|pineapple|rice milk|black rice|papaya|milk tea|orange blossom water|gingerbread|cacao|biscuit|plum|ginger beer|fruit tea|melon liqueur|cornstarch|cereal|gooseberry|white tea|loquat|mochi|poppy seed|lingonberry|fig|melon|guava|tea|blood orange|mulling spice|cranberry liqueur|corn silk|elderberry|peppermint|kumquat|rowan berry|creme de menthe|buckwheat|grappa|gingerbread spice|chamomile|coffee|cognac|barley|feijoa|milk|whiskey|mugwort|black tea|green tea|cranberry sauce|red bean|goldschlager|asian pear|golden ear mushroom|quince|kinako
pungent_score/M1,continuous,pungent_score,East Asian vegetables and mushrooms,57,0.8801,bok choy|bamboo shoot|oyster mushroom|enoki mushroom|shiitake mushroom|taro|chinese yam|millet|abalone|wakame|kombu|mung bean|maitake mushroom|chestnut|yard long bean|ginkgo nut|cashew|red rice|camellia oil|amaranth|date|hyacinth bean|kelp|chia seed|sorghum|arrowroot|wasabi|spirulina|radish|sago|jerusalem artichoke|komatsuna|malabar spinach|conch|cattail|water chestnut|spelt|yam|winged bean|eggplant|chicory|shallot|rambutan|persimmon|leek|cauliflower|cucumber|broccoli|jackfruit|herring|borage|endive|cardoon|okra|spinach|cabbage|carrot
pungent_score/M2,continuous,pungent_score,Chiles peppers and hearty beans,109,1.1925,red onion|cayenne pepper|chile de arbol|portobello mushroom|chipotle pepper|ancho chile|poblano pepper|anaheim chile|paprika|cannellini bean|serrano pepper|bell pepper|new mexico chile|banana pepper|white bean|pinto bean|guajillo chile|bacon|cubanelle pepper|pasilla chile|mulato chile|pepperoncini|pancetta|peppadew pepper|chili powder|textured soy protein|celery seed|hominy|pine nut|aleppo pepper|epazote|refried beans|brown rice|tomatillo|aji amarillo|cascabel chile|broccoli rabe|chiltepin|corn husk|safflower oil|borlotti bean|piquillo pepper|corn relish|tahini|scotch bonnet pepper|grana padano|espelette pepper|sun dried tomato|fresno pepper|plantain|zaatar|gorgonzola cheese|calabrian chili|hatch chile|stout|fennel pollen|celeriac|lima bean|bread|mirasol chile|pink pepper|piri piri|rutabaga|mushroom stock|olive|aji panca|pastrami|avocado|tabasco pepper|onion|applewood chip|verjuice|stilton cheese|montreal steak seasoning|green bean|tomato|corn|lettuce|padron pepper|blue cheese|parmesan cheese|green peppercorn|montasio cheese|grape must|honey mushroom|navy bean|grape leaf|white wine|choricero pepper|red wine|pea|huitlacoche|ouzo|nora chile|sauternes|corned beef|carrot top|bloody mary mix|chuno|isot pepper|sauerkraut|palm oil|canola oil|wild garlic|mushroom|guava paste|cream of rice|potato|pokeweed
pungent_score/M3,continuous,pungent_score,"Mediterranean vegetables, legumes and savory herbs",60,1.1401,butternut squash|lentil|caper|chickpea|kale|zucchini|acorn|artichoke|parsley|pasta|quinoa|fennel|turnip|black pepper|wild rice|jicama|cumin|savory|turmeric|saffron|thyme|beet|marjoram|oregano|parsnip|rosemary|sage|black eyed pea|allspice|brussels sprout|tarragon|basil|pomegranate|arugula|chayote|sorrel|dill|chervil|watercress|nutmeg|bay leaf|butterfish|horseradish|lime|pigeon pea|lemon|anise|cardamom|purslane|garlic|celery|red pepper|mint|lovage|cinnamon|clove|cassava|caraway seed|lemon balm|horse gram
pungent_score/M4,continuous,pungent_score,Southeast Asian aromatics and chili peppers,90,1.2859,chili pepper|bean sprout|birds eye chili|rice noodle|sichuan peppercorn|soybean sprout|crab mushroom|green sichuan peppercorn|tea tree mushroom|fermented black bean|chili oil|sand ginger|peanut sauce|coriander root|pea shoot|banana blossom|pickled ginger|snow pea|sambal oelek|bamboo pith mushroom|chili paste|rice paper|fennel seed|mustard green|edamame|termite mushroom|water celery|thai basil|long pepper|matsutake mushroom|fish mint|kaffir lime|red curry paste|chinese cured pork|chinese celery|sword bean|lions mane mushroom|vietnamese pork roll|hunan chopped chili|nameko mushroom|culantro|fermented glutinous rice|shichimi togarashi|peanut|vietnamese balm|fern|gochujang|sesame seed|mountain pepper|ginger|rice bran oil|banana leaf|wild ginger|amchur|lemongrass|kashmiri chili|star anise|salam leaf|deer mushroom|tamarind|papaya leaf|shrimp mushroom|flattened young rice|cheongyang chili|bitter melon|yuzu|salt pork|kohlrabi|gochugaru|cured chicken|ginger wine|ghost pepper|mac khen|green tomato|pork|dried ganba mushroom|soybean|myoga|jackfruit seed|rice|melon seed|asparagus|okara powder|tiger milk mushroom|sansho pepper|qingtou mushroom|capon|chicken|baked beans|beer
fatty_score/M0,continuous,fatty_score,East Asian mushrooms and aromatics,62,1.5242,tea tree mushroom|chili pepper|crab mushroom|bamboo pith mushroom|rice noodle|bean sprout|soybean sprout|lions mane mushroom|matsutake mushroom|bone marrow|sand ginger|fermented glutinous rice|tsao ko|termite mushroom|vietnamese coriander|rice paper|peanut sauce|banana blossom|snow fungus|edamame|glutinous rice|nameko mushroom|chinese cured pork|vietnamese pork roll|fermented black bean|coriander root|culantro|pickled ginger|deer mushroom|sambal oelek|sword bean|plum sauce|peach gum|banana leaf|salt pork|wine lees|yuzu|rice bran oil|tiger milk mushroom|corn silk|glutinous rice flour|cured chicken|ginger wine|golden ear mushroom|mei kuei lu wine|wild ginger|shrimp mushroom|barley|okara powder|ghost pepper|dried ganba mushroom|qingtou mushroom|myoga|umeboshi|buffalo milk|mochi|papaya leaf|ume|chuno|baked beans|kaya|kinako
fatty_score/M1,continuous,fatty_score,Mexican chiles and melting cheeses,40,1.0889,poblano pepper|monterey jack cheese|cotija cheese|queso fresco|ancho chile|pinto bean|serrano pepper|oaxaca cheese|anaheim chile|hominy|guajillo chile|red onion|refried beans|chihuahua cheese|queso anejo|panela cheese|colby cheese|cayenne pepper|new mexico chile|kidney bean|bell pepper|corn husk|banana pepper|chiltepin|paprika|textured soy protein|queso blanco|bacon|hatch chile|aji amarillo|fresno pepper|mirasol chile|velveeta cheese|corn relish|huitlacoche|scotch bonnet pepper|aji panca|green tomato|lemon pepper|corned beef
fatty_score/M2,continuous,fatty_score,Mediterranean cheeses and savory antipasti,80,1.2564,portobello mushroom|fontina cheese|asiago cheese|cannellini bean|grana padano|sun dried tomato|peppadew pepper|gorgonzola cheese|pancetta|bresaola|caciocavallo|havarti cheese|bel paese cheese|cubanelle pepper|calabrian chili|pastrami|pepperoncini|burrata|stilton cheese|white bean|flageolet bean|aleppo pepper|kashkaval cheese|tulum cheese|marsala wine|halloumi|brie cheese|jarlsberg cheese|scamorza|kefalotyri|boursin cheese|piquillo pepper|kasseri cheese|brick cheese|raclette cheese|borlotti bean|ezine cheese|mushroom stock|cantal cheese|verjuice|safflower oil|liver|bryndza|kidney|montasio cheese|coconut aminos|grape must|red leicester cheese|sulguni cheese|matambre|smoked cheese|neufchatel cheese|stout|farmer cheese|quark|vin santo|honey mushroom|gloucester cheese|navy bean|padron pepper|isot pepper|carrot top|green peppercorn|preserved lemon|fromage blanc|sweetbread|applewood chip|capon|suet|cream of rice|amchur|melon seed|sauternes|cherry plum|horse gram|bloody mary mix|guava paste|nora chile|asian pear|damson
fatty_score/M3,continuous,fatty_score,Fruity cocktail and beverage ingredients,98,1.7002,champagne|ginger liqueur|watermelon|wine|honeydew melon|rum|fruit|coconut liqueur|port wine|lillet|rose wine|strawberry|peach|limoncello|sparkling wine|ginger beer|hazelnut|raspberry|prosecco|apple|orange|coconut oil|blackberry|bourbon|jasmine tea|soy protein isolate|passion fruit|pineapple|blueberry|coconut water|melon liqueur|banana|grape|plum wine|red wine|mango|whiskey|grapefruit|apricot|coconut milk|cognac|coconut cream|earl grey tea|cranberry|vanilla|cacao|coconut|oat milk|white wine|fruit tea|tea|guava|gingersnap|sangria|apple pie spice|melon|black currant|butter|sherry|gingerbread|pear|blood orange|cornstarch|papaya|orange blossom water|red currant|milk tea|pecan|plum|white tea|gooseberry|oat|coffee|rice milk|fig|cava|mung bean|cereal|preserved plum|peppermint|moscatel wine|lemon leaf|gingerbread spice|osmanthus wine|milk|starfruit|black tea|kumquat|copha|loquat|chamomile|green tea|malt|elderberry|soybean|quince|flattened young rice|ginger
fatty_score/M4,continuous,fatty_score,Fresh herbs and garden vegetables,58,1.2265,parsley|cauliflower|black pepper|carrot|oregano|celery|green bean|dill|lime|cucumber|marjoram|red pepper|arugula|coriander|thyme|bread|broccoli|pea|rosemary|avocado|allspice|parsnip|lettuce|spinach|cabbage|corn|onion|cardamom|sweet potato|rice|lima bean|lemon|leek|tomato|potato|sesame seed|olive|lovage|tamarind|wheat|canola oil|lemongrass|mint|okra|mushroom|clove|cinnamon|poppy seed|sunflower seed|asparagus|peanut|buckwheat|kohlrabi|beef|lemon balm|chicken|pork|beer
fatty_score/M5,continuous,fatty_score,Semi-firm melting cheeses,19,1.0949,romano cheese|provolone cheese|muenster cheese|mozzarella cheese|cheese|feta cheese|goat cheese|pecorino cheese|emmental cheese|cream cheese|cottage cheese|cheddar cheese|blue cheese|swiss cheese|comte cheese|roquefort cheese|camembert cheese|gruyere cheese|parmesan cheese
usda_protein_g/M0,continuous,usda_protein_g,"High-protein seeds, legumes, and seafood",87,1.5305,chia seed|quinoa|cashew|hazelnut|pumpkin seed|amaranth|chickpea|pistachio|spirulina|spelt|abalone|lentil|hemp seed|mung bean|flaxseed|dried shrimp|black sesame seed|soy protein isolate|wild rice|nut butter|walnut|almond butter|oat|goji berry|sunflower seed|fried tofu puff|poppy seed|wheat gluten|conch|almond|sesame seed|tahini|wheat germ|brazil nut|lotus seed|dried tofu|sesame paste|bran|peanut|cocoa powder|butterfish|chervil|cured fish|melon seed|soybean|sea snail|herring|luncheon meat|yeast|cacao|sea bass|star anise|goose egg|unagi kabayaki|barramundi|shrimp|pomfret|salmon roe|squid|crab|tarragon|egg yolk|anise|tempeh|clam|mentaiko|batang fish|geoduck|peanut butter|gelatin|perch|chicken|caviar|red bean|whitebait|crayfish|lamb|ham|kinako|turkey|sea bream|pork|mutton|beef|caraway seed|smoked salmon|grouse
usda_protein_g/M1,continuous,usda_protein_g,Lean high-protein fish and game,59,1.1098,red snapper|grouper|monkfish|trout|cod|mahi mahi|pompano|mackerel|mullet|carp|catfish|octopus|amberjack|tilapia|quail|anchovy|whitefish|rabbit|tuna|fish roe|swordfish|turtle|shark|tofu|guinea hen|bluefish|wild boar|rockfish|sunfish|snail|buffalo meat|horse mackerel|falafel|milkfish|frog leg|goose|whelk|halibut|walleye|venison|pike|sturgeon|sausage|haddock|pheasant|natto|bison|orange roughy|pate|squirrel|pigeon|turbot|arctic char|smelt|salmon|whiting|horse meat|lobster|wolffish
usda_protein_g/M2,continuous,usda_protein_g,High-protein aged cheeses,16,1.6259,romano cheese|provolone cheese|mozzarella cheese|muenster cheese|pecorino cheese|goat cheese|feta cheese|cheese|emmental cheese|cheddar cheese|swiss cheese|blue cheese|roquefort cheese|camembert cheese|gruyere cheese|parmesan cheese
usda_protein_g/M3,continuous,usda_protein_g,Italian cured meats and hearty cheeses,101,1.3685,turkey sausage|italian sausage|asiago cheese|fontina cheese|salami|cannellini bean|bacon|tortellini|mortadella|alfredo sauce|pancetta|colby cheese|pepperoni|white bean|monterey jack cheese|farro|veal|prosciutto|kidney bean|bread crumbs|paprika|pine nut|textured soy protein|chorizo|soppressata|gorgonzola cheese|caciocavallo|chili powder|grana padano|smoked paprika|taleggio cheese|robiola cheese|american cheese|scamorza|fennel seed|gouda cheese|canadian bacon|flageolet bean|egg noodle|jarlsberg cheese|bresaola|bel paese cheese|brick cheese|kidney|borlotti bean|mustard seed|sun dried tomato|curry powder|summer sausage|burrata|brie cheese|marmite|fenugreek seed|queso fresco|cotija cheese|pastrami|celery seed|goat|chihuahua cheese|curry|stilton cheese|oaxaca cheese|edam cheese|velveeta cheese|blood sausage|iberico ham|vegemite|longaniza|bratwurst|chana dal|navy bean|queso anejo|montasio cheese|panela cheese|red leicester cheese|toor dal|cheshire cheese|espelette pepper|branzino|queso blanco|salt cod|sardine|masoor dal|fava bean|bear meat|papad|black eyed pea|braunschweiger|sulguni cheese|sucuk|liver|bottarga|butifarra|cumin|corned beef|lima bean|ezine cheese|langoustine|capon|khoya|tarako
usda_sugars_g/M0,continuous,usda_sugars_g,Sweet confections and dessert liqueurs,77,1.7932,coffee liqueur|liqueur|white chocolate|eggnog|milk chocolate|irish cream|cookie|chocolate liqueur|ladyfinger|whipped topping|cherry liqueur|graham cracker|maraschino cherry|frozen yogurt|doughnut|caramel|candy|sponge cake|grenadine|amaretto|candied fruit|gingersnap|brown sugar|pumpkin pie spice|punch|chocolate hazelnut spread|praline|corn syrup|butterscotch|cream soda|cream liqueur|almond paste|apple pie spice|fondant|galliano|custard|maple syrup|jam|crumb crust|sour mix|fruitcake|ginger liqueur|candy coating|drambuie|muscovado sugar|golden syrup|cajeta|digestive biscuit|ginger ale|wafer|swiss roll|pie filling|black treacle|glucose syrup|nectarine|coffee creamer|sherbet|prune|nut butter|creme de menthe|gingerbread spice|tonic water|jagermeister|speculoos cookie|honeydew melon|red hots|sorghum syrup|strega liqueur|fructose|blood orange|cane syrup|root beer|vin santo|mizuame|cola|moscatel wine|chokecherry
usda_sugars_g/M1,continuous,usda_sugars_g,Sweet-tangy pantry condiments and seasonings,46,0.8201,worcestershire sauce|cayenne pepper|crescent roll|italian dressing|steak sauce|paprika|salad dressing|french dressing|balsamic vinegar|barbecue sauce|chili powder|croissant|sweet roll|muffin|cracker|taco seasoning|browning sauce|cranberry sauce|sauternes|horseradish|velveeta cheese|cocktail sauce|teriyaki sauce|pepper jelly|brown sauce|baked beans|chili garlic sauce|farro|salad cream|plant based cheese|duck sauce|corn flakes|lima bean|aleppo pepper|plant based cream|agave syrup|honeycomb|jaggery|rompope|sukiyaki sauce|piloncillo|khoya|soybean|asian pear|kinako|chunjang
usda_sugars_g/M2,continuous,usda_sugars_g,Sweet confections and dessert ingredients,24,1.6469,chocolate|frosting|toffee|ice cream|mocha|condensed milk|marshmallow|sugar|fudge|pudding|marzipan|syrup|fruit cocktail|molasses|dulce de leche|fruit preserves|evaporated milk|vanilla|bagel|madeira wine|biscuit|ketchup|pickle relish|peanut butter
usda_sugars_g/M3,continuous,usda_sugars_g,Sweet fruits and fruited condiments,69,0.5213,pistachio|date|chickpea|mulberry|pomegranate|spelt|persimmon|cherry|pear|carob|lychee|boysenberry|orange|cantaloupe|goji berry|plum|sriracha|kiwi|grapefruit|apricot|peach|dried tangerine peel|peanut sauce|apple|black eyed pea|jerusalem artichoke|rock sugar|shallot|jackfruit|seasoning sauce|hoisin sauce|fig|sambal oelek|mango|blueberry|chili paste|pineapple|mustard seed|banana|kumquat|papaya|clementine|grape|passion fruit|breadfruit|melon|stir fry sauce|chana dal|honey|red currant|loganberry|guava|port wine|gochugaru|sweet and sour sauce|tamarind|smoked paprika|espelette pepper|sun dried tomato|black vinegar|soursop|tangerine|feijoa|thousand island dressing|unagi sauce|raisin|sherry|pluot|ume
usda_fiber_g/M0,continuous,usda_fiber_g,"Fiber-rich legumes, grains and herbs",53,1.3686,lentil|chickpea|caper|kale|artichoke|pasta|quinoa|saffron|parsley|turmeric|savory|wild rice|fennel|thyme|marjoram|jicama|sage|black pepper|allspice|chanterelle mushroom|black eyed pea|brussels sprout|rosemary|parsnip|tarragon|chervil|pomegranate|oregano|dandelion|nutmeg|bay leaf|epazote|horseradish|shallot|yam|pigeon pea|eggplant|mustard|anise|salsify|cardamom|endive|sunflower seed|clove|poppy seed|mint|cinnamon|mace|bulgur|caraway seed|semolina|gooseberry|coconut
usda_fiber_g/M1,continuous,usda_fiber_g,Whole grain and nut baking ingredients,56,0.7961,pumpkin pie spice|chocolate|whole wheat flour|pumpkin seed|milk chocolate|cereal|almond butter|bran|nut butter|almond paste|hemp seed|wheat germ|cocoa powder|graham cracker|chocolate hazelnut spread|apple pie spice|marzipan|pecan|praline|guar gum|oat|halva|prune|ice cream cone|almond|graham flour|brown rice|gingerbread spice|maraschino cherry|hickory nut|raspberry|pretzel|fruitcake|tahini|blackberry|cacao|digestive biscuit|rusk|cranberry|peanut butter|farina|raisin|matzo|feijoa|red currant|pectin|loganberry|elderberry|cornmeal|guava|soursop|milo|asian pear|chokecherry|grissini|crispbread
usda_fiber_g/M2,continuous,usda_fiber_g,High-fiber beans chiles and spices,72,1.3393,cayenne pepper|chili powder|pinto bean|paprika|serrano pepper|kidney bean|ancho chile|flour tortilla|white bean|black bean|corn tortilla|fennel seed|mustard seed|fenugreek seed|smoked paprika|aleppo pepper|guajillo chile|green olive|curry powder|bread crumbs|pine nut|taco shell|chana dal|curry|farro|cumin|celery seed|crouton|collard green|frisee|pasilla chile|mulato chile|masoor dal|polenta|toor dal|tortilla|egg noodle|refried beans|papad|taco seasoning|flageolet bean|borlotti bean|sun dried tomato|poultry seasoning|avocado|fideo|marmite|turnip green|fava bean|lima bean|english muffin|navy bean|honey mustard|vegemite|caperberry|baked beans|masa harina|espelette pepper|nora chile|mixed vegetable|aji panca|grits|green peppercorn|pea|grape leaf|roti|hummus|dijonnaise|tamarind|paratha|rye bread|white pepper
usda_fiber_g/M3,continuous,usda_fiber_g,"East-Asian grains, seeds, and roots",78,0.7596,millet|wood ear mushroom|chia seed|taro|mung bean|date|sorghum|garland chrysanthemum|cashew|hyacinth bean|amaranth|spirulina|lotus root|wheat|spelt|agar|carob|hazelnut|pistachio|sweet potato|rye|dried tofu|teff|sesame seed|black sesame seed|burdock root|fried tofu puff|black rice|wasabi|water chestnut|persimmon|sichuan peppercorn|flaxseed|goji berry|soybean paste|cattail|macadamia nut|five spice powder|chicory|breadfruit|sesame paste|udon noodle|walnut|edamame|lions mane mushroom|buckwheat|mustard green|barley|soybean|miso|peanut|lambs quarters|brazil nut|purple sweet potato|boysenberry|star anise|yeast|green sichuan peppercorn|snow vegetable|okra|chrysanthemum|pickled mustard green|kohlrabi|pear|kiwi|durian|natto|prickly pear|kumquat|red bean|sweet potato leaf|somen noodle|gochugaru|purple yam|kinako|sweet preserved mustard green|doenjang|passion fruit
usda_caloric_density/M0,continuous,usda_caloric_density,Rich Italian cheeses and cured meats,91,1.4044,olive oil|pesto|mortadella|fontina cheese|salami|asiago cheese|colby cheese|pepperoni|alfredo sauce|italian sausage|black olive|caesar dressing|italian dressing|bacon|pancetta|american cheese|crescent roll|green olive|veal|gorgonzola cheese|cooking spray|ranch dressing|creme fraiche|gouda cheese|truffle oil|brick cheese|mayonnaise|pine nut|taleggio cheese|jarlsberg cheese|vinaigrette|soppressata|bechamel|salad dressing|grana padano|caciocavallo|brie cheese|ricotta salata|scamorza|bel paese cheese|summer sausage|robiola cheese|andouille sausage|chorizo|kielbasa|stracchino cheese|sour cream|burrata|boursin cheese|croissant|velveeta cheese|edam cheese|neufchatel cheese|stilton cheese|montasio cheese|french dressing|myzithra cheese|salad cream|grapeseed oil|duck fat|bratwurst|longaniza|queso fresco|red leicester cheese|chihuahua cheese|braunschweiger|walnut oil|vienna sausage|corned beef|sofrito|cheshire cheese|queso anejo|oaxaca cheese|hazelnut oil|tartar sauce|cracker|panela cheese|sulguni cheese|sauternes|blood sausage|sweetbread|vin santo|foie gras|bear meat|thousand island dressing|sucuk|metaxa|butifarra|capon|tallow|moscatel wine
usda_caloric_density/M1,continuous,usda_caloric_density,Calorie-dense nuts oils and fats,93,1.5246,cashew|pumpkin seed|sesame oil|coconut oil|hemp seed|pistachio|hazelnut|acorn|sesame seed|black sesame seed|shaoxing wine|baijiu|fried tofu puff|tahini|peanut sauce|sunflower seed|flaxseed oil|coconut milk|duck|sunflower oil|rice wine|salted duck egg|oil|nut butter|vegetable oil|lard|butterfish|mustard seed|flaxseed|goose|walnut|sesame paste|peanut|quail egg|rice bran oil|poppy seed|macadamia nut|melon seed|duck egg|avocado|safflower oil|luncheon meat|avocado oil|chicken fat|herring|carp|brazil nut|canola oil|century egg|swordfish|ghee|lecithin|sausage|nut oil|soju|ezine cheese|mackerel|caul fat|peanut oil|soybean oil|palm oil|plant based cream|goose egg|quail|hummus|pomfret|pate|salt pork|goose fat|unagi kabayaki|nutmeg|mustard oil|hot dog|olive|korean rice wine|pompano|lamb|mutton|pork|shochu|queso blanco|kaymak|buffalo milk|osmanthus wine|peanut butter|pheasant|amberjack|sake|corn oil|ricotta cheese|fish oil|beef|puff pastry
usda_caloric_density/M2,continuous,usda_caloric_density,"Spirits, wines and indulgent confections",59,1.2341,champagne|ice cream|white chocolate|port wine|rum|milk chocolate|cream|wine|toffee|vodka|bourbon|irish cream|egg yolk|marzipan|sparkling wine|rose wine|whiskey|brandy|lillet|cognac|red wine|chocolate hazelnut spread|kirschwasser|sherry|almond paste|vanilla|whipped topping|tequila|praline|cream liqueur|doughnut|pecan|shortening|cachaca|butter|candy coating|egg|pie crust|strega liqueur|pina colada mix|margarine|gin|liquor|plum wine|white wine|schnapps|pisco|copha|coconut cream|coconut|almond|hickory nut|sangria|madeira wine|choux pastry|coffee creamer|cava|suet|aguardiente
usda_caloric_density/M3,continuous,usda_caloric_density,Calorie-dense aged cheeses,17,1.1189,romano cheese|provolone cheese|muenster cheese|mozzarella cheese|cheese|feta cheese|goat cheese|pecorino cheese|emmental cheese|cream cheese|cheddar cheese|swiss cheese|blue cheese|roquefort cheese|camembert cheese|gruyere cheese|parmesan cheese
fg_Pantry/M0,binary,fg_Pantry,Baking agents and specialty thickeners,53,1.0000,xanthan gum|baking powder|baking soda|guar gum|food coloring|edible gold leaf|bee pollen|rosewater|cream of tartar|activated charcoal powder|cocoa powder|psyllium husk|red yeast|glycerin|pickled sakura blossom|dough improver|agar|custard powder|gelatin|mung bean starch|cocoa mass|lye water|ascorbic acid|carob|bakers ammonia|pine pollen|inulin|wheat gluten|plant based cream|clear gel|graham cracker|yeast|gingerbread|citric acid|gingersnap|orange blossom water|carrageenan|birds nest|peach gum|limewater|cacao|brewers yeast|tapioca pearl|pectin|alum|gardenia fruit|salep|calcium chloride|black vinegar|gypsum|fermentation starter cake|bittern|qingbu liang
fg_Pantry/M1,binary,fg_Pantry,Pungent sauces vinegars and condiments,102,1.0000,hot sauce|red wine vinegar|worcestershire sauce|balsamic vinegar|steak sauce|white wine vinegar|italian dressing|salsa|pesto|adobo sauce|alfredo sauce|liquid smoke|vegetable stock|salsa verde|buffalo wing sauce|guacamole|enchilada sauce|pasta sauce|sherry vinegar|caesar dressing|corn relish|marinara sauce|browning sauce|barbecue sauce|salad dressing|taco sauce|pickapeppa sauce|tapenade|gravy|roux|honey mustard|cream of mushroom soup|malt vinegar|marmite|brown sauce|tartar sauce|piquante sauce|champagne vinegar|applewood chip|french dressing|cream of celery soup|cream of chicken soup|bearnaise sauce|smoked salt|sofrito|salad cream|mopping sauce|creole sauce|vegemite|bechamel|demi glace|chutney|seafood stock|pickle juice|pepper jelly|hollandaise sauce|pizza sauce|cocktail sauce|dijonnaise|mojo|mustard|mushroom stock|ketchup|nutritional yeast|quorn|peppercorn sauce|mole|fish stock|cane vinegar|alcaparrado|romesco sauce|bolognese sauce|meat tenderizer|ajvar|rouille|picada|pickle relish|remoulade sauce|meat extract|pomegranate molasses|tkemali sauce|verjuice|cranberry sauce|brine|papad|black salt|white vinegar|consomme|pink sauce|salt|narsharab|umeboshi vinegar|hogao|preserved lemon|game stock|apple cider vinegar|gulas|meat stock|curing salt|sev|coconut vinegar|vinegar
fg_Pantry/M2,binary,fg_Pantry,East Asian savory sauces and condiments,100,1.0000,oyster sauce|light soy sauce|hoisin sauce|doubanjiang|rice vinegar|black bean paste|mala sauce|chili garlic sauce|seasoning sauce|hot pot base|gochujang|dark soy sauce|sweet chili sauce|mirin|shacha sauce|sukiyaki sauce|chili sauce|peanut sauce|sweet bean sauce|stir fry sauce|dashi|umami sauce|ssamjang|budae jjigae base|chicken broth|xo sauce|curry paste|yakiniku sauce|korean bbq sauce|fish sauce|starch|sambal oelek|sriracha|yuzu kosho|vegetarian oyster sauce|chu hou paste|tamari|tteokbokki sauce|fry sauce|braising liquid|weipa|msg|dry pot sauce|teriyaki sauce|chunjang|mapo tofu sauce|seafood sauce|plum sauce|vegetable extract|zhajiang sauce|tom yum paste|sweet and sour sauce|mushroom soy sauce|mentsuyu|plant based ham|green curry paste|doenjang|sweet soy sauce|yakisoba sauce|laksa paste|broth|tonkatsu sauce|chili paste|white soy sauce|spring roll|ponzu|buldak sauce|shirataki noodle|tenkasu|guizhou sour soup|hot and sour sauce|bulgogi|shio koji|unagi sauce|yellow curry paste|char siu sauce|sushi vinegar|coconut aminos|panang curry paste|pork stock|maggi seasoning|clay pot rice sauce|okonomiyaki sauce|fermented chive flower paste|sour broth|snail rice noodle|donburi sauce|chinese preserved olive|bamboo salt|superior stock|duck sauce|soy sauce|thousand island dressing|koji|sambal|petis|fermented vegetable brine|tauco|fruit vinegar|nigari
fg_Vegetable/M0,binary,fg_Vegetable,East Asian mushrooms and vegetables,73,1.0000,lotus root|tea tree mushroom|dried lily bud|crab mushroom|yu choy|king oyster mushroom|celtuce|zha cai|bamboo pith mushroom|napa cabbage|garlic scape|water bamboo|konjac|lions mane mushroom|winter melon|daikon|pickled mustard green|epiphyllum flower|hair vegetable|straw mushroom|snow vegetable|shepherds purse|chili pepper|termite mushroom|pickled radish|bean sprout|pickled vegetable|matsutake mushroom|water celery|choy sum|nameko mushroom|dried vegetable|daylily flower|garlic chive|mustard green|kimchi|lily bulb|deer mushroom|sour bamboo shoot|fern|yibin yacai|er cai|rock tripe|abalone mushroom|pearl mushroom|preserved cabbage|ta cai|tiger milk mushroom|rakkyo|wolfberry leaf|bitter green|snow fungus|kudzu root|mustard root|shrimp mushroom|chinese toon|sweet preserved mustard green|chinese celery|crosnes|sweet potato leaf|cheongyang chili|yacon|chaozhou salted vegetable|dragon whisker vegetable|taro stem|water shield|kapok flower|bellflower root|myoga|purple gynura|golden ear mushroom|snake gourd|pumpkin leaf
fg_Vegetable/M1,binary,fg_Vegetable,Fresh whole vegetables and peppers,104,1.0000,red onion|butternut squash|kale|swiss chard|zucchini|artichoke|jicama|portobello mushroom|beet|squash|radicchio|mache|frisee|turnip|bell pepper|watercress|brussels sprout|salad greens|serrano pepper|cauliflower|banana pepper|poblano pepper|tomatillo|arugula|sugar snap pea|alfalfa sprout|nopal|anaheim chile|eggplant|microgreen|black olive|pepperoncini|arrowroot|dandelion|escarole|rutabaga|parsnip|cubanelle pepper|peppadew pepper|endive|broccoli rabe|olive|red pepper|fennel|new mexico chile|malanga|collard green|mizuna|broccoli|celeriac|lettuce|spinach|acorn squash|green bean|salsify|pumpkin|turnip green|habanero pepper|yam|pimento|sun dried tomato|ramp|jalapeno|chicory|broccolini|cipollini onion|piquillo pepper|pickled cucumber|pea|giardiniera|sweet potato|scotch bonnet pepper|onion|parsley root|corn husk|fresno pepper|aji amarillo|cabbage|mixed sprouts|zucchini flower|celery|carrot|mirepoix|green tomato|pickled onion|tomato|corn|hearts of palm|cherry pepper|potato|romanesco|honey mushroom|olluco|mixed vegetable|hatch chile|huitlacoche|white truffle|padron pepper|sauerkraut|chuno|grape leaf|rhubarb|vegetable puree|moringa
fg_Vegetable/M2,binary,fg_Vegetable,East-Asian vegetables and mushrooms,68,1.0000,scallion|wood ear mushroom|oyster mushroom|bok choy|bamboo shoot|garland chrysanthemum|enoki mushroom|shiitake mushroom|water spinach|yard long bean|luffa|chinese broccoli|taro|maitake mushroom|agati flower|arrowhead|malabar spinach|fiddlehead fern|chayote|chinese yam|komatsuna|radish|jerusalem artichoke|burdock root|fuzzy melon|chanterelle mushroom|water chestnut|shallot|cattail|leek|bottle gourd|pea shoot|cassava|spirulina|purslane|lambs quarters|bitter melon|garlic|kohlrabi|cucumber|nanohana|banana blossom|snow pea|okra|water mimosa|cardoon|tatsoi|watermelon radish|squash blossom|asparagus|porcini mushroom|morel mushroom|green chili|purple yam|purple sweet potato|ice plant|edible flower|barley grass|radish cake|mushroom|maca|black garlic|dried ganba mushroom|aloe vera|black truffle|qingtou mushroom|pokeweed|five willow vegetable
fg_Beverage/M0,binary,fg_Beverage,Cocktail spirits and aromatic liqueurs,29,1.0000,bitters|champagne|benedictine|cynar|absinthe|maraschino liqueur|amaro|port wine|chartreuse|sweet vermouth|wine|lillet|apple brandy|sparkling wine|falernum|mezcal|kirschwasser|rose wine|armagnac|sherry|brandy|bourbon|red wine|whiskey|cognac|plum wine|calvados|white wine|hard cider
fg_Beverage/M1,binary,fg_Beverage,East Asian teas and plant-based beverages,49,1.0000,oolong tea|jasmine tea|milk tea|pu erh tea|earl grey tea|honey citron tea|fruit tea|oat milk|herbal tea|plant based milk|almond milk|osmanthus wine|matcha powder|white tea|coconut water|hibiscus|calpis|blue curacao|thai tea|soy milk|soju|tea|shaoxing wine|black tea|baijiu|rice wine|water|green tea|brick tea|kombucha|wine lees|moscatel wine|zao lu|rice milk|mei kuei lu wine|amazake|vin santo|korean rice wine|kvass|clamato juice|shochu|vegetable juice|chicha|beer|rooibos tea|rompope|sake|madeira wine|bloody mary mix
fg_Beverage/M2,binary,fg_Beverage,Cocktail liqueurs and spirits,75,1.0000,orange liqueur|liqueur|triple sec|sour mix|galliano|coconut liqueur|cherry liqueur|campari|coffee liqueur|ginger liqueur|chocolate liqueur|ginger ale|drambuie|melon liqueur|tequila|grand marnier|creme de cacao|irish cream|hazelnut liqueur|limoncello|vodka|advocaat|southern comfort|ginger beer|cachaca|prosecco|apricot brandy|creme de violette|amaretto|hpnotiq|goldschlager|ice|tonic water|sparkling water|elderflower liqueur|schnapps|cream liqueur|jagermeister|rum|nectar|sambuca|dubonnet|cream soda|cranberry liqueur|pina colada mix|pisco|anisette|creme de cassis|strega liqueur|sangria|creme de menthe|gin|fruit juice|apple cider|aquavit|cava|pastis|grappa|punch|club soda|ouzo|stout|vermouth|aguardiente|mead|coffee|cola|herbsaint|root beer|liquor|marsala wine|metaxa|mocha|ginger wine|sauternes
fg_Grain/M0,binary,fg_Grain,Wheat flours and baked grain products,31,1.0000,whole wheat flour|bran|doughnut|cereal|sponge cake|wheat germ|poolish|flour|graham flour|shortcake|biscotti|wafer|crumb crust|pretzel|mochi|cream of wheat|waffle|choux pastry|ice cream cone|roti|oat|milo|pancake|cornstarch|five grain powder|paratha|cannoli shell|crepe|malt|gluten free flour|flatbread
fg_Grain/M1,binary,fg_Grain,Asian whole grains and starch noodles,55,1.0000,millet|rice noodle|quinoa|brown rice|black rice|sorghum|red rice|glass noodle|glutinous rice|mixed grains|youtiao|amaranth|dumpling wrapper|sweet potato starch|rice paper|wheat|sanzi|udon noodle|sago|liangpi|glutinous rice flour|noodle|vermicelli|spring roll wrapper|coix seed|tapioca|teff|wonton|rye|steamed bun|spelt|ramen noodle|somen noodle|fried dough twist|hokkien noodle|rice|jobs tears|fermented glutinous rice|barley|egg roll wrapper|flattened young rice|rice tofu|buckwheat|tempura flour|fried puffed cracker|cold jelly noodle|ragi|shaobing|bai ji mo|rice cake|dumpling|senbei|idli|egg roll|basmati rice
fg_Grain/M2,binary,fg_Grain,"Breads, pastas and grain staples",65,1.0000,flour tortilla|bread crumbs|pasta|english muffin|crouton|crescent roll|tortilla|tortellini|pizza crust|muffin|polenta|egg noodle|corn tortilla|farro|bread|bolillo|gnocchi|ravioli|bagel|pita bread|naan|grits|croissant|taco shell|hominy|dough|wild rice|tamale|cornbread|brioche|ciabatta|yufka|phyllo dough|puff pastry|cracker|empanada shell|corn flakes|spaetzle|rusk|matzo|pie crust|simit|fried bread|masa harina|couscous|fideo|semolina|freekeh|bulgur|grissini|einkorn|galette|pionono|cornmeal|arepa|kadaifi|farina|biscuit|tarhana|sushki|milk bread|rye bread|cream of rice|crumpet|crispbread
fg_Spice/M0,binary,fg_Spice,South Asian whole and ground spices,70,1.0000,fennel seed|garam masala|kashmiri chili|fenugreek seed|mustard seed|amchur|turmeric|panch phoran|tsao ko|sichuan peppercorn|ajwain|chili powder|long pepper|biryani masala|cardamom|sambar powder|chaat masala|cumin|anardana powder|curry|spice mix|birds eye chili|tandoori masala|cinnamon|star anise|goda masala|sand ginger|clove|gulai seasoning|five spice powder|nutmeg|kencur|asafoetida|asam gelugur|ginger|nigella seed|berbere|curry powder|dried tangerine peel|allspice|green sichuan peppercorn|ghost pepper|tikka masala|mace|black pepper|saffron|anise|litsea cubeba|pickled ginger|galangal|mountain pepper|balado seasoning|poppy seed|mahleb|wild ginger|chai spice|hunan chopped chili|barbecue seasoning|white pepper|shichimi togarashi|caraway seed|pumpkin pie spice|mac khen|bak kut teh spice|apple pie spice|mastic|gingerbread spice|vanilla|mulling spice|tonka bean
fg_Spice/M1,binary,fg_Spice,Chile peppers and spice blends,66,1.0000,cayenne pepper|chipotle pepper|paprika|chile de arbol|ancho chile|creole seasoning|smoked paprika|guajillo chile|harissa|celery seed|blackening seasoning|aleppo pepper|mulato chile|sazon|fajita seasoning|pasilla chile|lemon pepper|cajun seasoning|achiote paste|baharat|sumac|zaatar|file powder|jerk seasoning|italian seasoning|chiltepin|piri piri|annatto seed|cascabel chile|vegeta seasoning|ras el hanout|espelette pepper|crab boil seasoning|mesquite|greek seasoning|fennel pollen|tabasco pepper|adobo seasoning|vadouvan|red curry paste|pink pepper|juniper berry|khmeli suneli|mirasol chile|rocoto pepper|poultry seasoning|pickling spice|montreal steak seasoning|grains of paradise|adjika|utskho suneli|aji panca|nora chile|calabrian chili|tajin|dukkah|horseradish|green peppercorn|choricero pepper|isot pepper|seafood seasoning|taco seasoning|wasabi|gochugaru|furikake|sansho pepper
fg_Fruit/M0,binary,fg_Fruit,Asian tropical and dried fruits,52,1.0000,red date|longan|mulberry|mangosteen|date|chinese bayberry|goji berry|monk fruit|hawthorn|loquat|pomelo|lychee|rambutan|pear|acerola|sea coconut|dragon fruit|jackfruit|coconut milk|kumquat|preserved plum|rosehip|breadfruit|wax apple|schisandra berry|papaya|wampee|starfruit|plum|hog plum|fig|calamansi|pepino melon|tamarind|asian pear|kaffir lime|coconut cream|yuzu|sau fruit|gac fruit|indian gooseberry|prickly pear|crab apple|bilimbi|citrus|bergamot|umeboshi|durian|kokum|tamarillo|ume|mac mat fruit
fg_Fruit/M1,binary,fg_Fruit,Fresh whole fruits and berries,72,1.0000,cherry|orange|pomegranate|nectarine|prune|peach|fruit|boysenberry|honeydew melon|watermelon|kiwi|blackberry|grape|strawberry|blueberry|pineapple|candied fruit|grapefruit|apple|cape gooseberry|raspberry|black currant|maraschino cherry|persimmon|apricot|red currant|clementine|sea buckthorn|lime|lemon|banana|cranberry|cantaloupe|gooseberry|fruit puree|rowan berry|acai|huckleberry|saskatoon berry|loganberry|berry|passion fruit|quince|coconut|aronia berry|guava|citron|elderberry|blood orange|melon|mango|lingonberry|barberry|feijoa|avocado|soursop|raisin|green olive|tangerine|tangelo|cherry plum|cornelian cherry|plantain|viburnum|grape must|quince paste|pluot|fruit cocktail|lucuma|bitter orange|damson|chokecherry
fg_Dairy/M0,binary,fg_Dairy,Eggs and cultured dairy products,59,1.0000,egg yolk|egg|labneh|egg white|mascarpone cheese|kasseri cheese|kashkaval cheese|cream|tulum cheese|matsoni|ryazhenka|ezine cheese|creme fraiche|quark|whey|sulguni cheese|bryndza|kefir|egg substitute|creme anglaise|ice cream|curd|milk|whipped topping|smoked cheese|gouda cheese|kaymak|eggnog|clotted cream|butter|condensed milk|ayran|frozen yogurt|kefalotyri|halloumi|dulce de leche|fromage blanc|yogurt|ricotta salata|myzithra cheese|raita|tzatziki|cajeta|buffalo milk|khoya|coffee creamer|salted duck egg|ricotta cheese|quail egg|buttermilk|goat milk|duck egg|evaporated milk|pigeon egg|century egg|paneer|goose egg|junket|milk tofu
fg_Dairy/M1,binary,fg_Dairy,Semi-firm table and melting cheeses,19,1.0000,romano cheese|provolone cheese|muenster cheese|mozzarella cheese|cheese|feta cheese|goat cheese|pecorino cheese|emmental cheese|cream cheese|cottage cheese|cheddar cheese|blue cheese|swiss cheese|comte cheese|roquefort cheese|camembert cheese|gruyere cheese|parmesan cheese
fg_Dairy/M2,binary,fg_Dairy,Semi-firm melting cheeses,40,1.0000,asiago cheese|fontina cheese|monterey jack cheese|colby cheese|havarti cheese|manchego cheese|gorgonzola cheese|jarlsberg cheese|american cheese|robiola cheese|oaxaca cheese|grana padano|brie cheese|chihuahua cheese|taleggio cheese|bel paese cheese|caciocavallo|queso fresco|cotija cheese|boursin cheese|scamorza|velveeta cheese|queso anejo|sour cream|brick cheese|queso blanco|stracchino cheese|edam cheese|neufchatel cheese|farmer cheese|stilton cheese|panela cheese|plant based cheese|montasio cheese|red leicester cheese|burrata|cheshire cheese|cantal cheese|raclette cheese|gloucester cheese
F_0/M0,factor,F_0,Wholesome seeds and natural sweeteners,124,0.7031,pumpkin seed|maple syrup|hemp seed|soy protein isolate|nut butter|stevia|maca|pumpkin pie spice|black sesame seed|chai spice|bran|egg|apple pie spice|goji berry|cocoa mass|mung bean paste|red bean paste|flaxseed|oat|macadamia nut|cornstarch|hickory nut|lucuma|gluten free flour|grenadine|avocado oil|fructose|einkorn|hemp oil|five grain powder|carob molasses|honeydew melon|neufchatel cheese|cookie butter|yacon|bitter almond|bamboo leaf|aloe vera|aquafaba|brewers yeast|squid ink|vanilla|mahleb|grape must|elderflower|kapok flower|sea coconut|buckwheat|gingerbread spice|dextrose|frangipane|paederia foetida|kinako|cream soda|loquat|aronia berry|plum|okara powder|choux pastry|red bean|bakers ammonia|tonka bean|asian pear|duck stock|soybean|mulling spice|elderberry|teriyaki sauce|adjika|corn oil|tangelo|cherry blossom|gochugaru|passion fruit|barramundi|mugwort|berry|honey|green peppercorn|umeboshi|palm seed|pineapple|salmon roe|seafood sauce|feijoa|jagermeister|nutmeg|foie gras|melon|thousand island dressing|starfruit|cognac|ume|damson|fermentation starter cake|deer mushroom|carrot top|seafood seasoning|bulgogi|chuno|soybean oil|peanut butter|wisteria flower|soursop|licorice root|goat milk|chokecherry|quince|hop|fish oil|mastic|tallow|simit|sea bream|soy sauce|galangal|sushki|white pepper|capon|barbecue seasoning|vinegar|pepino melon|crispbread|dried ganba mushroom
F_0/M1,factor,F_0,Mediterranean bistro cheeses and savory accents,107,0.7383,portobello mushroom|balsamic vinegar|frisee|radicchio|sherry vinegar|truffle oil|crouton|vinaigrette|provolone cheese|microgreen|romano cheese|goat cheese|pecorino cheese|polenta|cannellini bean|bread crumbs|havarti cheese|taleggio cheese|piquillo pepper|brie cheese|porcini mushroom|green olive|manchego cheese|muenster cheese|cipollini onion|hazelnut oil|espelette pepper|stilton cheese|italian seasoning|blue cheese|bechamel|ramp|flageolet bean|walnut oil|demi glace|white truffle|fines herbes|calabrian chili|giardiniera|bel paese cheese|bouquet garni|raclette cheese|gruyere cheese|smoked paprika|fennel pollen|sun dried tomato|duck fat|stracchino cheese|ciabatta|hollandaise sauce|bearnaise sauce|romesco sauce|honey mustard|comte cheese|croissant|dijonnaise|camembert cheese|pink pepper|aleppo pepper|muffin|sobrasada|greek seasoning|turnip green|pickled cucumber|montasio cheese|roquefort cheese|pepper jelly|boursin cheese|pumpkin seed oil|juniper berry|herbes de provence|matambre|mirepoix|borlotti bean|grissini|pionono|sweet roll|spaetzle|applewood chip|myzithra cheese|quince paste|braunschweiger|pan drippings|adobo seasoning|port wine|kashkaval cheese|herbsaint|nasturtium|galette|choricero pepper|puff pastry|crumpet|pickled onion|peppercorn sauce|smoked cheese|grains of paradise|nora chile|masa harina|dukkah|cane syrup|milk bread|tabasco pepper|lacon|mirasol chile|tajin|acacia|rocoto pepper
F_0/M2,factor,F_0,Cajun and Latin American chile seasonings,58,0.8971,hot sauce|chipotle pepper|creole seasoning|andouille sausage|adobo sauce|worcestershire sauce|ancho chile|paprika|tasso|pinto bean|cajun seasoning|habanero pepper|file powder|fajita seasoning|blackening seasoning|guajillo chile|pasilla chile|celery seed|sazon|white bean|mulato chile|steak sauce|refried beans|roux|pickapeppa sauce|lemon pepper|crab boil seasoning|jerk seasoning|cascabel chile|achiote paste|poultry seasoning|longaniza|piri piri|chiltepin|vegeta seasoning|mayonnaise|bean|epazote|taco seasoning|cocktail sauce|montreal steak seasoning|green tomato|lima bean|mesquite|tartar sauce|fried bread|allspice|pickling spice|sauerkraut|black pepper|navy bean|alligator|khmeli suneli|suet|utskho suneli|aji panca|mushroom|rye bread
F_0/M3,factor,F_0,Sweet baking staples with diverse proteins,38,0.7502,sugar|chocolate|flour|frosting|meringue|remoulade sauce|cocoa butter|rabbit|molasses|miso|toffee|pie crust|venison|ketchup|margarine|catfish|yeast|fruit preserves|pheasant|tofu|whey|flounder|grits|vermouth|goose|anchovy|sole|soy yogurt|bagel|pike|cornbread|sturgeon|hummus|morel mushroom|pigeon|wolffish|natto|horseradish
F_0/M4,factor,F_0,Sichuan and East-Asian fermented aromatics,86,0.8129,sichuan peppercorn|soybean sprout|sour bamboo shoot|birds eye chili|tofu skin|dried tofu|pickled radish|konjac|fried tofu puff|soybean paste|seasoning sauce|green sichuan peppercorn|fermented tofu|pickled ginger|pickled mustard green|tsao ko|fermented black bean|litsea cubeba|fried gluten ball|five spice powder|sand ginger|pickled vegetable|egg tofu|sour broth|stinky tofu|vegetable extract|rakkyo|dried orchid flower|hunan chopped chili|sea lettuce|mountain pepper|quail egg|rice tofu|tofu pudding|mung bean jelly|shichimi togarashi|dried tangerine peel|edamame|tempeh|sword bean|rice paddy herb|puffer fish|tauco|sweet preserved mustard green|kencur|annatto seed|la giang leaf|er cai|wild ginger|rapeseed|sau fruit|mudskipper|tempura flour|somen noodle|gulai seasoning|scad|bak kut teh spice|petai bean|snail rice noodle|hot and sour sauce|mustard root|asam gelugur|fermented glutinous rice|chaozhou salted vegetable|balado seasoning|abalone mushroom|black vinegar|char siu sauce|steamed bun|furikake|chinese toon|mitsuba|dragon whisker vegetable|mac mat fruit|tenkasu|calamansi|ghost pepper|sweet potato leaf|sushi vinegar|yuzu|mac khen|tamarillo|peperomia pellucida|shochu|sansho pepper|five willow vegetable
F_0/M5,factor,F_0,Bitter pungent greens and foraged vegetables,35,0.6650,scallion|kale|bok choy|oyster mushroom|caper|acorn|yard long bean|water spinach|jerusalem artichoke|chanterelle mushroom|maitake mushroom|hazelnut|shallot|chia seed|watercress|alfalfa sprout|camellia oil|carob|spelt|black eyed pea|persimmon|purslane|chive|wasabi|borage|teff|sorrel|agati flower|chervil|winged bean|longan|endive|leek|cardoon|bread
F_1/M0,factor,F_1,Chinese hot pot ingredients,124,0.7649,soybean sprout|hot pot base|lotus root|sesame oil|fish tofu|celtuce|dried tofu|wood ear mushroom|mala sauce|sichuan peppercorn|chili oil|fried gluten ball|garland chrysanthemum|soybean paste|sweet potato starch|enoki mushroom|dried lily bud|umami sauce|five spice powder|green sichuan peppercorn|dry pot sauce|egg tofu|kimchi|chicken broth|bone marrow|razor clam|sesame paste|pickled ginger|budae jjigae base|arrowhead|gochujang|hair vegetable|water celery|litsea cubeba|sanzi|chili garlic sauce|vegetable extract|daylily flower|mung bean starch|luffa|nameko mushroom|agati flower|malabar spinach|jinhua ham|green fish|mung bean jelly|rapeseed|tofu pudding|perilla|winter melon|rice vinegar|ssamjang|fermented chive flower paste|mantis shrimp|edamame|preserved cabbage|tteokbokki sauce|korean bbq sauce|ginkgo nut|crab claw fish|cheongyang chili|hunan chopped chili|pork stock|soju|char siu pork|chive flower|chikuwa|fish mint|mountain pepper|maggi seasoning|mandarin fish|hairtail|wheat gluten|annatto seed|buldak sauce|cured duck|bamboo salt|watermelon radish|goose egg|gochugaru|bottle gourd|catnip|er cai|sesame seed|senbei|bitter green|ta cai|furikake|barbecue seasoning|vietnamese balm|water lily flower|char siu sauce|sau fruit|bulgogi|ground ivy|chirimen jako|chinese bayberry|cold jelly noodle|chive|fish floss|mangosteen|fruit vinegar|sansho pepper|caul fat|hog plum|angelica root|seafood seasoning|shirasu|lotus flower|cicada|ice plant|pennywort|baked beans|wampee|mallow|miiuy croaker|schisandra berry|clover|tarako|paederia foetida|wax apple|ume|guascas|nerikiri
F_1/M1,factor,F_1,Nutrient-dense seeds nuts and whole grains,130,0.7042,cashew|pistachio|chia seed|pumpkin seed|quinoa|chickpea|sorghum|kale|hazelnut|hemp seed|acorn|caper|mung bean|jicama|fruit|baking soda|almond butter|oat milk|boysenberry|amaranth|beet|pomegranate|mache|osmanthus flower|cape gooseberry|milk chocolate|pumpkin pie spice|nut butter|brazil nut|urad dal|sunflower seed|cherry|wheat|cereal|dragon fruit|dandelion|fruit puree|epazote|triple sec|cookie|prune|black eyed pea|sea buckthorn|nectarine|acai|lotus seed|apple pie spice|guar gum|ganache|kissel|maltose|allulose|saskatoon berry|acerola|melon seed|creme anglaise|poppy seed|halva|pigeon pea|pecan|banana|lemon verbena|avocado|praline|saffron|maraschino cherry|strawberry|pear|barley grass|herring|vanilla|activated charcoal powder|apple|blood orange|wasabi|glycerin|hickory nut|pine pollen|pickled sakura blossom|mixed seeds|turkish delight|horseradish|savory|malanga|fenugreek leaf|mulberry leaf|rutabaga|tonka bean|calendula|elderflower|loganberry|pastila|nut|mint|plum|isomalt|grape|cherry blossom|cannoli shell|pretzel|violet|elderflower liqueur|pie filling|rose wine|honey citron tea|loquat leaf|osmanthus wine|pineapple|gum paste|safflower|oregano|asian pear|viburnum|milk tofu|cream liqueur|dill|white wine|geranium|paneer|wintergreen|orris root|asafoetida|pluot|brick tea|bitter orange|wisteria flower|mizuame|hard cider|hop|pepino melon
F_1/M2,factor,F_1,Spicy seasoning blends and hearty sausages,153,0.7698,cayenne pepper|hot sauce|turkey sausage|balsamic vinegar|paprika|cannellini bean|creole seasoning|cooking spray|italian sausage|tasso|andouille sausage|white bean|alfredo sauce|chipotle pepper|farro|monterey jack cheese|italian seasoning|microgreen|blackening seasoning|peppadew pepper|bacon|cubanelle pepper|salad greens|kielbasa|linguica|pepperoncini|smoked paprika|kidney bean|poblano pepper|lemon pepper|fajita seasoning|roux|harissa|black bean|italian dressing|vinaigrette|aleppo pepper|seafood stock|chili powder|sazon|file powder|corn relish|textured soy protein|escarole|flageolet bean|brown rice|fines herbes|greek seasoning|piri piri|buffalo wing sauce|bouquet garni|clamato juice|cipollini onion|turnip green|queso anejo|cajun seasoning|creole sauce|applewood chip|zaatar|safflower oil|liquid smoke|pickapeppa sauce|pine nut|freekeh|picada|crab boil seasoning|hazelnut oil|mirepoix|gorgonzola cheese|jerk seasoning|halloumi|baharat|espelette pepper|turkey stock|demi glace|sumac|bearnaise sauce|mixed sprouts|ras el hanout|romesco sauce|duck fat|tabasco pepper|stilton cheese|pomegranate molasses|pink pepper|tahini|mesquite|branzino|calabrian chili|bear meat|montreal steak seasoning|poultry seasoning|gremolata|chutney|vegemite|sour cream|chaat masala|summer sausage|gloucester cheese|french dressing|chicha|salt cod|mopping sauce|pumpkin seed oil|duck stock|pastis|huacatay|hake|neufchatel cheese|crappie|nora chile|cheshire cheese|green peppercorn|dukkah|dijonnaise|peppercorn sauce|pepper jelly|skate|panch phoran|cocktail sauce|chiltepin|tajin|aji panca|choricero pepper|balyk|amchur|bloody mary mix|rocoto pepper|carrot top|bottarga|olluco|corvina|duck sauce|gulas|anardana powder|sev|khmeli suneli|langoustine|lima bean|barberry|utskho suneli|nasturtium|pink sauce|chuno|tangelo|goda masala|crumpet|cava|galette|cherry plum|cod liver|acacia|beer
F_1/M3,factor,F_1,Lean whole fish and game proteins,41,0.7626,mahi mahi|grouper|pompano|monkfish|eel|mullet|trout|quail|carp|swordfish|buffalo meat|bluefish|whitefish|falafel|cornbread|rockfish|ketchup|jellyfish|horse mackerel|yellow croaker|halibut|jalapeno|squirrel|sausage|snail|bison|goose|frog leg|orange roughy|pheasant|pollock|sturgeon|arctic char|egg roll|mustard oil|arepa|mocha|meat stock|apple cider vinegar|crab|kokum
F_2/M0,factor,F_2,Tex-Mex casserole staples,53,0.3686,colby cheese|enchilada sauce|flour tortilla|salsa|taco seasoning|taco sauce|guacamole|salsa verde|fajita seasoning|pinto bean|kidney bean|cream of mushroom soup|cream of chicken soup|black bean|velveeta cheese|italian seasoning|alfredo sauce|sour cream|crescent roll|pimento|cream of celery soup|pasta sauce|pesto|fontina cheese|salad dressing|sazon|poultry seasoning|ancho chile|bean|oaxaca cheese|manchego cheese|lemon pepper|barbecue sauce|swiss cheese|bechamel|french dressing|sherry vinegar|fried bread|polenta|cajun seasoning|vegeta seasoning|gravy|mushroom|cocktail sauce|hogao|bolognese sauce|mushroom stock|corn|balyk|duck fat|black truffle|argan oil|wolffish
F_2/M1,factor,F_2,Chinese savory pantry ingredients,172,1.2888,oyster sauce|dried scallop|dried shrimp|crab mushroom|shaoxing wine|bamboo pith mushroom|tofu skin|yu choy|lotus root|dried oyster|fried gluten ball|fish ball|straw mushroom|jinhua ham|tea tree mushroom|hair vegetable|cordyceps flower|king oyster mushroom|daikon|fried tofu puff|abalone|napa cabbage|dark soy sauce|water bamboo|dried lily bud|shark fin|superior stock|chinese sausage|matsutake mushroom|sea snail|rice wine|razor clam|starch|winter melon|msg|egg tofu|lions mane mushroom|rapeseed|fermented tofu|lotus leaf|choy sum|udon noodle|shacha sauce|sand worm|chicken broth|scallion oil|chu hou paste|chicken fat|chinese cured pork|quail egg|sand ginger|nameko mushroom|bone marrow|pigeon egg|white soy sauce|fish cake|fish maw|tsao ko|cured duck|vegetarian oyster sauce|broth|braising liquid|crab roe|duck|baijiu|cured chicken|fish paste|loach|dumpling wrapper|bonito flakes|sea urchin|dace|termite mushroom|char siu pork|bone|fish skin|cartilage|pork stock|salted duck egg|xo sauce|deer mushroom|snakehead fish|cured fish|dashi|century egg|preserved cabbage|fuzzy melon|bak kut teh spice|youtiao|bamboo leaf|luffa|clay pot rice sauce|dried vegetable|mandarin fish|pearl mushroom|fish noodle|abalone mushroom|tom yum paste|senbei|geoduck|soju|mixed grains|ta cai|camellia oil|salt pork|duck egg|fish sausage|maggi seasoning|curry paste|rock tripe|yuzu kosho|burdock root|black vinegar|flaxseed oil|wine lees|water shield|bamboo salt|chinese preserved olive|fennel seed|sweet soy sauce|sushi vinegar|mentsuyu|reed leaf|long pepper|porcini mushroom|laksa paste|qingbu liang|caul fat|wolfberry leaf|whitebait|snail rice noodle|crosnes|red curry paste|fava bean|okonomiyaki sauce|goose fat|unagi kabayaki|donkey meat|ginger wine|lard|tonkatsu sauce|seafood seasoning|black garlic|panang curry paste|zao lu|mudfish|perilla oil|chaozhou salted vegetable|seafood stock|kencur|avocado oil|borlotti bean|fermented fish|yellow curry paste|mallow|qingtou mushroom|sambal|shochu|ghost pepper|herring|hemp oil|fish stock|gulai seasoning|brine|denbu|miiuy croaker|snake|herb|puzi leaf|dong leaf|tkemali sauce|red bean
F_2/M2,factor,F_2,Chinese tonic soup and sweet dessert ingredients,102,2.1298,goji berry|lily bulb|snow fungus|red date|lotus seed|longan|osmanthus flower|dried tangerine peel|rock sugar|chrysanthemum|fox nut|monk fruit|hyacinth bean|hawthorn|sea coconut|peach gum|date|astragalus root|chinese yam|mung bean|birds nest|mulberry|jobs tears|epiphyllum flower|edible flower|bitter almond|schisandra berry|black rice|grass jelly|millet|kudzu root|corn silk|sago|loquat leaf|coix seed|glutinous rice|honeysuckle flower|loquat|red rice|kapok flower|ginkgo nut|tiger milk mushroom|fermented glutinous rice|conch|ice jelly|chinese bayberry|mung bean jelly|hibiscus|barley|chestnut|bellflower root|maltose|angelica root|golden ear mushroom|mulberry leaf|coconut water|aloe vera|sugarcane|allulose|pu erh tea|white tea|pear|yacon|sorghum|gardenia flower|partridge|xylitol|oolong tea|water chestnut|lotus flower|fig|buffalo milk|rosewater|wampee|preserved plum|maca|gardenia fruit|oat milk|calendula|pepino melon|alligator|honey citron tea|papaya|lye water|purple yam|wheat germ|licorice root|osmanthus wine|lecithin|carob|chanterelle mushroom|jasmine flower|plum|rye|herbal tea|almond tofu|palm seed|apricot|limewater|indian gooseberry|walnut oil|citrus
F_2/M3,factor,F_2,Sweet liqueurs and confections,74,0.3498,liqueur|grenadine|orange liqueur|mascarpone cheese|hazelnut liqueur|candied fruit|prune|grand marnier|amaretti cookie|biscotti|eggnog|coconut liqueur|nectar|chocolate liqueur|galliano|ginger liqueur|amaro|citron|panettone|cream liqueur|cynar|marsala wine|edible gold leaf|curd|almond milk|orange blossom water|southern comfort|sambuca|cachaca|candy|juniper berry|ryazhenka|coconut sugar|adjika|fondant|citric acid|goldschlager|curry|fenugreek seed|bee pollen|kaymak|gullac|cream of tartar|kashmiri chili|pastila|vin santo|jagermeister|khmeli suneli|cacao|tonka bean|kadaifi|chana dal|demi glace|moscatel wine|salep|cornelian cherry|vanilla|brie cheese|raita|game stock|khoya|utskho suneli|kombucha|ragi|isomalt|goda masala|ayran|mastic|matzo|smoked cheese|sweetbread|sachima|crispbread|chicken
F_2/M4,factor,F_2,Mediterranean fish and grain proteins,47,0.7473,couscous|red snapper|mahi mahi|quail|pita bread|grouper|bulgur|cornbread|falafel|phyllo dough|guinea hen|pickle relish|turtle|bluefish|wild boar|shark|sea cucumber|walleye|pectin|amberjack|grits|tortilla|venison|evaporated milk|tapioca pearl|milkfish|cod|morel mushroom|pheasant|gelatin|ghee|goose|orange roughy|pigeon|lentil|quinoa|marzipan|wild rice|semolina|black eyed pea|marshmallow|fudge|brown rice|butterfish|junket|goat milk|neufchatel cheese
F_3/M0,factor,F_3,European savory pantry staples,113,0.8376,crouton|frisee|creme fraiche|truffle oil|porcini mushroom|bouquet garni|farro|duck fat|demi glace|bread crumbs|juniper berry|banana pepper|champagne vinegar|speck|roux|cipollini onion|gravy|broth|mayonnaise|taleggio cheese|pepperoncini|brown sauce|escarole|pan drippings|pickled cucumber|game meat|havarti cheese|bearnaise sauce|fish stock|stilton cheese|seafood stock|flageolet bean|hollandaise sauce|liver|pine nut|malt vinegar|fennel pollen|tartar sauce|parsley root|pink pepper|branzino|stracchino cheese|white truffle|calabrian chili|spaetzle|rouille|zucchini flower|piri piri|green peppercorn|robiola cheese|ranch dressing|adjika|romesco sauce|fried bread|salad dressing|ciabatta|vermicelli|sauerkraut|boursin cheese|meat extract|french dressing|duck stock|pepper jelly|mizuna|langoustine|khmeli suneli|naan|nora chile|scamorza|sofrito|picada|cocktail sauce|choricero pepper|game stock|tabasco pepper|foie gras|pickle juice|consomme|utskho suneli|narsharab|tkemali sauce|cantal cheese|padron pepper|gulas|pickling spice|pink sauce|sweet roll|bloody mary mix|pistachio oil|taco shell|celery|suet|chiltepin|egg roll wrapper|refried beans|quince paste|goose fat|horseradish|tallow|alcaparrado|rocoto pepper|milk bread|onion|hatch chile|crumpet|ketchup|acacia|huitlacoche|cabbage|sushki|shirasu|cherry pepper|caviar
F_3/M1,factor,F_3,East Asian fermented pastes and aromatics,94,0.8599,tsao ko|soybean paste|pickled radish|green sichuan peppercorn|chu hou paste|braising liquid|pickled ginger|sweet bean sauce|dry pot sauce|sand ginger|cartilage|daikon|litsea cubeba|baijiu|sea snail|liangpi|fermented black bean|long pepper|bai ji mo|zhajiang sauce|somen noodle|doenjang|soju|rice paper|puffer fish|hunan chopped chili|mountain pepper|wuchang fish|xo sauce|offal|scallion oil|rakkyo|preserved cabbage|weipa|fermented chive flower paste|sanzi|chinese celery|duck|sweet and sour sauce|vietnamese balm|dashi|seafood sauce|cheongyang chili|rice tofu|rapeseed|tenkasu|sour broth|taro stem|shaobing|mushroom soy sauce|black vinegar|spring roll wrapper|korean bbq sauce|plum sauce|ghost pepper|sword bean|pork stock|superior stock|tonkatsu sauce|yakisoba sauce|watermelon radish|chaozhou salted vegetable|shio koji|fermented vegetable brine|chicken fat|gochugaru|mitsuba|needlefish|ponzu|fried puffed cracker|star anise|myoga|sambal|sand worm|kluwek|okonomiyaki sauce|candlenut|tempura flour|melinjo|cold jelly noodle|chirimen jako|sansho pepper|nanohana|donburi sauce|squash blossom|mac khen|flattened young rice|hog plum|capelin|jackfruit seed|idli|denbu|five willow vegetable|calcium chloride
F_3/M2,factor,F_3,Chinese traditional sweets and botanicals,83,0.9507,rock sugar|dried tangerine peel|hawthorn|lotus seed|mung bean|chinese bayberry|edible flower|hyacinth bean|glutinous rice|chestnut|maltose|fermented glutinous rice|ice jelly|ginkgo nut|lychee|rosehip|fox nut|arrowhead|preserved plum|rosewater|mung bean jelly|lotus leaf|goose|birds nest|mung bean paste|red bean paste|gardenia fruit|pomelo|oil|white tea|jasmine tea|schisandra berry|licorice root|gardenia flower|bellflower root|bitter almond|red yeast|plum|kumquat|sesame seed|red bean|leek|melon seed|wampee|barley|rose syrup|osmanthus wine|char siu sauce|jasmine flower|ginger|rice cake|cucumber|plum wine|rabbit|pepino melon|wax apple|peanut oil|starfruit|galangal|white vinegar|passion fruit|soybean oil|soy sauce|kohlrabi|liquor|citrus|limewater|lime|vinegar|rice|horse meat|beer|grape|dango|nerikiri|mustard oil|pike|paratha|meat tenderizer|sake|crepe|bitter orange|nigari
F_3/M3,factor,F_3,cocktail liqueurs and aperitifs,39,0.9607,absinthe|grenadine|maraschino liqueur|sweet vermouth|cynar|orange liqueur|champagne|lillet|campari|orgeat|triple sec|cherry liqueur|sparkling wine|port wine|dubonnet|apple brandy|wine|ginger beer|prosecco|creme de violette|kirschwasser|brandy|rose wine|armagnac|gin|limoncello|rum|cognac|strega liqueur|sherry|red wine|pastis|vermouth|aquavit|herbsaint|white wine|cava|grappa|brioche
F_3/M4,factor,F_3,European cheeses and hearty breads,46,0.8670,muenster cheese|provolone cheese|romano cheese|cheese|emmental cheese|pecorino cheese|cheddar cheese|swiss cheese|blue cheese|camembert cheese|cream cheese|pasta|gruyere cheese|comte cheese|roquefort cheese|bread|bean|crescent roll|ravioli|grits|pizza crust|lima bean|mustard|meat stock|remoulade sauce|green bean|pate|tamale|pionono|mache|rye bread|croissant|cornbread|saffron|cracker|salsify|arepa|grissini|lingonberry|lovage|puff pastry|honeycomb|quince|crispbread|black truffle|horse gram
F_3/M5,factor,F_3,Confectionery and pastry components,73,1.0297,meringue|cream|sponge cake|gelatin|marzipan|sugar|ice cream cone|milk chocolate|punch|buttercream|pistachio|mascarpone cheese|edible gold leaf|custard|marshmallow|digestive biscuit|pudding|hazelnut|glucose syrup|fondant|ladyfinger|fudge|nougat|ice cream|food coloring|biscotti|swiss roll|shortcake|wafer|pickled sakura blossom|biscuit|almond|choux pastry|tonka bean|pectin|praline|copha|butter|fruitcake|cherry blossom|macadamia nut|gum paste|pecan|pie filling|milk|isomalt|red currant|nut|durian|yuzu|pastila|corn oil|mastic|gooseberry|lemon|sachima|khoya|prickly pear|cherry leaf|mizuame|ghee|dandelion|anise|brine|palm seed|fennel|tangerine|lard|indian gooseberry|alum|bay leaf|piloncillo|preserved lemon
F_4/M0,factor,F_4,Chinese savory sauces and umami staples,94,1.0525,light soy sauce|sichuan peppercorn|dark soy sauce|doubanjiang|shaoxing wine|yu choy|qingjiang fish|mapo tofu sauce|sweet bean sauce|zha cai|tsao ko|puffer fish|liangpi|zhajiang sauce|stinky mandarin fish|sea lettuce|yak meat|garlic scape|bai ji mo|braising liquid|yibin yacai|sanzi|fermented chive flower paste|sesame paste|crab claw fish|cartilage|rice tofu|wuchang fish|green fish|fried dough twist|donkey meat|chu hou paste|dried orchid flower|doenjang|sukiyaki sauce|sweet preserved mustard green|baijiu|topmouth culter|long pepper|spice mix|bonito flakes|shaobing|yakiniku sauce|sea grape|pearl mushroom|rock tripe|cured chicken|bak kut teh spice|mirin|hijiki|bitter green|sea hare|bamboo salt|cured fish|shepherds purse|chikuwa|fish sausage|mitsuba|silkworm pupa|tenkasu|buldak sauce|miiuy croaker|watermelon radish|donburi sauce|ground ivy|tonkatsu sauce|catnip|cold jelly noodle|ghost pepper|shirataki noodle|sea bream|chirimen jako|abalone mushroom|mentaiko|pacific saury|crosnes|unagi kabayaki|needlefish|chinese toon|dory|purple gynura|koji|water shield|aonori|tonguefish|salmon roe|dried ganba mushroom|hanpen|umeboshi|tarako|bittern|nigari|arame|mallow
F_4/M1,factor,F_4,European savory herbs and game,85,0.9102,salt|rabbit|chanterelle mushroom|fennel|turnip|parsley|parsnip|anchovy|cod|marjoram|sage|bay leaf|rosemary|goose|chicken broth|madeira wine|brussels sprout|savory|thyme|fennel seed|chive|cumin|dandelion|horse meat|oregano|bream|tarragon|celery|star anise|flounder|arugula|guinea hen|pigeon|lobster|grits|tortilla|jalapeno|wild boar|green chili|sturgeon|ginger|turtle|sea cucumber|chicory|borlotti bean|green bean|turbot|lambs quarters|lovage|nopal|milkfish|cardoon|shellfish|nutritional yeast|spinach|ham|salmon|lingonberry|whelk|white pepper|green tomato|safflower|turmeric leaf|cabbage|gourami|arctic char|asparagus|sunfish|papaya leaf|brine|salam leaf|cherry pepper|lamb|jackfruit seed|carrot top|crayfish|capon|black truffle|meat tenderizer|goose fat|rye bread|mettwurst|caviar|pokeweed|moringa
F_4/M2,factor,F_4,Fruited baking and spiced confection ingredients,102,0.9031,candied fruit|maple syrup|brown sugar|whole wheat flour|apple cider|xanthan gum|black treacle|muscovado sugar|mincemeat|prune|bran|citron|club soda|calvados|egg|cherry liqueur|absinthe|orange|flour|cinnamon|stout|cherry|graham flour|golden syrup|nutmeg|fruit juice|apple brandy|wheat germ|suet|black currant|brandy|rum|allspice|gin|orgeat|cream of wheat|pomegranate|apple|gingerbread|sorghum syrup|limoncello|mezcal|clementine|crab apple|lemon|poolish|kirschwasser|soy milk|clove|cranberry|ascorbic acid|blueberry|clear gel|cardamom|grapefruit|raisin|yeast|brioche|armagnac|water|farina|molasses|raspberry|dough improver|dough|peppermint|apricot|sparkling wine|berry|erythritol|aquavit|bakers ammonia|lemon verbena|mahleb|mace|goldschlager|pectin|violet|caraway seed|lavender|cornmeal|vegetable puree|nigella seed|lemon balm|cranberry sauce|dextrose|geranium|fruit cocktail|corn oil|brewers yeast|wintergreen|damson|hop|ricotta cheese|tea|chokecherry|chamomile|citrus|cherry leaf|feijoa|cornelian cherry|orris root
F_4/M3,factor,F_4,Hearty savory Mediterranean meats and staples,105,0.8430,portobello mushroom|turkey sausage|fontina cheese|bacon|vegetable stock|veal|pancetta|pepperoni|speck|marinara sauce|gnocchi|mortadella|polenta|farro|white bean|salami|porcini mushroom|flour tortilla|kidney bean|gravy|broccoli rabe|new mexico chile|pinto bean|turkey stock|radicchio|kidney|pizza crust|spaetzle|enchilada sauce|bechamel|bratwurst|canadian bacon|black olive|acorn squash|bel paese cheese|marsala wine|browning sauce|celeriac|taleggio cheese|robiola cheese|parsley root|textured soy protein|poultry seasoning|marmite|brick cheese|crescent roll|juniper berry|celery seed|pizza sauce|bolillo|vienna sausage|cipollini onion|game meat|bolognese sauce|white truffle|guajillo chile|refried beans|piquante sauce|montasio cheese|brown sauce|taco sauce|raclette cheese|ajvar|herbes de provence|pasilla chile|chihuahua cheese|longaniza|mulato chile|mole|liver|cheshire cheese|collard green|game stock|liquid smoke|sauerkraut|ramp|gremolata|red leicester cheese|smoked salt|meat extract|muffin|ras el hanout|empanada shell|cascabel chile|mixed vegetable|quorn|zucchini flower|cantal cheese|hatch chile|corned beef|kefalotyri|metaxa|grains of paradise|nettle|gammon|consomme|sucuk|pickle juice|tallow|mopping sauce|puff pastry|marlin|quince paste|yufka|curing salt
F_4/M4,factor,F_4,East Asian tonic herbs and grains,62,0.9411,red date|chinese yam|longan|mulberry|jobs tears|black sesame seed|chestnut|coix seed|astragalus root|nori|kombu|kudzu root|wakame|maitake mushroom|red bean paste|burdock root|hawthorn|epiphyllum flower|kapok flower|bamboo leaf|tea tree mushroom|rosehip|angelica root|lions mane mushroom|lotus leaf|purple sweet potato|barley|mulberry leaf|gardenia fruit|matsutake mushroom|edible flower|kelp|sea moss|yam|red yeast|komatsuna|reed leaf|okara powder|mochi|nanohana|mugwort|lotus flower|honeysuckle flower|soybean|pagoda tree flower|rye|wheat gluten|psyllium husk|fish floss|buckwheat|gardenia flower|dango|prickly pear|kinako|five grain powder|licorice root|fermentation starter cake|amazake|pepino melon|puzi leaf|gypsum|wisteria flower
F_5/M0,factor,F_5,Rustic protein-rich game and fish,40,0.7992,pita bread|cornbread|molasses|falafel|trout|bulgur|phyllo dough|amberjack|wild boar|venison|bluefish|turtle|guinea hen|squirrel|remoulade sauce|sea cucumber|fish roe|walleye|soy yogurt|grits|madeira wine|pheasant|carp|miso|flounder|horse mackerel|milkfish|vegetable juice|natto|bison|haddock|orange roughy|pate|bagel|egg roll|pigeon|apple cider vinegar|wolffish|grouse|sour cream
F_5/M1,factor,F_5,Cajun-Mediterranean sausage and pepper stews,67,0.4270,red onion|cannellini bean|bell pepper|andouille sausage|italian sausage|italian seasoning|tasso|banana pepper|white bean|chipotle pepper|poblano pepper|alfredo sauce|salsa|linguica|serrano pepper|pasta sauce|kielbasa|black olive|seafood stock|marinara sauce|ancho chile|celery seed|clamato juice|file powder|sazon|flageolet bean|guacamole|peppadew pepper|fennel seed|rouille|lemon pepper|cajun seasoning|fennel pollen|hominy|crab boil seasoning|microgreen|plant based cheese|turnip green|green tomato|aji amarillo|mirepoix|bear meat|summer sausage|espelette pepper|chiltepin|nduja|gremolata|kaffir lime leaf|longaniza|chicha|celeriac|petai bean|kencur|cockle|sun dried tomato|asam gelugur|pickle juice|gourami|gulai seasoning|pickling spice|white truffle|sambal|corvina|kabanos|honey mushroom|lacon|gulas
F_5/M2,factor,F_5,Whole-grain seeds nuts and dried fruits,111,1.1396,pistachio|chia seed|hazelnut|cashew|arrowroot|sorghum|date|quinoa|chickpea|spelt|butternut squash|millet|carob|pomegranate|rye|mung bean|agar|pumpkin|amaranth|beet|spirulina|cherry|persimmon|boysenberry|mulberry|rosehip|walnut|flaxseed|chestnut|yam|teff|wheat|cape gooseberry|sunflower seed|taro|almond|jerusalem artichoke|brazil nut|dandelion|lemon verbena|squash|macadamia nut|cardamom|huckleberry|blueberry|coconut|poppy seed|sea moss|oat|sweet potato|sorrel|rhubarb|saskatoon berry|nutmeg|cinnamon|saffron|allspice|vanilla|black currant|fenugreek seed|ajwain|lemon|red currant|anise|sea buckthorn|gooseberry|orange|rowan berry|cranberry|chicory|raspberry|lingonberry|banana|clove|amchur|clementine|raisin|mint|berry|apricot|maca|elderberry|lemon balm|black salt|plant based cream|cantaloupe|strawberry|mace|champagne|lavender|chamomile|rum|bourbon|brandy|apple brandy|gin|asafoetida|yogurt|whiskey|cognac|kirschwasser|mastic|geranium|ricotta cheese|aquavit|cherry leaf|orris root|moringa|licorice root|rooibos tea|hop
F_5/M3,factor,F_5,East Asian hot pot ingredients,104,0.4623,crab mushroom|fish ball|soybean sprout|fish tofu|yu choy|konjac|hot pot base|tofu skin|fried gluten ball|celtuce|lotus root|king oyster mushroom|udon noodle|shaoxing wine|razor clam|dried shrimp|bamboo pith mushroom|nameko mushroom|daylily flower|sukiyaki sauce|hair vegetable|sea snail|sea lettuce|daikon|pickled radish|dry pot sauce|starch|budae jjigae base|jinhua ham|basa|pea shoot|sea urchin|tom yum paste|winter melon|fish noodle|bonito flakes|choy sum|guizhou sour soup|litsea cubeba|crab stick|dashi|shrimp mushroom|chicken broth|crab roe|cordyceps flower|mantis shrimp|pickled ginger|fish sausage|hunan chopped chili|preserved cabbage|termite mushroom|matsutake mushroom|geoduck|xo sauce|abalone mushroom|lions mane mushroom|chikuwa|sea grape|sand worm|cured chicken|deer mushroom|kombu|pigeon egg|filefish|senbei|ta cai|periwinkle|mountain pepper|dried orchid flower|chive flower|yak meat|seaweed|chinese celery|pearl mushroom|seafood|sea bass|snail rice noodle|water mimosa|fern|cheongyang chili|banana blossom|laksa paste|crab claw fish|water shield|goose egg|fermented vegetable brine|mizuna|water lily flower|smoked meat|shirataki noodle|squash blossom|whitebait|rice paddy herb|watermelon radish|sea bream|salt pork|squid ink|silkworm pupa|aonori|avocado oil|tauco|arame|mac khen|guascas
F_5/M4,factor,F_5,Sweet confectionery and dessert beverages,82,0.9099,white chocolate|cookie|liqueur|matcha powder|milk chocolate|sprinkles|sponge cake|egg white|fruit|buttercream|ganache|irish cream|egg yolk|mascarpone cheese|coffee liqueur|candy|food coloring|baking powder|dragon fruit|earl grey tea|milk tea|baking soda|edible gold leaf|cream of tartar|soy protein isolate|fondant|whipped topping|edible flower|graham cracker|oolong tea|almond milk|frozen yogurt|hazelnut liqueur|jasmine tea|butterfly pea flower|activated charcoal powder|pickled sakura blossom|ice|custard powder|wafer|sparkling water|purple sweet potato|red yeast|tapioca|cereal|coffee|milk|cream cheese|tequila|kiwi|peppermint|sago|biscuit|aloe vera|lychee|pecan|butter|mango|peach|glycerin|passion fruit|herbal tea|black tea|prickly pear|cacao|tea|blackberry|loganberry|cottage cheese|corn oil|acerola|grapefruit|citric acid|durian|malt|green tea|nut|brick tea|jasmine flower|buttermilk|peanut butter|goat milk
F_5/M5,factor,F_5,Sweet confections and dessert bases,44,4.4260,chocolate|gelatin|cream|meringue|frosting|sugar|cocoa powder|ice cream|condensed milk|toffee|flour|marzipan|cocoa butter|syrup|ice cream cone|marshmallow|mocha|pudding|waffle|fudge|nougat|pectin|pastry|shortening|water|soy milk|fruit juice|dulce de leche|pie crust|vodka|tapioca pearl|fruit preserves|fruit cocktail|kefir|yeast|whey|margarine|pancake|evaporated milk|semolina|vermouth|liquor|junket|ghee
F_6/M0,factor,F_6,Spiced baking and sweet dough staples,96,0.7375,whole wheat flour|bran|jam|pumpkin pie spice|candied fruit|egg|egg substitute|apple pie spice|chai spice|kissel|cereal|semolina|walnut|doughnut|mincemeat|cream of wheat|mung bean paste|vegetable puree|kashmiri chili|pecan|soy milk|poppy seed|gingerbread|waffle|cocoa mass|praline|coconut|butter|turmeric|gingerbread spice|red bean paste|saskatoon berry|vanilla|cornstarch|yeast|wafer|urad dal|dough improver|cardamom|black currant|milk|turkish delight|apple|barley grass|nutmeg|mixed seeds|amazake|allulose|clotted cream|teff|ajwain|labneh|fruit preserves|garam masala|mahleb|nut|pine pollen|flattened young rice|lemon leaf|ghee|fruitcake|yogurt|nigella seed|bakers ammonia|buttermilk|red currant|soy yogurt|choux pastry|tonka bean|crepe|pretzel|kinako|curry leaf|paneer|aquafaba|mace|mastic|paratha|sachima|cherry plum|asafoetida|mulling spice|damson|kirschwasser|tikka masala|cherry leaf|milk tofu|geranium|peanut butter|dukkah|goat milk|sushki|black tea|junket|crispbread|brick tea
F_6/M1,factor,F_6,European savory braise ingredients,142,0.8602,parsley|pasta|creole seasoning|ketchup|worcestershire sauce|juniper berry|horseradish|turnip|watercress|kielbasa|celery seed|roux|sausage|celeriac|anchovy|brussels sprout|sugar snap pea|flounder|gravy|cauliflower|mustard|chervil|egg noodle|parsley root|parsnip|demi glace|madeira wine|duck fat|celery|pheasant|shallot|savory|fennel seed|pickle relish|pickled cucumber|remoulade sauce|curry powder|poultry seasoning|browning sauce|dill|rosemary|pan drippings|wasabi|mirepoix|brown sauce|broccoli|goose|malt vinegar|sage|tarragon|miso|lemon pepper|couscous|mushroom soy sauce|chive|file powder|sauerkraut|eggplant|wine|endive|port wine|corned beef|jerusalem artichoke|crab boil seasoning|herring|mushroom|carrot|pate|bagel|red wine|pita bread|tartar sauce|water chestnut|braunschweiger|pea|duck stock|cucumber|mixed vegetable|cajun seasoning|french dressing|turnip green|sherry|sumac|piri piri|spaetzle|dumpling|tofu|bearnaise sauce|basil|chinese celery|vegemite|seafood seasoning|mullet|cocktail sauce|white wine|green peppercorn|honey mushroom|morel mushroom|walleye|sauternes|sturgeon|mixed sprouts|lovage|pickling spice|rouille|perch|broccolini|crab|fish roe|kangaroo|skate|wild garlic|guinea hen|smelt|caraway seed|partridge|asparagus|rice cake|goose fat|falafel|plum wine|foie gras|rye bread|egg roll|phyllo dough|carrot top|natto|utskho suneli|kohlrabi|duck sauce|galangal|black truffle|white pepper|cherry pepper|sunfish|romanesco|tarhana|milt|soybean oil|ricotta cheese|crayfish|fish oil
F_6/M2,factor,F_6,East Asian tofu mushroom and umami staples,99,0.6781,fried gluten ball|crab mushroom|straw mushroom|umami sauce|dried lily bud|shacha sauce|egg tofu|fried tofu puff|vegetarian oyster sauce|vegetable extract|shepherds purse|hair vegetable|birds eye chili|green sichuan peppercorn|snow vegetable|five spice powder|stinky tofu|nameko mushroom|water celery|pickled vegetable|xo sauce|termite mushroom|braising liquid|liangpi|hunan chopped chili|sanzi|guizhou sour soup|fermented black bean|daylily flower|superior stock|white soy sauce|rice paper|chinese broccoli|tofu pudding|choy sum|matsutake mushroom|snow pea|seafood sauce|malabar spinach|sand ginger|wonton|steamed bun|char siu pork|fern|banana blossom|duck egg|sword bean|shrimp mushroom|wild betel leaf|water mimosa|deer mushroom|rock tripe|fermented chive flower paste|mustard root|sea hare|dragon whisker vegetable|goose egg|ta cai|wolfberry leaf|rakkyo|epiphyllum flower|clay pot rice sauce|dory|mountain pepper|tempeh|fried puffed cracker|plum sauce|senbei|red curry paste|kencur|sweet potato leaf|chinese toon|sau fruit|long pepper|bottle gourd|wild ginger|petis|furikake|balado seasoning|shio koji|fish floss|crosnes|perilla oil|mac mat fruit|okara powder|shirataki noodle|yellow curry paste|sea bream|ginger|mac khen|gac fruit|breadfruit|tiger milk mushroom|pumpkin leaf|paederia foetida|sansho pepper|soybean|golden ear mushroom|ume
F_6/M3,factor,F_6,Italian cheeses and charcuterie,111,0.9013,fontina cheese|pesto|asiago cheese|provolone cheese|marinara sauce|alfredo sauce|romano cheese|pepperoni|salami|italian sausage|mortadella|tortellini|pecorino cheese|prosciutto|italian seasoning|radicchio|tapenade|pasta sauce|mozzarella cheese|gorgonzola cheese|bread crumbs|havarti cheese|crouton|gnocchi|truffle oil|feta cheese|taleggio cheese|emmental cheese|pepperoncini|grana padano|caesar dressing|veal|broccoli rabe|jarlsberg cheese|soppressata|parmesan cheese|robiola cheese|giardiniera|bresaola|bel paese cheese|brie cheese|english muffin|caciocavallo|porcini mushroom|calabrian chili|brick cheese|gruyere cheese|marsala wine|gouda cheese|scamorza|microgreen|crescent roll|white truffle|escarole|stilton cheese|camembert cheese|mixed herbs|swiss cheese|burrata|canadian bacon|speck|stracchino cheese|raclette cheese|muffin|boursin cheese|comte cheese|blue cheese|hazelnut oil|brioche|dijonnaise|edam cheese|croissant|acorn squash|fennel pollen|ramp|hollandaise sauce|cantal cheese|calvados|cipollini onion|honey mustard|mushroom stock|espelette pepper|verjuice|red leicester cheese|quark|gremolata|salad cream|cottage cheese|galette|pink pepper|pastis|sweet roll|grappa|vin santo|grissini|liver|cheshire cheese|meat extract|chutney|ras el hanout|game stock|puff pastry|herbsaint|fromage blanc|grains of paradise|cranberry sauce|gloucester cheese|crumpet|adjika|rose wine|armagnac
F_7/M0,factor,F_7,Savory condiments and prepared sauces,88,0.6462,pimento|salad dressing|aji amarillo|corn relish|guacamole|greek seasoning|french dressing|huacatay|piquante sauce|creole sauce|aji panca|celery seed|olluco|summer sausage|chicha|caesar dressing|cream of chicken soup|taco sauce|braunschweiger|cream of mushroom soup|rocoto pepper|salad cream|kidney|fried bread|corned beef|tartar sauce|honey mustard|herb|pickle juice|clamato juice|vienna sausage|refried beans|game meat|chuno|speck|dijonnaise|cocktail sauce|smoked salt|matambre|hake|sauternes|mixed sprouts|fava bean|pickled onion|marmite|green tomato|baked beans|iberico ham|bloody mary mix|longaniza|navy bean|pumpkin seed oil|kabanos|smoked meat|ciabatta|chana dal|pickling spice|thousand island dressing|lacon|marlin|langoustine|sobrasada|watermelon radish|metaxa|nasturtium|chili paste|serrano ham|petai bean|perch|pionono|gulai seasoning|squid ink|gulas|foie gras|horse gram|caul fat|fish paste|duck|sev|mettwurst|guascas|curing salt|preserved lemon|tauco|calcium chloride|alum|qingtou mushroom|mallow
F_7/M1,factor,F_7,Caucasian and Eastern Mediterranean pantry staples,90,2.5623,sun dried tomato|bryndza|sulguni cheese|sumac|adjika|vegetable oil|tulum cheese|kashkaval cheese|khmeli suneli|yufka|matsoni|sunflower oil|honey mushroom|red onion|balyk|kasseri cheese|green olive|gouda cheese|pine nut|narsharab|pomegranate molasses|pastrami|ezine cheese|wild garlic|barberry|smoked cheese|sucuk|sprat|black olive|isot pepper|tahini|utskho suneli|halloumi|simit|tarhana|pickled cucumber|bell pepper|flatbread|labneh|pangasius|ayran|tapenade|zaatar|cod liver|tkemali sauce|kaymak|cherry plum|mayonnaise|paprika|salami|mahleb|freekeh|grape leaf|grape must|kvass|nettle|sour cream|pink pepper|curry|celeriac|fenugreek seed|crouton|ajvar|tzatziki|einkorn|quark|ras el hanout|milt|kadaifi|juniper berry|brine|cornelian cherry|aquafaba|salam leaf|zucchini flower|sushki|parsley root|farina|rusk|viburnum|argan oil|dukkah|sauerkraut|grissini|puff pastry|gluten free flour|matzo|ouzo|cherry leaf|quince paste
F_7/M2,factor,F_7,East Asian fermented and pickled staples,58,0.5013,shaoxing wine|soybean sprout|msg|daikon|napa cabbage|nori|kimchi|oyster mushroom|pickled radish|dried scallop|gochujang|abalone|luncheon meat|garlic chive|starch|chili sauce|perilla|pickled mustard green|baijiu|fermented tofu|sour bamboo shoot|bamboo pith mushroom|vietnamese coriander|radish|sushi vinegar|sesame seed|fuzzy melon|water mimosa|kohlrabi|meat floss|tom yum paste|tteokbokki sauce|fish mint|plant based ham|fish floss|white vinegar|chunjang|flaxseed oil|bellflower root|pigeon egg|carrot|abalone mushroom|lard|cabbage|fruit vinegar|nanohana|okara powder|la giang leaf|aonori|tiger milk mushroom|birds nest|krill|calamansi|fish|zao lu|vinegar|pumpkin leaf|puzi leaf
F_7/M3,factor,F_7,Sweet baking and confectionery ingredients,95,0.9205,baking powder|jam|white chocolate|baking soda|milk chocolate|sprinkles|candied fruit|halva|ryazhenka|kissel|fruit|fruit puree|egg white|cookie|almond milk|prune|whole wheat flour|candy|bran|sparkling water|nectarine|egg|fructose|wafer|pumpkin seed|cereal|nut butter|food coloring|watermelon|rose syrup|gingerbread|club soda|rosewater|ice|orange blossom water|tonic water|ginger liqueur|hibiscus|chocolate hazelnut spread|pastila|turkish delight|poolish|blue curacao|citric acid|graham flour|cynar|oolong tea|vegetable puree|curd|black treacle|salep|cranberry liqueur|gullac|royal icing|carob molasses|rice milk|pisco|ginger beer|calpis|cocoa mass|lecithin|melon liqueur|herbal tea|elderflower liqueur|honey citron tea|clotted cream|aronia berry|bakers ammonia|red hots|frangipane|pu erh tea|moscatel wine|tangelo|honeysuckle flower|mastic|corn flakes|bitter almond|anisette|kombucha|inulin|aquavit|cava|white tea|gum paste|aguardiente|piloncillo|rompope|brewers yeast|calendula|pistachio oil|kinako|gin|green tea|wisteria flower|rooibos tea
F_7/M4,factor,F_7,Eastern European hearty pantry staples,117,1.1993,kefir|beet|semolina|salt|zucchini|swiss chard|caper|pistachio|trout|sorrel|whey|pastry|herring|hazelnut|eggplant|dill|rye|millet|pomegranate|persimmon|flour|pancake|jerusalem artichoke|bulgur|yeast|parsley|couscous|pollock|walnut|rosehip|saffron|hot dog|ketchup|sugar|horseradish|savory|water|wolffish|allspice|rabbit|cauliflower|phyllo dough|pike|rowan berry|flounder|arugula|turmeric|pate|cucumber|hummus|remoulade sauce|poppy seed|cheese|chicory|lingonberry|carob|octopus|sunflower seed|purslane|cocoa powder|cape gooseberry|mustard|vermouth|borage|mackerel|broth|nopal|falafel|red currant|chili pepper|lettuce|black pepper|feijoa|buckwheat|cottage cheese|halibut|smelt|flaxseed|mustard seed|goose|quince|bean|chinese celery|olive|marzipan|black currant|fish roe|sea buckthorn|crispbread|crab stick|quail egg|nigella seed|caraway seed|mint|vodka|lemon balm|lovage|yogurt|arepa|potato|gooseberry|natto|pigeon|tomato|offal|seaweed|ham|elderberry|caviar|plum|seafood|meat|pacific saury|cornmeal|cognac|grouse|capelin
F_8/M0,factor,F_8,Rich pastry and mild fish staples,74,0.9591,chocolate|cream|pastry|trout|waffle|molasses|phyllo dough|vermouth|madeira wine|whitefish|margarine|haddock|fudge|shortening|cocoa butter|mocha|marshmallow|kefir|semolina|vodka|rockfish|tamale|pectin|bison|soy yogurt|dulce de leche|arctic char|hummus|orange roughy|halibut|pecan|bread|port wine|red wine|parsley|meat stock|butter|bean|ghee|berry|fruit cocktail|arepa|sherry|buttermilk|turkey|white wine|whiting|lobster|olive|nut|red pepper|bourbon|onion|yogurt|arugula|lima bean|mushroom|lemon|tomato|squirrel|muffin|peanut butter|coffee|caraway seed|mussel|basmati rice|cherry pepper|crispbread|black truffle|bitter orange|smoked salmon|pluot|hop|flatbread
F_8/M1,factor,F_8,Mediterranean cheeses and deli staples,43,1.2670,provolone cheese|romano cheese|muenster cheese|feta cheese|cheese|goat cheese|mozzarella cheese|pecorino cheese|cheddar cheese|pita bread|emmental cheese|blue cheese|swiss cheese|buffalo meat|mahi mahi|hearts of palm|pickle relish|tortilla|couscous|anchovy|swordfish|jalapeno|red snapper|gruyere cheese|cream cheese|parmesan cheese|falafel|cottage cheese|camembert cheese|bagel|roquefort cheese|comte cheese|hot dog|bluefish|bulgur|grits|ketchup|pompano|ravioli|walleye|venison|remoulade sauce|guinea hen
F_8/M2,factor,F_8,Southeast Asian curry pastes and stir-fry staples,77,0.9876,red curry paste|sriracha|rice vinegar|sambal oelek|green curry paste|peanut sauce|snow pea|bean sprout|hoisin sauce|sugar snap pea|chili paste|vermicelli|sweet chili sauce|coriander root|serrano pepper|hokkien noodle|curry|chili pepper|chili garlic sauce|panang curry paste|curry powder|kaffir lime|fennel seed|somen noodle|plum sauce|grapeseed oil|chana dal|mizuna|fresno pepper|tatsoi|laksa paste|rice bran oil|toor dal|masoor dal|broccolini|egg roll wrapper|spring roll|yellow curry paste|sunflower oil|melinjo|yuzu|chinese celery|habanero pepper|scotch bonnet pepper|yuzu kosho|black bean|duck sauce|snake gourd|seafood|mixed sprouts|jackfruit seed|banana blossom|hijiki|papaya leaf|tahini|crab stick|barberry|seaweed|palm oil|bulgogi|pink pepper|borlotti bean|plantain|romanesco|honey mushroom|indian gooseberry|calamansi|parsley root|black garlic|arame|ume|grape leaf|moringa|barbecue seasoning|pokeweed|alligator|puzi leaf
F_8/M3,factor,F_8,Mediterranean and Creole pepper-forward aromatics,76,0.9969,olive oil|red onion|cayenne pepper|bell pepper|paprika|portobello mushroom|creole seasoning|hot sauce|green olive|fish stock|chorizo|andouille sausage|tasso|aji amarillo|black olive|creme fraiche|picada|poblano pepper|chicha|mirasol chile|salad greens|piquillo pepper|banana pepper|fideo|aji panca|huacatay|rouille|rocoto pepper|pepperoncini|frisee|hake|file powder|langoustine|mixed herbs|gouda cheese|pickled cucumber|corvina|cajun seasoning|pimento|pine nut|vinaigrette|escarole|crab boil seasoning|nora chile|masa harina|espelette pepper|serrano ham|new mexico chile|celeriac|piri piri|olluco|collard green|chuno|porcini mushroom|tartar sauce|red drum|corn husk|sun dried tomato|squid ink|mirepoix|ramp|cockle|cipollini onion|padron pepper|cava|huitlacoche|cod liver|sauerkraut|potato|lacon|pickled onion|green bean|scallop|crab|oyster|chicken
F_8/M4,factor,F_8,East Asian seafood and preserved vegetables,107,1.0526,filefish|fish skin|hunan chopped chili|sea snail|sea lettuce|soybean paste|blood tofu|daylily flower|shrimp mushroom|garlic scape|sea hare|razor clam|bombay duck fish|puffer fish|mantis shrimp|preserved cabbage|fish noodle|yibin yacai|mustard root|er cai|rock tripe|pickled mustard green|xo sauce|sour bamboo shoot|dried oyster|fermented chive flower paste|fried dough twist|sea grape|chaozhou salted vegetable|nameko mushroom|bitter green|snow vegetable|rakkyo|dragon whisker vegetable|topmouth culter|taro stem|bai ji mo|ssamjang|fern|donkey meat|doenjang|water celery|chive flower|sea urchin|winter melon|periwinkle|sweet preserved mustard green|ground ivy|dried vegetable|cheongyang chili|deer mushroom|sand worm|mudfish|garlic chive|choy sum|crab roe|miiuy croaker|spice mix|abalone mushroom|kimchi|shio koji|buldak sauce|geoduck|silkworm pupa|pearl mushroom|sweet and sour sauce|sea bream|wolfberry leaf|shaobing|watermelon radish|radish cake|wild ginger|ta cai|cudweed|water mimosa|catnip|myoga|horse head fish|crosnes|chinese toon|water shield|mac khen|char siu sauce|gochugaru|sau fruit|pagoda tree flower|ghost pepper|mac mat fruit|peperomia pellucida|dried ganba mushroom|petis|wampee|chirimen jako|qingbu liang|purple gynura|hemp oil|umeboshi|ice plant|pumpkin leaf|asian pear|qingtou mushroom|preserved plum|purple yam|aonori|five willow vegetable|dango|nigari
F_8/M5,factor,F_8,East Asian herbal seeds and sweet fruits,71,0.8561,coix seed|hawthorn|pumpkin seed|soy protein isolate|monk fruit|lily bulb|whole wheat flour|mulberry leaf|jobs tears|acai|black sesame seed|maca|epiphyllum flower|edible flower|almond butter|bitter almond|kapok flower|nut butter|loquat leaf|corn silk|kudzu root|yacon|barley grass|schisandra berry|prune|watermelon|bellflower root|tiger milk mushroom|nectarine|honeydew melon|poolish|maraschino cherry|mung bean jelly|mixed seeds|cotton candy|apple|lucuma|banana|dough improver|peach|apricot|hickory nut|crab apple|gardenia flower|strawberry|milo|golden ear mushroom|cacao|paederia foetida|champagne|grape|orange|pretzel|vegetable puree|melon|guava|mango|kinako|schnapps|cornelian cherry|malt|raisin|bakers ammonia|gypsum|cognac|black currant|cajeta|wisteria flower|whiskey|grasshopper|tangerine
F_9/M0,factor,F_9,Baking pantry leaveners and flours,102,0.8125,baking powder|baking soda|whole wheat flour|xanthan gum|candied fruit|egg white|egg substitute|mincemeat|black treacle|orange blossom water|graham flour|guar gum|mung bean|rosewater|wheat|carob|melon seed|pumpkin|red bean paste|cream of tartar|grenadine|walnut|lecithin|gingersnap|mung bean paste|bee pollen|lye water|apricot brandy|barley grass|maca|doughnut|gingerbread|tapioca|custard powder|cinnamon|absinthe|clear gel|sweet vermouth|cream of wheat|calvados|ascorbic acid|bakers ammonia|food coloring|nutmeg|pine pollen|cranberry liqueur|plant based cream|crab apple|grape must|cocoa mass|sorghum syrup|vegetable puree|gluten free flour|glycerin|red yeast|cane syrup|sea moss|lemon|black eyed pea|jerusalem artichoke|dextrose|bamboo leaf|citric acid|kadaifi|rusk|black salt|black currant|cannoli shell|dandelion|sangria|brewers yeast|fennel|rhubarb|piloncillo|dubonnet|mugwort|purslane|peach gum|cranberry sauce|salep|mastic|kapok flower|corn oil|aguardiente|game stock|carrageenan|chokecherry|nigella seed|rompope|mace|nut|conch|cardoon|gin|preserved lemon|red bean|lambs quarters|garlic|curry leaf|tiger milk mushroom|bergamot|hard cider
F_9/M1,factor,F_9,Mediterranean savory pantry staples,145,0.8683,red wine vinegar|bell pepper|hot sauce|italian sausage|balsamic vinegar|cannellini bean|paprika|italian seasoning|white bean|green olive|worcestershire sauce|kidney bean|banana pepper|pepperoncini|black olive|crouton|white wine vinegar|celery seed|pesto|italian dressing|veal|marinara sauce|cubanelle pepper|tortellini|kielbasa|peppadew pepper|pasta sauce|steak sauce|pinto bean|tapenade|anaheim chile|black bean|giardiniera|liquid smoke|browning sauce|artichoke|parsley|pimento|sofrito|poultry seasoning|flageolet bean|pickapeppa sauce|broccoli rabe|new mexico chile|champagne vinegar|file powder|scotch bonnet pepper|acorn squash|oregano|borlotti bean|polenta|collard green|escarole|cipollini onion|seafood stock|roux|malt vinegar|demi glace|sun dried tomato|bear meat|buffalo wing sauce|creole sauce|smoked salt|thyme|romano cheese|achiote paste|freekeh|applewood chip|basil|branzino|marmite|piquante sauce|black pepper|sage|rouille|zaatar|alcaparrado|bechamel|pomegranate molasses|marjoram|mopping sauce|brown sauce|rosemary|romesco sauce|bearnaise sauce|pan drippings|pickle juice|navy bean|french dressing|allspice|malanga|red drum|cane vinegar|tarhana|aquafaba|mustard|peppercorn sauce|hatch chile|tarragon|sauternes|verjuice|olive|bolognese sauce|herbsaint|cheshire cheese|parsnip|lima bean|crappie|ajvar|dijonnaise|salt cod|tulum cheese|mojo|marlin|croissant|ouzo|fried bread|mole|green tomato|meat extract|yufka|grape leaf|cocktail sauce|corn husk|palm oil|sauerkraut|alligator|cornmeal|simit|cockle|corvina|tomato|hake|cream of rice|cherry pepper|narsharab|isot pepper|tkemali sauce|hogao|langoustine|galette|roti|sev|alum|limewater
F_9/M2,factor,F_9,Chinese regional cooking ingredients,133,1.0108,light soy sauce|oyster sauce|shaoxing wine|sichuan peppercorn|doubanjiang|dark soy sauce|chili pepper|msg|birds eye chili|fermented black bean|fermented tofu|sour bamboo shoot|garlic scape|green sichuan peppercorn|qingjiang fish|pickled mustard green|filefish|tsao ko|five spice powder|loach|snakehead fish|sand ginger|shacha sauce|chu hou paste|starch|taro stem|green fish|hairtail|hunan chopped chili|razor clam|dry pot sauce|wood ear mushroom|yibin yacai|stinky mandarin fish|mapo tofu sauce|yak meat|mustard green|mantis shrimp|sea snail|spice mix|banana blossom|water mimosa|puffer fish|water spinach|donkey meat|arrowhead|pickled vegetable|crab claw fish|agati flower|duck|rice tofu|bombay duck fish|wuchang fish|bai ji mo|snow vegetable|mountain pepper|pomfret|long pepper|water lily flower|shrimp mushroom|mandarin fish|abalone|silkworm pupa|guizhou sour soup|sour broth|star anise|dried oyster|rakkyo|mudskipper|rice paddy herb|fermented glutinous rice|sau fruit|topmouth culter|chaozhou salted vegetable|fermented vegetable brine|wild betel leaf|shepherds purse|chinese celery|fermented chive flower paste|fermented fish|sweet preserved mustard green|chicken fat|sea hare|bitter green|rock sugar|ginger|dace|luffa|mudfish|sanzi|culantro|wild ginger|mustard root|steamed bun|camellia oil|zao lu|ghost pepper|sand worm|horse head fish|periwinkle|fried puffed cracker|cicada|squash blossom|ground ivy|tauco|mung bean starch|scad|bitter melon|wolfberry leaf|sweet potato leaf|cobia|sea bream|tamarillo|gardenia fruit|perch|mac khen|miiuy croaker|petai bean|wampee|gourami|caul fat|bilimbi|ray|crosnes|needlefish|gardenia flower|lard|snake gourd|purple yam|qingbu liang|pumpkin leaf|shrimp paste|kumquat
F_9/M3,factor,F_9,Freshwater fish and game proteins,68,0.9859,carp|salt|oil|rabbit|grouper|catfish|monkfish|yellow croaker|frog leg|snail|goose|turtle|mullet|sea cucumber|tilapia|whelk|hearts of palm|cornbread|venison|jellyfish|pickle relish|shark|remoulade sauce|pike|horse mackerel|bluefish|shellfish|walleye|grits|phyllo dough|sturgeon|vermouth|morel mushroom|turbot|soy yogurt|vegetable juice|lobster|horse meat|orange roughy|pectin|ravioli|semolina|soybean oil|tapioca pearl|galangal|chicken broth|yeast|meat stock|margarine|bay leaf|crayfish|celery|fennel seed|pie crust|wolffish|crab|clam|beer|oyster|apple cider vinegar|sea bass|meat tenderizer|mussel|vinegar|caraway seed|skate|curing salt|capon
F_10/M0,factor,F_10,Chinese braising aromatics and condiments,103,1.2641,dark soy sauce|sichuan peppercorn|doubanjiang|shaoxing wine|tsao ko|chili pepper|chu hou paste|fermented tofu|sand ginger|baijiu|soybean paste|green sichuan peppercorn|qingjiang fish|fermented black bean|five spice powder|braising liquid|dry pot sauce|sour bamboo shoot|cartilage|bai ji mo|long pepper|litsea cubeba|pickled ginger|filefish|puffer fish|duck|yak meat|coriander root|fennel seed|donkey meat|crab claw fish|ghost pepper|doenjang|wuchang fish|star anise|hairtail|offal|rakkyo|topmouth culter|sweet preserved mustard green|char siu sauce|taro stem|silkworm pupa|chaozhou salted vegetable|zhajiang sauce|wild ginger|soju|ginger|zao lu|wampee|shaobing|black vinegar|mudfish|wine lees|tofu pudding|sea bream|needlefish|mei kuei lu wine|mac khen|mac mat fruit|miiuy croaker|korean rice wine|rice bran oil|palm sugar|periwinkle|horse head fish|white vinegar|preserved lemon|pacific saury|scad|myoga|beer|pork|petis|peperomia pellucida|brine|cold jelly noodle|peanut|crayfish|vegetable oil|galangal|plum wine|peanut oil|romanesco|asian pear|ume|chicken|five willow vegetable|palm oil|shrimp paste|pigeon|fermentation starter cake|lamb|potato|indian gooseberry|beef|teff|einkorn|nigari|cornelian cherry|huitlacoche|kokum|peanut butter
F_10/M1,factor,F_10,Mediterranean savory beans and sausages,82,0.8242,olive oil|cayenne pepper|turkey sausage|italian sausage|cannellini bean|cooking spray|marinara sauce|italian seasoning|white bean|cubanelle pepper|linguica|bread crumbs|banana pepper|kidney bean|naan|caciocavallo|broccoli rabe|corn relish|bel paese cheese|tzatziki|salsa|raita|myzithra cheese|queso anejo|flageolet bean|gremolata|ranch dressing|baharat|escarole|kefalotyri|quorn|navy bean|marsala wine|mushroom stock|malt vinegar|boursin cheese|gloucester cheese|berbere|stout|mole|goat|parsley root|padron pepper|hatch chile|turnip green|brown sauce|biryani masala|clamato juice|red leicester cheese|tkemali sauce|bloody mary mix|matsoni|salt cod|grape leaf|pangasius|barberry|bottarga|metaxa|crappie|chicha|olluco|capon|cherry plum|tallow|cockle|butifarra|gruyere cheese|crumpet|mettwurst|kvass|vin santo|snake|guascas|white wine|khoya|capelin|mead|aguardiente|root beer|grasshopper|wintergreen|cola
F_10/M2,factor,F_10,Chinese herbal tonic dessert ingredients,61,1.5026,red date|goji berry|chrysanthemum|lily bulb|dried tangerine peel|rock sugar|longan|snow fungus|monk fruit|osmanthus flower|hawthorn|mulberry|hyacinth bean|astragalus root|honeysuckle flower|schisandra berry|edible flower|peach gum|birds nest|loquat leaf|chinese bayberry|loquat|kapok flower|hibiscus|kudzu root|bitter almond|jobs tears|corn silk|bellflower root|gardenia flower|sago|angelica root|mung bean jelly|taro|maltose|fermented glutinous rice|pear|rosehip|lychee|dandelion|barley|mulberry leaf|sugarcane|golden ear mushroom|agar|gardenia fruit|calendula|preserved plum|pomelo|licorice root|mangosteen|jasmine flower|kumquat|red bean|pepino melon|plum|wax apple|alligator|bergamot|soybean|citrus
F_10/M3,factor,F_10,East Asian sauces and pantry staples,57,1.0636,rice vinegar|hoisin sauce|tamari|snow pea|mirin|sriracha|somen noodle|sweet chili sauce|wasabi|sugar snap pea|kombu|mizuna|fry sauce|tatsoi|chili garlic sauce|sambal oelek|hijiki|rice wine|komatsuna|peanut sauce|plum sauce|hokkien noodle|burdock root|miso|konjac|stir fry sauce|chili paste|brown rice|yuzu kosho|fish sauce|gochugaru|green curry paste|broccolini|cashew|egg roll wrapper|shirataki noodle|perilla|sake|nanohana|cabbage|bulgogi|mushroom soy sauce|soy sauce|chirimen jako|sesame seed|shochu|water chestnut|yakisoba sauce|duck sauce|koji|aonori|cheongyang chili|natto|kelp|egg roll|canola oil|agati flower
F_10/M4,factor,F_10,Asian tea and plant-based drink ingredients,51,1.6182,grass jelly|ice jelly|oat milk|oolong tea|jasmine tea|dragon fruit|rose syrup|pu erh tea|plant based milk|almond milk|coconut water|coconut oil|allulose|aloe vera|honey citron tea|almond butter|nut butter|fruit tea|tapioca|maca|pickled sakura blossom|white tea|coconut milk|herbal tea|pandan leaf|calamansi|osmanthus wine|buffalo milk|rosewater|kombucha|cotton candy|black tea|rice milk|brick tea|lucuma|tea|almond tofu|red yeast|kinako|milk tofu|amazake|green tea|mizuame|umeboshi|coconut vinegar|sachima|honey|nerikiri|coffee|viburnum|rooibos tea
F_10/M5,factor,F_10,Lean proteins and savory vegetables,47,0.9216,zucchini|rabbit|kale|buffalo meat|whitefish|butternut squash|swiss chard|octopus|tilapia|tuna|tortilla|halibut|scallion|bream|ketchup|garlic|snail|squash|pollock|rockfish|rutabaga|parsley|eggplant|goose|frog leg|madeira wine|vegetable juice|jerusalem artichoke|horse meat|pompano|leek|hummus|cumin|whiting|lobster|fennel|meat stock|onion|arepa|bay leaf|red pepper|basil|smelt|whelk|salsify|grouse|crab
F_10/M6,factor,F_10,Sweet patisserie and cream confections,47,1.2064,sponge cake|cookie|matcha powder|digestive biscuit|swiss roll|ganache|earl grey tea|cream|punch|irish cream|egg white|trehalose|sprinkles|cocoa butter|choux pastry|milk tea|activated charcoal powder|fructose|cherry blossom|cocoa mass|soy milk|creme de menthe|halva|water|tapioca pearl|whey|cookie butter|blue curacao|speculoos cookie|milk|isomalt|candy coating|mocha|thai tea|calpis|milo|coffee creamer|fruit preserves|pancake|vegetable puree|corn oil|biscuit|yogurt|pastila|rompope|sea buckthorn|goat milk
F_11/M0,factor,F_11,Lean whole-protein fish and game,93,3.0542,red snapper|mahi mahi|grouper|monkfish|hearts of palm|salt|eel|mackerel|couscous|pompano|cod|trout|oil|carp|quail|rice cake|octopus|mullet|tuna|amberjack|fish roe|tilapia|pickle relish|catfish|anchovy|pita bread|miso|tofu|buffalo meat|swordfish|falafel|shark|sea cucumber|whitefish|hot dog|sausage|turtle|tortilla|yellow croaker|cornbread|jellyfish|bluefish|rabbit|wild boar|ketchup|guinea hen|whelk|bulgur|horse mackerel|natto|rockfish|milkfish|sunfish|sole|snail|flounder|halibut|remoulade sauce|venison|frog leg|bream|walleye|tamale|grits|goose|jalapeno|pollock|sturgeon|haddock|hummus|squirrel|pheasant|bison|pike|vegetable juice|orange roughy|shellfish|dumpling|morel mushroom|pate|bagel|ravioli|mustard oil|arctic char|egg roll|salmon|arepa|smelt|whiting|lobster|meat stock|horse meat|ham
F_11/M1,factor,F_11,Sweet cocktail liqueurs and mixers,59,0.5620,grenadine|orange liqueur|ginger liqueur|absinthe|sour mix|sweet vermouth|maraschino liqueur|cachaca|benedictine|amaro|nectar|orgeat|chartreuse|ginger ale|galliano|melon liqueur|coconut liqueur|lillet|cynar|prosecco|apricot brandy|drambuie|hpnotiq|sherbet|elderflower|honeydew melon|tonic water|elderflower liqueur|pisco|mulling spice|advocaat|acai|watermelon|schnapps|blue curacao|nectarine|cream liqueur|bee pollen|hemp seed|pineapple|almond butter|kombucha|muscovado sugar|maca|orange blossom water|nut butter|fruitcake|lecithin|crab apple|grapefruit|lucuma|cocoa mass|melon|guava|milo|hickory nut|palm seed|inulin|almond tofu
F_11/M2,factor,F_11,Chinese herbal tonic sweet botanicals,104,0.5123,dried tangerine peel|goji berry|lily bulb|snow fungus|chrysanthemum|rock sugar|hawthorn|osmanthus flower|monk fruit|lotus seed|fox nut|sea coconut|bitter almond|loquat leaf|epiphyllum flower|schisandra berry|jobs tears|birds nest|honeysuckle flower|kapok flower|bellflower root|pumpkin seed|corn silk|ice jelly|tiger milk mushroom|pu erh tea|mulberry leaf|gardenia flower|pear|melon seed|preserved plum|kashmiri chili|wampee|aloe vera|chaat masala|black sesame seed|yacon|baharat|berbere|ras el hanout|anardana powder|fig|argan oil|pomegranate molasses|plum|zaatar|barley grass|yellow curry paste|aleppo pepper|hemp oil|asian pear|mole|pasilla chile|dukkah|biryani masala|mint|papaya|gac fruit|lime|jasmine flower|mulato chile|tajin|sev|fresno pepper|tkemali sauce|isot pepper|pepino melon|licorice root|jackfruit seed|aji panca|panang curry paste|mojo|tikka masala|pennywort|umeboshi|kaya|piquillo pepper|piloncillo|utskho suneli|mesquite|bergamot|wine|rocoto pepper|chamomile|pepper jelly|mahleb|spring roll|plum wine|carob molasses|brewers yeast|grape|passion fruit|duck sauce|honey|citrus|ascorbic acid|red wine|white wine|chuno|meat extract|moringa|tangerine|salep|pluot
F_11/M3,factor,F_11,East Asian stir-fry vegetables and aromatics,37,0.7444,scallion|enoki mushroom|bok choy|wood ear mushroom|bamboo shoot|oyster mushroom|shiitake mushroom|luffa|bean sprout|leek|fiddlehead fern|white pepper|soy sauce|fish sauce|squid|hoisin sauce|galangal|rice vinegar|clam|shrimp paste|vinegar|turbot|peanut oil|soybean oil|sake|pigeon|beer|kokum|curry leaf|mussel|cherry pepper|asafoetida|nigella seed|black truffle|bitter orange|caraway seed|apple cider vinegar
F_11/M4,factor,F_11,Sweet confectionery and dessert bases,45,1.3860,chocolate|cream|gelatin|sugar|meringue|frosting|flour|condensed milk|syrup|ice cream|cocoa butter|marzipan|mocha|ice cream cone|waffle|pectin|marshmallow|pastry|nougat|water|soy milk|fruit juice|shortening|dulce de leche|vodka|molasses|tapioca pearl|pie crust|yeast|fruit preserves|soy yogurt|fruit cocktail|whey|kefir|phyllo dough|evaporated milk|pancake|semolina|margarine|vermouth|liquor|junket|madeira wine|ghee|goat milk
F_11/M5,factor,F_11,Savory cheeses and hearty vegetables,110,0.5664,cheese|provolone cheese|mozzarella cheese|romano cheese|feta cheese|goat cheese|pecorino cheese|muenster cheese|jicama|emmental cheese|eggplant|parmesan cheese|cauliflower|cheddar cheese|garlic|cassava|radish|swiss cheese|cucumber|parsley|green bean|sesame seed|lettuce|blue cheese|pea|broccoli|sweet chili sauce|chili garlic sauce|red pepper|carrot|arugula|chive|peanut|gruyere cheese|zha cai|olive|spinach|queso fresco|potato|comte cheese|cabbage|roquefort cheese|fermented tofu|curry powder|curry paste|camembert cheese|turmeric|braising liquid|tomato|sesame paste|kimchi|shrimp|asparagus|coriander|avocado|kohlrabi|meat|tsao ko|crab|rice|aji amarillo|corn|black pepper|basil|gochujang|huacatay|water chestnut|lemongrass|mushroom|okra|scallop|plum sauce|mirasol chile|bay leaf|chicken|tamarind|olluco|beef|creole sauce|candlenut|sand ginger|korean bbq sauce|char siu sauce|oyster|star anise|mung bean starch|ginger|melinjo|pork|adobo seasoning|lamb|ajvar|vietnamese balm|fish mint|basmati rice|bolognese sauce|lovage|tzatziki|angelica root|buldak sauce|water mimosa|safflower|mixed seeds|starfruit|kasseri cheese|fish oil|hog plum|bittern|gypsum|wisteria flower
F_12/M0,factor,F_12,East Asian savory condiments and preserved foods,84,1.2032,zha cai|dried shrimp|meat floss|sanzi|youtiao|salted duck egg|chinese sausage|scallion oil|sesame paste|pickled radish|sushi vinegar|mixed grains|dumpling wrapper|shepherds purse|mung bean starch|garlic chive|pickled vegetable|fish floss|bonito flakes|goose egg|snow vegetable|yibin yacai|furikake|chinese cured pork|crab roe|five spice powder|seaweed|crab stick|char siu pork|sweet bean sauce|unagi kabayaki|unagi sauce|century egg|fish sausage|luncheon meat|thousand island dressing|duck egg|steamed bun|chinese toon|tofu pudding|cudweed|flaxseed oil|okara powder|chinese preserved olive|catnip|mustard green|mentaiko|wheat gluten|bitter green|mustard root|squid ink|cured duck|spice mix|bamboo salt|perilla oil|umeboshi|pagoda tree flower|purple gynura|smoked meat|myoga|fruit vinegar|avocado oil|bittern|dango|ice plant|denbu|cod liver|pumpkin leaf|shirasu|gypsum|krill|salmon roe|clover|goose fat|balut|char siu sauce|tarako|sprat|nigari|topmouth culter|paratha|puzi leaf|fermentation starter cake|wisteria flower
F_12/M1,factor,F_12,East Asian confectionery and sweet baking ingredients,92,2.0464,matcha powder|trehalose|red bean paste|xylitol|mung bean paste|purple sweet potato|mochi|black sesame seed|custard|barley grass|activated charcoal powder|erythritol|glucose syrup|soy protein isolate|glutinous rice flour|oat milk|poolish|sponge cake|red yeast|egg white|allulose|fruit|earl grey tea|cocoa mass|whole wheat flour|coix seed|pickled sakura blossom|psyllium husk|swiss roll|dough improver|xanthan gum|egg yolk|custard powder|fruit puree|edible gold leaf|stevia|digestive biscuit|maltose|milk tea|wheat germ|rosewater|punch|pumpkin seed|dough|creme anglaise|pine pollen|lecithin|cotton candy|choux pastry|cherry blossom|rose syrup|lye water|inulin|cherry liqueur|cornstarch|guar gum|five grain powder|buffalo milk|sachima|vegetable puree|kinako|isomalt|food coloring|wafer|thai tea|creme de menthe|triple sec|bee pollen|mixed seeds|tonka bean|almond tofu|glycerin|milo|melon seed|dextrose|plant based cream|ascorbic acid|kaya|amazake|paederia foetida|coconut vinegar|bakers ammonia|citric acid|mulberry leaf|carrageenan|mizuame|gingerbread spice|kombucha|brewers yeast|milk tofu|salep|cornmeal
F_12/M2,factor,F_12,Latin American savory staples and seasonings,83,0.7047,queso fresco|cheese|sazon|chorizo|aji amarillo|bacon|provolone cheese|sofrito|vegeta seasoning|salami|plantain|mozzarella cheese|mirasol chile|creole seasoning|mayonnaise|creole sauce|fish stock|achiote paste|masa harina|pickled cucumber|aji panca|queso blanco|emmental cheese|annatto seed|rocoto pepper|roquefort cheese|prosciutto|serrano ham|bechamel|adobo seasoning|olluco|herb|hake|chuno|malanga|langoustine|alcaparrado|corvina|guajillo chile|olive|salt cod|pea|pizza sauce|corn husk|matambre|speck|salad dressing|nora chile|hollandaise sauce|pionono|cajun seasoning|potato|ham|mustard seed|pink sauce|crab boil seasoning|tomato|white vinegar|green bean|garam masala|sardine|lettuce|spinach|file powder|shrimp|sauerkraut|sobrasada|milk bread|salmon|foie gras|fish|asparagus|caviar|oyster|smoked salmon|sambar powder|meat|flatbread|tempura flour|mutton|vinegar|bonito|white pepper
F_12/M3,factor,F_12,Asian floral dessert drinks,105,1.1565,osmanthus flower|grass jelly|chrysanthemum|ice jelly|coconut water|dragon fruit|edible flower|lotus seed|hawthorn|snow fungus|oolong tea|watermelon|butterfly pea flower|birds nest|aloe vera|fructose|jasmine tea|pandan leaf|lily bulb|mung bean jelly|coconut milk|peach gum|pu erh tea|monk fruit|fermented glutinous rice|hibiscus|tapioca|honey citron tea|white tea|lychee|corn silk|herbal tea|ice|honeydew melon|fox nut|preserved plum|chinese bayberry|calamansi|lotus leaf|sparkling water|jobs tears|winter melon|gac fruit|banana leaf|yuzu|honeysuckle flower|fruit tea|la cam leaf|limewater|pomelo|kudzu root|acerola|osmanthus wine|amchur|kapok flower|elderflower|calpis|palm seed|jasmine flower|purple yam|blue curacao|kumquat|coconut cream|kiwi|vietnamese pork roll|gardenia fruit|chaat masala|flattened young rice|dong leaf|passion fruit|tea|mango|pennywort|golden ear mushroom|curd|cassava|anardana powder|green tea|black tea|alum|brick tea|pepino melon|pink pepper|fermented fish|strawberry|pisco|grape|cantaloupe|saffron|rose wine|melon|champagne|asam gelugur|cherry leaf|palm oil|cava|sparkling wine|pickling spice|white wine|clove|soursop|calcium chloride|moringa|orris root|paneer
F_12/M4,factor,F_12,Starchy staples and sweet bases,84,1.2651,mung bean|taro|water|yeast|wheat|flour|millet|sugar|sago|soy milk|chestnut|pumpkin|condensed milk|sweet potato|meringue|pastry|agar|cream|gelatin|rosehip|red rice|nori|whey|cocoa butter|black rice|tapioca pearl|rye|sea moss|macadamia nut|beet|glutinous rice|mugwort|corn oil|coconut oil|dulce de leche|prickly pear|yam|bamboo leaf|sesame seed|evaporated milk|eel|chicory|durian|cattail|soybean|cod|sausage|rambutan|milk|coconut|sole|jackfruit|red bean|tuna|fish roe|buckwheat|soybean oil|peanut|egg|oat|pate|rice|cucumber|hot dog|lard|yellow croaker|milkfish|cranberry|anchovy|reed leaf|malt|butter|walnut oil|roti|cardoon|goat milk|raisin|yogurt|peanut oil|elderberry|puff pastry|junket|salt pork|hop
F_13/M0,factor,F_13,East Asian vegetables mushrooms and aromatics,96,0.7048,scallion|oyster mushroom|dried tangerine peel|enoki mushroom|water spinach|chili pepper|shiitake mushroom|abalone|chinese yam|agati flower|bean sprout|tsao ko|kombu|astragalus root|sand ginger|luffa|duck|burdock root|angelica root|maitake mushroom|chrysanthemum|perilla|epiphyllum flower|star anise|radish|water mimosa|banana blossom|lemongrass|leek|fermented black bean|winged bean|long pepper|mung bean jelly|komatsuna|ginger|bitter melon|shichimi togarashi|bottle gourd|eggplant|offal|bellflower root|fish maw|kapok flower|taro stem|gardenia fruit|loquat leaf|fermented fish|watercress|bitter almond|la giang leaf|tiger milk mushroom|gardenia flower|chaozhou salted vegetable|starfruit|honeysuckle flower|mudskipper|scad|char siu sauce|nanohana|goat|carrot|ghost pepper|galangal|sweet and sour sauce|cobia|soybean|chili paste|puffer fish|white vinegar|peanut|mitsuba|birds nest|mudfish|cheongyang chili|licorice root|plum|shrimp paste|golden ear mushroom|calendula|mint|white pepper|aonori|jasmine flower|water shield|foie gras|bonito|citrus|mole|miiuy croaker|sweetbread|five willow vegetable|langoustine|nigari|black truffle|moringa|milk bread
F_13/M1,factor,F_13,Baking leaveners and sweet pastry ingredients,133,1.2199,baking powder|baking soda|xanthan gum|pumpkin pie spice|egg|almond butter|bran|egg substitute|soy protein isolate|coconut oil|nut butter|candied fruit|wheat germ|cereal|kissel|cooking spray|halva|guar gum|cream of tartar|ryazhenka|prune|graham flour|cream of wheat|corn syrup|bee pollen|farina|crumb crust|vegetable oil|labneh|turkish delight|orange blossom water|cocoa mass|maca|gluten free flour|curd|wafer|neufchatel cheese|quark|sunflower oil|muffin|gullac|rosewater|pecan|einkorn|sour cream|vegetable puree|mahleb|cookie butter|rusk|royal icing|glycerin|edible flower|farmer cheese|kaymak|cinnamon|citric acid|cherry|plant based cream|pretzel|frangipane|lucuma|croissant|dough improver|clotted cream|almond|banana|nutmeg|pie filling|apple|ascorbic acid|kadaifi|raspberry|coconut cream|inulin|brioche|corn flakes|brie cheese|salep|anardana powder|rompope|blackberry|bakers ammonia|crepe|speculoos cookie|rhubarb|peppermint|chana dal|mulato chile|aronia berry|cardamom|matzo|cranberry sauce|suet|cracker|clove|red currant|wintergreen|mastic|peach|horse gram|apricot|yacon|anise|aloe vera|clementine|nut|puff pastry|carrageenan|cognac|damson|geranium|kirschwasser|galette|game stock|mace|guava|coffee|milo|lavender|chamomile|kinako|coconut vinegar|lemon balm|chokecherry|pepper jelly|malt|palm seed|peanut butter|wisteria flower|hop|huitlacoche|puzi leaf|orris root
F_13/M2,factor,F_13,Confectionery and pastry components,56,1.8330,white chocolate|cookie|cream|gelatin|sponge cake|cocoa powder|milk chocolate|buttercream|matcha powder|marzipan|egg yolk|egg white|sprinkles|cocoa butter|flour|ganache|custard|ice cream cone|digestive biscuit|edible gold leaf|punch|fondant|food coloring|candy|swiss roll|fudge|fruit|chocolate hazelnut spread|jam|ice cream|choux pastry|waffle|fruit puree|earl grey tea|pickled sakura blossom|activated charcoal powder|vanilla|cornstarch|hazelnut|custard powder|butter|milk|dulce de leche|mochi|shortening|tonka bean|cherry blossom|biscuit|strawberry|red yeast|dough|pie crust|poolish|margarine|semolina|corn oil
F_13/M3,factor,F_13,Sweet liqueurs and dessert confections,75,2.1737,coffee liqueur|liqueur|hazelnut liqueur|chocolate liqueur|eggnog|creme de cacao|ladyfinger|irish cream|maraschino cherry|triple sec|biscotti|amaretti cookie|cherry liqueur|amaretto|orange liqueur|grand marnier|galliano|coconut liqueur|cream liqueur|advocaat|mascarpone cheese|frozen yogurt|chai spice|goldschlager|whipped topping|drambuie|limoncello|apricot brandy|gingersnap|ginger ale|graham cracker|creme anglaise|praline|panettone|amaro|butterscotch|cream soda|cannoli shell|doughnut|benedictine|shortcake|sambuca|gingerbread|almond paste|citron|pina colada mix|caramel|creme de cassis|violet|mulling spice|cranberry liqueur|fruitcake|cajeta|apple pie spice|elderflower|candy coating|rum|nectarine|schnapps|grappa|jagermeister|strega liqueur|creme de menthe|copha|club soda|honeydew melon|grasshopper|coffee creamer|gingerbread spice|cacao|blood orange|hickory nut|lemon leaf|pineapple|clear gel
F_13/M4,factor,F_13,Savory proteins and cheeses,88,0.8444,cheese|cod|octopus|oil|tuna|tofu|muenster cheese|mozzarella cheese|anchovy|sole|frog leg|bream|goat cheese|rabbit|snail|tilapia|salsa|pike|halibut|miso|flour tortilla|goose|taco seasoning|taco sauce|sturgeon|enchilada sauce|pollock|rockfish|salsa verde|roquefort cheese|bean|pate|lettuce|cottage cheese|horse meat|turbot|pheasant|shrimp|cream cheese|hummus|pepperoni|clam|crab|fish|pizza crust|pea|green bean|wolffish|refried beans|mushroom|scallop|olive|comte cheese|potato|green chili|whiting|arctic char|ham|asparagus|morel mushroom|meat|oyster|squid|grouse|pigeon|soy sauce|corn|meat stock|tomato|cabbage|chicken|beef|mussel|mixed vegetable|crayfish|caviar|peanut oil|masa harina|lamb|smelt|pionono|pork|vinegar|serrano ham|pink sauce|mutton|smoked salmon|hanpen
F_14/M0,factor,F_14,Chinese savory fermented and umami ingredients,114,1.2244,yu choy|qingjiang fish|mapo tofu sauce|fried gluten ball|umami sauce|stinky mandarin fish|blood tofu|filefish|dry pot sauce|sanzi|yibin yacai|litsea cubeba|green fish|sweet bean sauce|sea lettuce|rice tofu|loach|daylily flower|liangpi|hunan chopped chili|water bamboo|crab claw fish|sea snail|dried shrimp|fermented chive flower paste|sea hare|guizhou sour soup|wuchang fish|vegetable extract|yak meat|fish skin|scallion oil|tea tree mushroom|pickled radish|shrimp mushroom|egg tofu|snow vegetable|bai ji mo|hairtail|mantis shrimp|bombay duck fish|fern|shepherds purse|fried dough twist|fermented vegetable brine|zhajiang sauce|cured chicken|stinky tofu|puffer fish|sesame paste|rapeseed|cured duck|tofu pudding|mountain pepper|donkey meat|sweet preserved mustard green|rock tripe|basa|youtiao|batang fish|er cai|mandarin fish|bitter green|vegetarian oyster sauce|dumpling wrapper|cartilage|sword bean|mung bean starch|dried orchid flower|doenjang|silkworm pupa|seafood sauce|goose egg|sour broth|topmouth culter|bak kut teh spice|cured fish|mung bean jelly|dried scallop|chive flower|rakkyo|winter melon|buldak sauce|termite mushroom|choy sum|chinese sausage|ground ivy|budae jjigae base|ssamjang|chunjang|bamboo salt|periwinkle|dried vegetable|century egg|korean bbq sauce|clay pot rice sauce|catnip|chaozhou salted vegetable|taro stem|shaobing|chinese toon|cicada|soju|chinese preserved olive|wolfberry leaf|sea bream|horse head fish|cold jelly noodle|wild ginger|pagoda tree flower|sweet potato leaf|ghost pepper|clover|mac mat fruit
F_14/M1,factor,F_14,Sweet confectionery and dessert bases,75,0.7019,white chocolate|milk chocolate|chocolate|liqueur|cream|candied fruit|cookie|egg yolk|egg white|sugar|maple syrup|sprinkles|fruit|pumpkin seed|flour|jam|mascarpone cheese|syrup|prune|coffee liqueur|egg|pastry|stevia|irish cream|whole wheat flour|chocolate hazelnut spread|whey|caramel|plant based milk|corn syrup|soy milk|kefir|marshmallow|vodka|semolina|cornstarch|muscovado sugar|dough|erythritol|coconut sugar|coffee|curd|watermelon|vermouth|banana|brandy|peach|wine|maltose|madeira wine|kvass|raisin|tahini|peanut|lard|eggplant|buckwheat|grapefruit|leek|ravioli|tamarind|white wine|soybean|plum|avocado|licorice root|tamale|coriander|potato|garlic|culantro|soybean oil|pork|bay leaf|kokum
F_14/M2,factor,F_14,Chinese wok cooking essentials,141,2.0269,light soy sauce|oyster sauce|shaoxing wine|doubanjiang|sichuan peppercorn|chili pepper|tofu skin|soybean paste|msg|lotus root|dark soy sauce|garlic scape|sesame oil|glass noodle|birds eye chili|napa cabbage|dried tofu|soybean sprout|bean sprout|fermented tofu|daikon|celtuce|hot pot base|chili oil|king oyster mushroom|five spice powder|konjac|rice wine|fish ball|fried tofu puff|rice noodle|mala sauce|crab mushroom|fermented black bean|baijiu|tsao ko|sweet potato starch|fish tofu|straw mushroom|sand ginger|pickled mustard green|shacha sauce|starch|seasoning sauce|perilla|dried lily bud|chu hou paste|zha cai|fish sauce|chili sauce|udon noodle|chicken broth|dried tangerine peel|duck|braising liquid|green sichuan peppercorn|black bean paste|quail egg|pickled ginger|fish cake|broth|razor clam|chili garlic sauce|sour bamboo shoot|garlic chive|spice mix|hoisin sauce|bone marrow|edamame|kimchi|rice vinegar|pea shoot|goji berry|mustard green|pickled vegetable|gochujang|noodle|snow pea|luncheon meat|mirin|rock sugar|bonito flakes|chinese cured pork|jinhua ham|kaffir lime leaf|coriander root|matsutake mushroom|fennel seed|chicken fat|fermented glutinous rice|cordyceps flower|sweet chili sauce|water celery|astragalus root|maggi seasoning|lotus leaf|crab stick|char siu sauce|pork stock|bone|thai basil|offal|duck egg|spring roll wrapper|curry paste|chinese celery|long pepper|wonton|salted duck egg|tom yum paste|wheat gluten|vermicelli|sea bass|wine lees|bamboo leaf|mixed grains|hawthorn|pomfret|ramen noodle|sweet and sour sauce|salt pork|white vinegar|candlenut|zao lu|black sesame seed|preserved plum|gardenia fruit|monk fruit|yuzu|fava bean|coconut milk|pacific saury|wampee|sugarcane|red yeast|mixed vegetable|brine|cudweed|curing salt|cola|flatbread
F_14/M3,factor,F_14,East Asian stir-fry vegetables and freshwater proteins,62,1.0986,scallion|tofu|enoki mushroom|wood ear mushroom|bamboo shoot|frog leg|bok choy|oyster mushroom|oil|carp|shiitake mushroom|sole|snail|yellow croaker|eel|yard long bean|rice cake|catfish|octopus|bream|luffa|salt|camellia oil|rabbit|arrowhead|goose|kelp|jellyfish|whelk|star anise|radish|cod|dumpling|turbot|sturgeon|ginger|tilapia|soy sauce|chive|sausage|kohlrabi|sesame seed|horse meat|pike|squid|cucumber|white pepper|vinegar|snakehead fish|meat|clam|fish mint|lettuce|fish|crayfish|krill|beer|asparagus|meat tenderizer|lamb|ham|barbecue seasoning
F_14/M4,factor,F_14,Mediterranean savory cheese and olive oil staples,56,0.8040,olive oil|cayenne pepper|balsamic vinegar|bread crumbs|paprika|vegetable stock|creme fraiche|romano cheese|pancetta|bell pepper|sherry vinegar|cheese|feta cheese|green olive|black olive|pecorino cheese|chorizo|pine nut|fontina cheese|salsa|veal|goat cheese|mozzarella cheese|grapeseed oil|monterey jack cheese|gouda cheese|mixed herbs|corn tortilla|queso fresco|vegetable oil|chili powder|sunflower oil|emmental cheese|porcini mushroom|curry|marsala wine|vegeta seasoning|masa harina|fish stock|parmesan cheese|bouquet garni|green chili|gruyere cheese|cornmeal|mustard seed|parsley|celeriac|herb|cottage cheese|cotija cheese|plantain|serrano ham|chili paste|cajun seasoning|chicha|jaggery
F_18/M0,factor,F_18,Tex-Mex cheeses and tortilla fillings,22,2.0104,cheddar cheese|cheese|muenster cheese|flour tortilla|monterey jack cheese|enchilada sauce|taco sauce|cream cheese|salsa|taco seasoning|mozzarella cheese|provolone cheese|guacamole|cottage cheese|corn tortilla|swiss cheese|sour cream|fajita seasoning|blue cheese|camembert cheese|margarine|pie crust
F_18/M1,factor,F_18,East Asian vegetables and condiments,118,0.6992,scallion|bean sprout|lotus root|dried shrimp|nori|chayote|jicama|pickled radish|celtuce|luffa|chili sauce|radish|cucumber|black eyed pea|winter melon|pickled ginger|wasabi|lotus seed|char siu pork|pickled vegetable|sesame seed|salted duck egg|sour bamboo shoot|hoisin sauce|seaweed|conch|lily bulb|duck egg|rice|dried vegetable|peanut|dace|bamboo leaf|vegetable oil|matsutake mushroom|vietnamese balm|breadfruit|balut|bitter melon|mustard seed|ramen noodle|white vinegar|wild betel leaf|yam|unagi kabayaki|coriander|okra|carrot|taro stem|mustard root|mountain pepper|tamarind|cured chicken|fish floss|jackfruit|pigeon pea|cabbage|teriyaki sauce|salt pork|coix seed|soy sauce|barbecue seasoning|tiger milk mushroom|reed leaf|fish|okonomiyaki sauce|canola oil|shrimp|wolfberry leaf|corn silk|barley|kluwek|peanut oil|brine|batang fish|chinese toon|meat tenderizer|perch|mulberry leaf|paederia foetida|alligator|pork|shrimp paste|honey mushroom|oyster|milt|lime|sprat|ghost pepper|papaya leaf|cold jelly noodle|bulgogi|red bean|sake|vinegar|hanpen|wuchang fish|ayran|limewater|duck sauce|cod liver|snake|alum|peperomia pellucida|mutton|beer|crayfish|mango|cicada|kvass|fish oil|five willow vegetable|cherry leaf|puzi leaf|moringa|sherry|viburnum|paneer
F_18/M2,factor,F_18,Sweet baking and confectionery ingredients,105,0.7933,baking soda|brown sugar|frosting|pumpkin pie spice|maple syrup|toffee|sprinkles|eggnog|shortening|pecan|apple pie spice|ice cream|marshmallow|club soda|egg|maraschino cherry|candy|mincemeat|whipped topping|butterscotch|gingersnap|corn syrup|bran|cereal|caramel|fruit|stevia|citron|jam|apple cider|apple|candy coating|cream soda|graham flour|black treacle|vodka|molasses|nut|rum|waffle|oat|wheat germ|cookie butter|buttermilk|sorghum syrup|kefir|fruit preserves|butter|banana|bourbon|southern comfort|pretzel|cajeta|safflower oil|coconut|crumb crust|pina colada mix|suet|whey|pineapple|fruit cocktail|flaxseed|ryazhenka|apple brandy|pancake|red hots|cream of wheat|saskatoon berry|raisin|whiskey|brandy|ginger beer|allspice|cranberry|coffee|brazil nut|water|crab apple|berry|fructose|clove|milk|apricot|lemon leaf|poppy seed|jagermeister|kiwi|root beer|lingonberry|schnapps|grape|junket|peanut butter|biscuit|mace|apple cider vinegar|dextrose|hop|egg roll|cola|wintergreen|chokecherry|sage|caraway seed|licorice root
F_18/M3,factor,F_18,American comfort foods and freshwater fish,71,1.4901,tortilla|ketchup|tuna|sausage|buffalo meat|pickle relish|haddock|jalapeno|remoulade sauce|venison|whitefish|cornbread|tamale|grits|vegetable juice|hot dog|horseradish|orange roughy|flounder|halibut|rockfish|bean|bagel|wild rice|mustard|bread|pollock|alfalfa sprout|bison|catfish|onion|broccoli|celery|pheasant|lima bean|walleye|rutabaga|pike|avocado|turkey|squirrel|lettuce|cauliflower|salmon|green bean|wolffish|olive|pea|amberjack|herring|ham|water chestnut|mushroom|red pepper|dill|tomato|smelt|potato|corn|dumpling|crab|rye bread|grouse|sunfish|beef|noodle|crab stick|chicken|mixed vegetable|crispbread|caviar
F_18/M4,factor,F_18,American comfort food condiments and seasonings,132,1.7037,hot sauce|colby cheese|worcestershire sauce|cayenne pepper|bell pepper|american cheese|ranch dressing|turkey sausage|creole seasoning|kidney bean|steak sauce|paprika|bacon|bread crumbs|italian dressing|italian seasoning|kielbasa|banana pepper|pimento|cooking spray|mayonnaise|andouille sausage|adobo sauce|buffalo wing sauce|crescent roll|pinto bean|chipotle pepper|egg noodle|liquid smoke|crouton|celery seed|poultry seasoning|lemon pepper|cream of mushroom soup|blackening seasoning|canadian bacon|barbecue sauce|tasso|salad dressing|french dressing|pepperoni|cream of celery soup|velveeta cheese|corn relish|browning sauce|cajun seasoning|pickled cucumber|chili powder|cream of chicken soup|english muffin|corned beef|summer sausage|pickapeppa sauce|pickle juice|black bean|havarti cheese|clamato juice|anaheim chile|braunschweiger|egg substitute|muffin|piquante sauce|textured soy protein|honey mustard|crab boil seasoning|file powder|cocktail sauce|egg roll wrapper|bratwurst|jarlsberg cheese|applewood chip|stout|kidney|sriracha|sazon|jerk seasoning|turkey stock|bear meat|tartar sauce|scotch bonnet pepper|brick cheese|smoked salt|croissant|gravy|greek seasoning|montreal steak seasoning|sweet roll|curry powder|mopping sauce|taco shell|hominy|bolillo|collard green|malt vinegar|habanero pepper|bloody mary mix|sauternes|pizza sauce|neufchatel cheese|marmite|cracker|pepper jelly|sauerkraut|crappie|gouda cheese|dijonnaise|green chili|tabasco pepper|hatch chile|brown sauce|plant based cheese|cane syrup|mesquite|chutney|salad cream|seafood seasoning|gloucester cheese|cheshire cheese|baked beans|pan drippings|peppercorn sauce|cranberry sauce|farmer cheese|corn flakes|pickling spice|cornmeal|tequila|guava paste|aquavit|sushki|curing salt|rompope
F_19/M0,factor,F_19,East-Asian noodle soup ingredients,129,1.0036,bean sprout|chili pepper|fish sauce|oyster mushroom|rice noodle|daikon|fried tofu puff|enoki mushroom|udon noodle|tofu|straw mushroom|msg|kombu|napa cabbage|broth|fish ball|nori|mirin|king oyster mushroom|kaffir lime leaf|fish cake|rice vinegar|bonito flakes|palm sugar|snow pea|sambal oelek|octopus|rice wine|garam masala|crab stick|dried scallop|noodle|chinese yam|coconut milk|chili sauce|dashi|goji berry|cod|quail egg|miso|sweet soy sauce|vermicelli|perilla|shallot|soybean paste|tuna|candlenut|hoisin sauce|chili paste|lotus seed|red curry paste|curry paste|salt|green chili|lemongrass|mustard seed|tempura flour|leek|sole|seaweed|snow fungus|duck|fox nut|chestnut|sweet potato|black sesame seed|cordyceps flower|fenugreek seed|culantro|carrot|catfish|seafood|chikuwa|sunflower oil|okra|toor dal|tilapia|banana leaf|rice|dumpling|cabbage|matsutake mushroom|teriyaki sauce|yuzu|jaggery|chrysanthemum|anchovy|fish maw|trout|shrimp|whitefish|tamarind|coconut cream|edible flower|salmon|pea|pumpkin|tapioca|pollock|perch|hawthorn|fish|mixed vegetable|lobster|salmon roe|ketchup|green tomato|water|flounder|clam|curd|morel mushroom|dragon fruit|haddock|lard|watermelon|potato|crab|butterfly pea flower|mushroom|oyster|dill|whiting|papaya|pancake|mussel|wolffish|cracker|walleye
F_19/M1,factor,F_19,British baking and fortified fruit preserves,97,1.2352,candied fruit|juniper berry|baking powder|liqueur|maple syrup|calvados|prune|stout|apple cider|baking soda|brown sugar|egg yolk|muscovado sugar|black treacle|mascarpone cheese|jam|grand marnier|gingerbread|bitters|suet|mincemeat|egg|safflower oil|gravy|speck|egg white|amaretti cookie|celeriac|citron|golden syrup|bouquet garni|custard|pumpkin seed|whole wheat flour|port wine|demi glace|brown sauce|egg substitute|game stock|liver|wine|stilton cheese|duck fat|coconut oil|pan drippings|cornstarch|brioche|ginger beer|cipollini onion|parsley root|stevia|benedictine|green peppercorn|madeira wine|red wine|grappa|cream of wheat|pastis|caramel|cream|fruit|sponge cake|corn syrup|game meat|toffee|cognac|apple|mirepoix|dubonnet|red currant|bratwurst|pink pepper|flour|cheshire cheese|mead|black currant|crab apple|dough|cane syrup|gammon|sauerkraut|chutney|sherry|spaetzle|parsnip|herbsaint|white wine|cantal cheese|matzo|tallow|sweetbread|corn flakes|kabanos|puff pastry|cream of rice|milk bread|meat stock
F_19/M2,factor,F_19,Mediterranean savory pantry staples,222,1.4139,olive oil|portobello mushroom|red onion|cayenne pepper|balsamic vinegar|red wine vinegar|paprika|vegetable stock|turkey sausage|bell pepper|sherry vinegar|italian sausage|hot sauce|pancetta|pesto|bread crumbs|cannellini bean|white wine vinegar|bacon|asiago cheese|chicken broth|fontina cheese|italian seasoning|veal|creole seasoning|radicchio|cooking spray|andouille sausage|crouton|green olive|alfredo sauce|white bean|creme fraiche|tasso|marinara sauce|farro|truffle oil|frisee|tortellini|black olive|grapeseed oil|chipotle pepper|pine nut|porcini mushroom|chile de arbol|poblano pepper|pepperoncini|worcestershire sauce|smoked paprika|tapenade|chorizo|fennel seed|salad greens|serrano pepper|mixed herbs|pasta sauce|polenta|microgreen|cubanelle pepper|prosciutto|broccoli rabe|seafood stock|roux|champagne vinegar|gnocchi|manchego cheese|collard green|gorgonzola cheese|fish stock|kielbasa|fines herbes|escarole|lemon pepper|bechamel|marsala wine|sugar snap pea|salsa|kidney bean|brown rice|flageolet bean|ancho chile|taleggio cheese|gouda cheese|grana padano|egg noodle|curry powder|pinto bean|vegeta seasoning|sazon|file powder|acorn squash|linguica|calabrian chili|blackening seasoning|sofrito|textured soy protein|parsley|turkey stock|caciocavallo|poultry seasoning|tamari|espelette pepper|piquillo pepper|pickled cucumber|pimento|jarlsberg cheese|cajun seasoning|borlotti bean|herb|pizza crust|mayonnaise|chili powder|fennel pollen|turnip green|steak sauce|browning sauce|mushroom stock|bel paese cheese|rouille|white truffle|oregano|branzino|robiola cheese|ramp|nutritional yeast|kidney|hollandaise sauce|liquid smoke|vegetable oil|serrano ham|malt vinegar|aji amarillo|goat|gremolata|walnut oil|bearnaise sauce|brie cheese|habanero pepper|picada|zucchini flower|crab boil seasoning|boursin cheese|scotch bonnet pepper|fava bean|curry|chanterelle mushroom|creole sauce|thyme|verjuice|hake|salt cod|raclette cheese|pizza sauce|tartar sauce|black pepper|rosemary|fideo|basil|sage|red drum|fennel|muffin|plantain|marmite|herbes de provence|caperberry|saffron|bottarga|marjoram|masa harina|cornmeal|applewood chip|vegemite|mizuna|meat extract|bolognese sauce|chicha|langoustine|nora chile|barbecue sauce|bear meat|navy bean|savory|sea bass|bone|tarragon|cockle|cream of mushroom soup|huacatay|wild garlic|sardine|pork stock|choricero pepper|chervil|padron pepper|corn husk|celery|skate|fried bread|sauternes|aji panca|salt pork|consomme|peppercorn sauce|pickle juice|cocktail sauce|olluco|bay leaf|crappie|black garlic|squid ink|brine|nettle|corvina|honey mushroom|gulas|grape leaf|foie gras|partridge|sprat|mettwurst|black truffle


==> anc/csv/mode_atlas_cooc.csv <==
mode_id,kind,property,label,n_members,prop_z_mean,members_pipe
nova_level/M0,continuous,nova_level,Cocktail spirits and liqueurs,131,1.2899,grenadine|orange liqueur|maraschino cherry|rum|grand marnier|liqueur|coffee liqueur|triple sec|apple brandy|bitters|cherry liqueur|amaro|absinthe|sour mix|limoncello|champagne|brandy|amaretto|hazelnut liqueur|apricot brandy|sweet vermouth|galliano|drambuie|chocolate liqueur|ginger ale|gin|amaretti cookie|bourbon|ice cream|tequila|whiskey|prosecco|irish cream|syrup|falernum|coconut liqueur|ginger beer|ginger liqueur|campari|creme de cassis|creme de cacao|mezcal|kirschwasser|lillet|nectar|chartreuse|benedictine|vodka|calvados|maraschino liqueur|cachaca|eggnog|melon liqueur|frozen yogurt|southern comfort|advocaat|sherbet|gingersnap|port wine|cognac|butterscotch|orgeat|biscotti|mascarpone cheese|apple cider|cynar|gingerbread|elderflower liqueur|cream soda|goldschlager|pina colada mix|club soda|anisette|cream liqueur|grappa|creme de violette|pisco|armagnac|tonic water|vermouth|hpnotiq|rose wine|mincemeat|sambuca|panettone|creme fraiche|cannoli shell|ouzo|sparkling wine|aquavit|schnapps|sherry|waffle|creme de menthe|jagermeister|cranberry liqueur|pastis|blue curacao|strega liqueur|sangria|pastry|hard cider|fruit cocktail|mulling spice|phyllo dough|madeira wine|red wine|quark|stilton cheese|marsala wine|brioche|plant based cream|cava|dubonnet|pomegranate molasses|red hots|brie cheese|yogurt|moscatel wine|mead|white wine|ricotta cheese|calpis|matzo|puff pastry|fromage blanc|vin santo|herbsaint|cream of wheat|labneh|aguardiente
nova_level/M1,continuous,nova_level,Confections and sweet processed desserts,121,1.2289,ganache|cookie|sprinkles|white chocolate|milk chocolate|frosting|meringue|candy|buttercream|ice cream cone|toffee|sponge cake|chocolate|doughnut|custard|creme anglaise|pudding|condensed milk|fondant|marzipan|chocolate hazelnut spread|swiss roll|soy protein isolate|candied fruit|graham cracker|crumb crust|fudge|whipped topping|jam|mocha|praline|marshmallow|wafer|almond paste|nougat|punch|candy coating|edible gold leaf|ladyfinger|activated charcoal powder|digestive biscuit|pie filling|custard powder|choux pastry|corn syrup|food coloring|kissel|caramel|cajeta|dulce de leche|cereal|halva|royal icing|cookie butter|xanthan gum|guar gum|oat milk|fruit preserves|turkish delight|speculoos cookie|pickled sakura blossom|shortcake|milk tea|xylitol|almond milk|fruitcake|erythritol|isomalt|ryazhenka|plant based milk|red bean paste|vegetable puree|curd|rose syrup|pancake|mochi|frangipane|mung bean paste|nut butter|soy milk|rice milk|rusk|allulose|gum paste|coffee creamer|evaporated milk|thai tea|inulin|kefir|crepe|kaya|shortening|cotton candy|kadaifi|gullac|red yeast|glycerin|grass jelly|sachima|ice jelly|junket|pastila|rompope|dough improver|almond tofu|peanut butter|five grain powder|carrageenan|amazake|honey citron tea|meat floss|khoya|paratha|roti|fish floss|salted duck egg|milk tofu|nerikiri|flattened young rice|brick tea|dango
nova_level/M2,continuous,nova_level,East Asian umami pantry staples,187,0.9778,light soy sauce|seasoning sauce|fried tofu puff|oyster sauce|mala sauce|soy sauce|dried tofu|tofu skin|fermented black bean|shaoxing wine|shacha sauce|doubanjiang|rice cake|black bean paste|chili oil|straw mushroom|fish tofu|fish cake|hot pot base|fish ball|msg|pickled mustard green|zha cai|egg tofu|soybean paste|luncheon meat|rice wine|fried gluten ball|pickled radish|blood tofu|umami sauce|sweet bean sauce|fermented tofu|gochujang|dark soy sauce|kimchi|chu hou paste|char siu pork|tofu|dried oyster|sour bamboo shoot|baijiu|vegetable extract|chinese sausage|maggi seasoning|dried scallop|pickled ginger|yibin yacai|jinhua ham|xo sauce|white soy sauce|chili garlic sauce|youtiao|pickled vegetable|stinky tofu|chinese preserved olive|mapo tofu sauce|vegetarian oyster sauce|cured fish|sweet chili sauce|pork stock|sukiyaki sauce|bonito flakes|fish sauce|korean bbq sauce|chinese cured pork|seafood sauce|dashi|noodle|dry pot sauce|stir fry sauce|crab stick|shrimp paste|fish paste|mirin|sour broth|wonton|yakiniku sauce|century egg|clay pot rice sauce|preserved cabbage|miso|broth|char siu sauce|guizhou sour soup|sweet and sour sauce|ssamjang|shichimi togarashi|dumpling wrapper|sanzi|jellyfish|weipa|curry paste|mentsuyu|hunan chopped chili|ramen noodle|fish noodle|budae jjigae base|chikuwa|cured duck|furikake|mung bean jelly|plant based ham|doenjang|sushi vinegar|yuzu kosho|liangpi|cured chicken|spring roll wrapper|tom yum paste|natto|chunjang|tteokbokki sauce|wine lees|peanut sauce|korean rice wine|fish sausage|tofu pudding|rice tofu|steamed bun|shaobing|sweet soy sauce|smoked meat|buldak sauce|fermented chive flower paste|hot and sour sauce|tempura flour|fermented glutinous rice|fried dough twist|sweet preserved mustard green|plum sauce|unagi kabayaki|vietnamese pork roll|ponzu|senbei|zhajiang sauce|bai ji mo|dumpling|zao lu|shark fin|stinky mandarin fish|mushroom soy sauce|mentaiko|unagi sauce|salt pork|laksa paste|okonomiyaki sauce|snail rice noodle|spring roll|yellow curry paste|radish cake|hokkien noodle|fish maw|fermented vegetable brine|tenkasu|shirataki noodle|thousand island dressing|bulgogi|yakisoba sauce|tonkatsu sauce|black garlic|koji|green curry paste|chaozhou salted vegetable|shochu|shio koji|umeboshi|mei kuei lu wine|fry sauce|tauco|cold jelly noodle|hanpen|tempeh|fermented fish|sambal|donburi sauce|five willow vegetable|panang curry paste|chirimen jako|fried puffed cracker|denbu|petis|flatbread|kluwek|gulai seasoning|qingbu liang|chuno
nova_level/M3,continuous,nova_level,Mediterranean processed cheeses and cured meats,102,0.8147,bryndza|tarhana|meat stock|salad cream|merguez|kashkaval cheese|sulguni cheese|stracchino cheese|bel paese cheese|scamorza|piquante sauce|balyk|smoked cheese|calabrian chili|red leicester cheese|gloucester cheese|ciabatta|kefalotyri|queso anejo|caciocavallo|narsharab|spaetzle|myzithra cheese|longaniza|vienna sausage|sucuk|tulum cheese|tzatziki|simit|fried bread|halloumi|picada|ayran|tkemali sauce|caperberry|kasseri cheese|ezine cheese|soppressata|edam cheese|ajvar|khmeli suneli|comte cheese|matsoni|creole sauce|cheshire cheese|iberico ham|nduja|roquefort cheese|quorn|kabanos|romesco sauce|adjika|peppercorn sauce|crispbread|montasio cheese|consomme|bottarga|dukkah|falafel|quince paste|empanada shell|bloody mary mix|raita|papad|galette|cantal cheese|salt cod|mole|grissini|rouille|meat extract|bolognese sauce|butifarra|gammon|sushki|arepa|tikka masala|game stock|vadouvan|grape leaf|yufka|mushroom stock|sobrasada|pickled onion|mopping sauce|chicha|gulas|umeboshi vinegar|alcaparrado|cream of rice|lacon|hogao|crumpet|blood sausage|kvass|idli|pink sauce|milk bread|sev|paneer|pionono|mettwurst
nova_level/M4,continuous,nova_level,Processed convenience pantry products,75,1.1514,cooking spray|sriracha|teriyaki sauce|egg substitute|muffin|vegeta seasoning|tamari|croissant|neufchatel cheese|sour cream|cream cheese|coconut aminos|stout|cranberry sauce|bagel|textured soy protein|hoisin sauce|egg roll wrapper|egg roll|sambal oelek|barbecue sauce|salad dressing|nutritional yeast|plant based cheese|egg noodle|wine|chili sauce|braunschweiger|duck sauce|barbecue seasoning|farmer cheese|chili paste|cottage cheese|chicken broth|red curry paste|marmite|beer|cracker|plum wine|sauerkraut|soy yogurt|meat tenderizer|ham|baked beans|sweet roll|sausage|pate|pie crust|caviar|biscuit|corn flakes|corned beef|cola|hot dog|sake|root beer|seafood seasoning|soju|buttermilk|fish stock|naan|smoked salmon|pretzel|margarine|guava paste|liquor|foie gras|duck stock|preserved lemon|ginger wine|clear gel|preserved plum|osmanthus wine|kombucha|fermentation starter cake
nova_level/M5,continuous,nova_level,Savory deli cheeses and condiments,163,0.9392,colby cheese|monterey jack cheese|olive|asiago cheese|ranch dressing|provolone cheese|turkey sausage|alfredo sauce|muenster cheese|fontina cheese|italian dressing|flour tortilla|creole seasoning|cheddar cheese|havarti cheese|italian sausage|hot sauce|american cheese|manchego cheese|fajita seasoning|gouda cheese|adobo sauce|pepperoncini|romano cheese|crouton|blue cheese|parmesan cheese|steak sauce|green olive|swiss cheese|pita bread|jarlsberg cheese|black olive|salsa|pesto|caesar dressing|gruyere cheese|bacon|salsa verde|chorizo|mortadella|tapenade|corn tortilla|pepperoni|chipotle pepper|tortellini|balsamic vinegar|mustard|cheese|andouille sausage|canadian bacon|marinara sauce|pasta sauce|capicola|velveeta cheese|crescent roll|guacamole|english muffin|pickle relish|feta cheese|caper|pecorino cheese|linguica|taco sauce|rye bread|bread crumbs|sherry vinegar|jerk seasoning|pimento|buffalo wing sauce|tortilla|honey mustard|mozzarella cheese|taco shell|queso fresco|kielbasa|pizza crust|gorgonzola cheese|worcestershire sauce|brick cheese|enchilada sauce|horseradish|bread|pancetta|cajun seasoning|goat cheese|greek seasoning|liquid smoke|sazon|pasta|queso blanco|french dressing|vegetable stock|boursin cheese|pickled cucumber|salami|peppadew pepper|cornbread|hominy|sofrito|mayonnaise|refried beans|pastrami|gravy|chihuahua cheese|prosciutto|summer sausage|bratwurst|cotija cheese|gnocchi|vegetable juice|taco seasoning|giardiniera|tasso|turkey stock|pizza sauce|bolillo|pickle juice|hearts of palm|cocktail sauce|hollandaise sauce|ravioli|chutney|remoulade sauce|tartar sauce|truffle oil|cream of chicken soup|tamale|emmental cheese|browning sauce|oaxaca cheese|grana padano|demi glace|harissa|hummus|panela cheese|bresaola|pickapeppa sauce|speck|couscous|camembert cheese|cream of celery soup|ricotta salata|cream of mushroom soup|clamato juice|dijonnaise|corn relish|serrano ham|burrata|bearnaise sauce|ketchup|achiote paste|mojo|taleggio cheese|robiola cheese|pepper jelly|brown sauce|vegemite|raclette cheese|montreal steak seasoning|tajin|sauternes|metaxa
cf_sweet/M0,continuous,cf_sweet,Mediterranean vinegars and piquant peppers,75,0.8513,cayenne pepper|olive oil|black pepper|white wine vinegar|red wine vinegar|olive|balsamic vinegar|butternut squash|tarragon|sherry vinegar|chile de arbol|apple cider vinegar|habanero pepper|green olive|radicchio|champagne vinegar|fennel|chervil|malt vinegar|chipotle pepper|white wine|sherry|celery|salad greens|tapenade|black olive|cherry pepper|aleppo pepper|celery seed|fennel seed|acorn|mache|cumin|tomatillo|red wine|wild rice|basmati rice|pimento|espelette pepper|epazote|lettuce|rye bread|pine nut|jicama|fennel pollen|chili powder|pink pepper|pasilla chile|chili paste|cascabel chile|piri piri|mulato chile|green peppercorn|marsala wine|nopal|cane vinegar|malanga|butterfish|nigella seed|applewood chip|white vinegar|tabasco pepper|red curry paste|asafoetida|wine|rocoto pepper|choricero pepper|kashmiri chili|balyk|amchur|montreal steak seasoning|salsify|herring|papaya leaf|lambs quarters
cf_sweet/M1,continuous,cf_sweet,Fruit-forward spirits and sweet berries,98,1.1267,blackberry|rum|grand marnier|nectar|apple|strawberry|brandy|vanilla|apple brandy|nectarine|cherry liqueur|berry|cranberry|peach|apricot|champagne|bourbon|apricot brandy|cognac|kirschwasser|whiskey|apple pie spice|calvados|prune|prosecco|port wine|apple cider|cinnamon|fruit|cacao|lillet|cachaca|agave syrup|lavender|boysenberry|lemon verbena|honey|tangerine|huckleberry|pear|clove|grappa|anise|maraschino liqueur|mace|anisette|rose wine|armagnac|mango|cranberry liqueur|arrowroot|loganberry|citron|fig|cranberry sauce|guava|sunflower seed|pineapple|mastic|goldschlager|poppy seed|chamomile|tangelo|pluot|hard cider|saskatoon berry|passion fruit|sparkling wine|moscatel wine|sea buckthorn|honeycomb|flaxseed|acai|sangria|mulling spice|crab apple|cava|pastis|aronia berry|matzo|acerola|damson|guava paste|barberry|rooibos tea|vin santo|sunflower oil|soursop|crispbread|cherry plum|chokecherry|herbsaint|sauternes|rowan berry|orris root|cracker|umeboshi vinegar|metaxa
cf_sweet/M2,continuous,cf_sweet,East Asian vegetables and aromatics,90,0.7684,garland chrysanthemum|wood ear mushroom|birds eye chili|camellia oil|dried tangerine peel|abalone|chili oil|water celery|arrowhead|winter melon|sichuan peppercorn|fern|chinese yam|water spinach|yard long bean|bitter melon|chinese broccoli|nori|cured fish|bottle gourd|wine lees|green sichuan peppercorn|plum wine|yuzu|dashi|black vinegar|star anise|bonito flakes|flaxseed oil|starfruit|taro|gochujang|fiddlehead fern|fruit vinegar|longan|rice vinegar|plum sauce|chinese celery|licorice root|pomfret|red rice|preserved plum|sushi vinegar|lemongrass|long pepper|fuzzy melon|shichimi togarashi|sea moss|chrysanthemum|cheongyang chili|citrus|red date|chicory|hunan chopped chili|plum|abalone mushroom|jasmine flower|umeboshi|hyacinth bean|gochugaru|vinegar|pandan leaf|taro stem|papaya|agati flower|komatsuna|mountain pepper|smoked meat|cattail|conch|mei kuei lu wine|mangosteen|osmanthus wine|peach gum|spirulina|mulberry|coconut vinegar|kiwi|bonito|agar|winged bean|sago|chinese bayberry|mulberry leaf|sansho pepper|mac khen|asian pear|ume|poolish|rambutan
cf_savory/M0,continuous,cf_savory,Mediterranean savory herbs and cheeses,243,0.2448,oregano|parsley|olive oil|thyme|cayenne pepper|turkey|olive|red pepper|red onion|paprika|marjoram|portobello mushroom|red wine vinegar|tomato|onion|balsamic vinegar|artichoke|asiago cheese|white wine vinegar|arugula|butternut squash|fontina cheese|manchego cheese|sherry vinegar|gruyere cheese|caper|sage|romano cheese|swiss chard|pecorino cheese|green olive|turkey sausage|pancetta|crouton|anaheim chile|radicchio|pepperoncini|poblano pepper|banana pepper|monterey jack cheese|provolone cheese|parmesan cheese|goat cheese|black olive|tarragon|tapenade|gouda cheese|mustard|blue cheese|feta cheese|cheese|cherry pepper|basil|jarlsberg cheese|bacon|ancho chile|muenster cheese|queso fresco|acorn|rosemary|zucchini|chervil|colby cheese|bread crumbs|chile de arbol|parsnip|polenta|chipotle pepper|bread|champagne vinegar|habanero pepper|havarti cheese|lemon pepper|collard green|italian seasoning|pinto bean|peppadew pepper|brie cheese|ricotta salata|frisee|farro|brussels sprout|red wine|caraway seed|aleppo pepper|escarole|horseradish|cheddar cheese|gorgonzola cheese|ricotta cheese|espelette pepper|wild rice|cotija cheese|savory|gnocchi|tomatillo|dill|piquillo pepper|queso blanco|cubanelle pepper|avocado|turkey stock|pasta|celery seed|swiss cheese|calabrian chili|chanterelle mushroom|rye bread|apple cider vinegar|bresaola|squash|honey mustard|zaatar|pickled cucumber|white bean|sun dried tomato|acorn squash|mache|bean|broccoli rabe|flageolet bean|epazote|pimento|hominy|guajillo chile|halloumi|queso anejo|boursin cheese|taleggio cheese|oaxaca cheese|lima bean|chihuahua cheese|sorrel|new mexico chile|rutabaga|pastrami|mozzarella cheese|bel paese cheese|panela cheese|burrata|grana padano|guacamole|turnip|scamorza|camembert cheese|spaetzle|chiltepin|edam cheese|cipollini onion|bolillo|freekeh|comte cheese|brick cheese|kidney|refried beans|masa harina|ciabatta|parsley root|fennel pollen|emmental cheese|smoked cheese|cornmeal|zucchini flower|pickle juice|corn relish|turnip green|bryndza|gremolata|velveeta cheese|pasilla chile|caciocavallo|game meat|piri piri|dijonnaise|nopal|safflower|caperberry|raclette cheese|gloucester cheese|cascabel chile|pumpkin seed oil|myzithra cheese|mulato chile|honey mushroom|lovage|malanga|mushroom stock|tulum cheese|kashkaval cheese|green tomato|clamato juice|egg noodle|sulguni cheese|tzatziki|kefalotyri|kasseri cheese|aji amarillo|wild garlic|hatch chile|balyk|corn husk|red leicester cheese|applewood chip|fideo|white truffle|montasio cheese|sauternes|butterfish|cardoon|choricero pepper|grape leaf|montreal steak seasoning|cane vinegar|bloody mary mix|tabasco pepper|aji panca|carrot top|cantal cheese|navy bean|bitter orange|marlin|roquefort cheese|romanesco|rocoto pepper|utskho suneli|padron pepper|sweetbread|salsify|pickled onion|umeboshi vinegar|corvina|matambre|nora chile|mirasol chile|isot pepper|crappie|grissini|huitlacoche|herring|metaxa|corned beef|milk bread|breadfruit
cf_savory/M1,continuous,cf_savory,South Asian savory spice and vegetable pantry,173,-0.2440,garlic|black pepper|coriander|shallot|fennel seed|cumin|carrot|chili pepper|ginger|bay leaf|fenugreek seed|lentil|serrano pepper|tamarind|chili paste|asafoetida|shrimp|chickpea|chili powder|cauliflower|fennel|canola oil|turmeric|mustard seed|pea|sambal oelek|mint|okra|saffron|bell pepper|rice|chive|curry leaf|chicken|basmati rice|cabbage|lettuce|spinach|tamari|scallion|malt vinegar|chayote|radish|red curry paste|lime|cashew|sunflower oil|vermicelli|brown rice|green chili|green bean|quinoa|sugar snap pea|potato|lemongrass|kale|salad greens|coconut milk|chana dal|masoor dal|urad dal|watercress|safflower oil|celery|thai basil|eggplant|anise|cucumber|bottle gourd|toor dal|fish|kashmiri chili|amchur|rice vinegar|jicama|scallop|nigella seed|beet|clam|mussel|plantain|ajwain|mushroom|coconut aminos|peanut sauce|sesame seed|paneer|clove|textured soy protein|fava bean|cassava|amaranth|peanut|beef|lamb|black eyed pea|mace|crab|fenugreek leaf|white wine|fish stock|culantro|asparagus|mizuna|mutton|kaffir lime leaf|horse gram|mung bean|truffle oil|alfalfa sprout|banana blossom|endive|ponzu|broccolini|scotch bonnet pepper|green peppercorn|bitter melon|rice paper|tahini|avocado oil|yam|palm oil|oyster|allspice|chicory|pigeon pea|sweet soy sauce|banana leaf|borlotti bean|raita|sunflower seed|curd|wasabi|porcini mushroom|pine nut|yuzu|walnut oil|vietnamese coriander|moringa|cannellini bean|corn|jackfruit|seafood stock|pomegranate molasses|wine|poppy seed|dandelion|salt pork|kaffir lime|hazelnut oil|black bean|anardana powder|sake|kidney bean|broccoli|snake gourd|sweet potato|fruit vinegar|flattened young rice|preserved lemon|ragi|black truffle|calamansi|hog plum|caviar|salam leaf|jackfruit seed|purslane|gourami|indian gooseberry|khoya|arame|lambs quarters
cf_savory/M2,continuous,cf_savory,"Sweet fruits, liqueurs and dessert flavors",186,0.1685,blackberry|cherry|raspberry|rum|vanilla|grand marnier|hazelnut|white chocolate|orange|strawberry|maraschino cherry|amaretti cookie|brandy|chocolate|milk chocolate|cherry liqueur|amaretto|coffee liqueur|nectar|clementine|ganache|apricot|blueberry|almond|berry|hazelnut liqueur|apple brandy|nectarine|black currant|coffee|frozen yogurt|chocolate liqueur|rhubarb|bourbon|apple|lemon|apricot brandy|peach|cranberry|gingerbread|apple pie spice|gingersnap|kirschwasser|mascarpone cheese|red currant|biscotti|cacao|almond paste|limoncello|champagne|orange liqueur|whiskey|pecan|cognac|pistachio|prune|calvados|pomegranate|boysenberry|port wine|butter|elderflower|prosecco|lavender|apple cider|cereal|grape|blood orange|coconut liqueur|grapefruit|ginger beer|lingonberry|gin|anisette|orange blossom water|nutmeg|huckleberry|walnut|grappa|lemon verbena|earl grey tea|peppermint|ginger liqueur|candy coating|lemon balm|armagnac|lillet|honey|milk|cachaca|mastic|gingerbread spice|elderflower liqueur|brazil nut|geranium|citron|tangerine|arrowroot|digestive biscuit|ryazhenka|melon liqueur|maraschino liqueur|honeycomb|frangipane|stout|loganberry|quark|honeydew melon|spelt|rose wine|cream cheese|elderberry|pluot|saskatoon berry|neufchatel cheese|goldschlager|buttermilk|cranberry sauce|melon|sherry|copha|brioche|cantaloupe|cape gooseberry|grape must|sparkling wine|orgeat|labneh|sorghum syrup|tangelo|cranberry liqueur|stilton cheese|rice milk|feijoa|pink pepper|hard cider|marsala wine|chamomile|graham flour|fromage blanc|moscatel wine|mulling spice|cottage cheese|sangria|crab apple|cream of wheat|quince|matzo|farmer cheese|biscuit|damson|verjuice|einkorn|thai tea|aronia berry|cava|suet|teff|barberry|lemon leaf|pastis|quince paste|pistachio oil|rooibos tea|vin santo|crispbread|guava paste|milo|borage|matsoni|cornelian cherry|corn flakes|chokecherry|soursop|cherry plum|cream of rice|cracker|crumpet|ezine cheese|herbsaint|rowan berry|aquafaba|orris root|ayran|wax apple|hop
cf_savory/M3,continuous,cf_savory,East Asian savory pantry staples,239,-0.0380,enoki mushroom|light soy sauce|shiitake mushroom|crab mushroom|napa cabbage|soybean sprout|wood ear mushroom|soy sauce|oyster sauce|fermented black bean|shaoxing wine|sesame oil|garland chrysanthemum|lotus root|bamboo shoot|water bamboo|garlic scape|chili oil|kelp|birds eye chili|yu choy|oyster mushroom|straw mushroom|pickled mustard green|glass noodle|razor clam|sichuan peppercorn|daikon|rice wine|abalone|black bean paste|fish ball|zha cai|king oyster mushroom|scallion oil|bok choy|fish cake|sweet potato starch|bean sprout|dark soy sauce|dried oyster|wakame|arrowhead|pea shoot|udon noodle|tsao ko|rice noodle|choy sum|pickled radish|garlic chive|sweet bean sauce|chicken fat|snow vegetable|sand ginger|dried scallop|nameko mushroom|camellia oil|pickled ginger|dried shrimp|tea tree mushroom|five spice powder|mustard green|sesame paste|termite mushroom|water celery|green sichuan peppercorn|sour bamboo shoot|pickled vegetable|chinese broccoli|white soy sauce|peanut oil|chili garlic sauce|loach|water spinach|white pepper|chinese cured pork|yard long bean|snakehead fish|fern|mantis shrimp|green fish|cured fish|leek|squid|fish sauce|luffa|mandarin fish|gochujang|nori|pork|kohlrabi|filefish|chive flower|hairtail|sea lettuce|crab roe|sword bean|bamboo pith mushroom|noodle|yellow croaker|hunan chopped chili|fiddlehead fern|star anise|bone marrow|kombu|snow pea|bonito flakes|mirin|shrimp paste|fish paste|chinese celery|matsutake mushroom|dashi|edamame|wuchang fish|preserved cabbage|dace|crab stick|rakkyo|sukiyaki sauce|er cai|burdock root|pomfret|lions mane mushroom|crab claw fish|fish skin|black vinegar|fish noodle|fish mint|stir fry sauce|cured chicken|offal|cheongyang chili|wine lees|fermented chive flower paste|abalone mushroom|shrimp mushroom|shichimi togarashi|taro stem|sweet potato leaf|long pepper|mustard root|fuzzy melon|seaweed|dragon whisker vegetable|wheat gluten|ramen noodle|pacific saury|mountain pepper|mitsuba|ta cai|pearl mushroom|stinky mandarin fish|meat|malabar spinach|vinegar|chikuwa|mentsuyu|sushi vinegar|steamed bun|korean rice wine|smoked meat|tatsoi|furikake|sweet preserved mustard green|deer mushroom|maitake mushroom|bitter green|agati flower|krill|hijiki|squash blossom|fish maw|chunjang|plum sauce|watermelon radish|zhajiang sauce|shaobing|somen noodle|myoga|geoduck|puffer fish|mushroom soy sauce|gochugaru|komatsuna|bai ji mo|fish sausage|water chestnut|vietnamese pork roll|barramundi|white vinegar|bonito|sea bream|mudskipper|ghost pepper|horse head fish|black garlic|vietnamese balm|crayfish|mudfish|wild ginger|fish oil|radish cake|hokkien noodle|winged bean|squid ink|beer|needlefish|conch|cattail|topmouth culter|sansho pepper|umeboshi|dried ganba mushroom|qingtou mushroom|jerusalem artichoke|fermented fish|miiuy croaker|perch|petis|fresno pepper|panang curry paste|cobia|hanpen|donburi sauce|skate|mac khen|liver|chirimen jako|baked beans|denbu|capon|turmeric leaf|ray|nanohana|papaya leaf|cockle|ume|chuno
cf_savory/M4,continuous,cf_savory,East-Asian sweet dessert ingredients,147,-0.2690,longan|fruit|matcha powder|rosewater|purple sweet potato|lotus seed|mung bean paste|soy protein isolate|peach gum|chia seed|mulberry|coconut water|red bean paste|lychee|agar|basil seed|black tea|malt|kiwi|sago|snow fungus|rosehip|buffalo milk|oat milk|green tea|black rice|chrysanthemum|milk tea|pickled sakura blossom|barley grass|glutinous rice flour|coconut|red bean|wheat|macadamia nut|flaxseed|millet|pandan leaf|soybean|coconut oil|dried tangerine peel|papaya|almond milk|glutinous rice|mango|taro|red date|date|fermented glutinous rice|sorghum|fig|passion fruit|oat|barley|chestnut|watermelon|black sesame seed|hyacinth bean|jasmine flower|wheat germ|mochi|banana|chinese yam|agave syrup|citrus|durian|flaxseed oil|lotus leaf|pear|coconut cream|tea|bamboo leaf|raisin|kumquat|rice bran oil|carob|yogurt|rose syrup|winter melon|buckwheat|acai|poolish|coconut sugar|plum|pomelo|cardamom|bitter almond|spirulina|mung bean jelly|plum wine|melon seed|kaya|cherry blossom|sea buckthorn|cocoa mass|meat floss|starfruit|red rice|licorice root|ginkgo nut|white tea|chinese bayberry|osmanthus wine|almond butter|mung bean starch|rye|corn oil|whole wheat flour|pumpkin|loquat|persimmon|corn silk|almond tofu|angelica root|mangosteen|kinako|coconut vinegar|preserved plum|cinnamon|pine pollen|purple yam|mulberry leaf|mugwort|guava|okara powder|cornstarch|prickly pear|brick tea|sea moss|lotus flower|acerola|gooseberry|rambutan|fruit tea|tiger milk mushroom|loquat leaf|golden ear mushroom|fish floss|asian pear|ginger wine|mei kuei lu wine|pineapple|paratha|milk tofu|cherry leaf|bergamot|pumpkin leaf
cf_meaty/M0,continuous,cf_meaty,Japanese umami seafood and dashi ingredients,62,1.7670,shrimp|garlic|bonito flakes|clam|crab stick|scallop|fish|fish cake|mentsuyu|squid|cabbage|fish sauce|chicken|crab|oyster|mushroom|ponzu|sukiyaki sauce|dashi|chikuwa|sesame seed|bone marrow|furikake|peanut sauce|stir fry sauce|potato|meat|cheese|tamari|krill|beef|seafood stock|bonito|fish stock|barramundi|squid ink|mushroom soy sauce|fish sausage|crayfish|denbu|salt pork|black garlic|caviar|fish floss|beer|perch|peanut|hanpen|wild garlic|porcini mushroom|chirimen jako|liver|kidney|mushroom stock|black sesame seed|cobia|meat floss|skate|snow fungus|capon|golden ear mushroom|tiger milk mushroom
cf_meaty/M1,continuous,cf_meaty,East Asian umami mushrooms and seafood,80,1.6135,light soy sauce|shiitake mushroom|oyster sauce|razor clam|crab mushroom|napa cabbage|straw mushroom|garlic scape|soy sauce|sesame oil|black bean paste|chicken fat|dark soy sauce|dried scallop|tea tree mushroom|dried oyster|fish ball|loach|termite mushroom|dried shrimp|sweet bean sauce|filefish|nameko mushroom|mandarin fish|mantis shrimp|pickled vegetable|chinese cured pork|peanut oil|snakehead fish|yellow croaker|hairtail|green fish|matsutake mushroom|cured fish|kohlrabi|bamboo pith mushroom|white soy sauce|chili garlic sauce|pork|fish skin|wuchang fish|dace|sesame paste|preserved cabbage|fish noodle|crab claw fish|dried tangerine peel|fish paste|crab roe|cured chicken|shrimp paste|lions mane mushroom|shrimp mushroom|offal|stinky mandarin fish|fish maw|deer mushroom|puffer fish|pacific saury|horse head fish|geoduck|sea bream|sweet soy sauce|smoked meat|mudfish|zhajiang sauce|mudskipper|chunjang|topmouth culter|vietnamese pork roll|dried ganba mushroom|needlefish|qingtou mushroom|miiuy croaker|gourami|petis|donburi sauce|fermented fish|ray|mutton
cf_meaty/M2,continuous,cf_meaty,Mediterranean melting cheeses and cured meats,63,0.9577,turkey|asiago cheese|fontina cheese|portobello mushroom|manchego cheese|muenster cheese|turkey sausage|monterey jack cheese|goat cheese|havarti cheese|queso fresco|pancetta|queso blanco|brick cheese|feta cheese|brie cheese|farmer cheese|bacon|pastrami|bresaola|chihuahua cheese|boursin cheese|halloumi|oaxaca cheese|queso anejo|edam cheese|cotija cheese|panela cheese|mozzarella cheese|scamorza|gnocchi|taleggio cheese|bryndza|emmental cheese|burrata|game meat|turkey stock|bel paese cheese|tulum cheese|velveeta cheese|kasseri cheese|honey mushroom|sulguni cheese|balyk|tzatziki|raita|tahini|ezine cheese|marlin|clamato juice|basmati rice|roquefort cheese|matambre|bitter orange|huitlacoche|ayran|corvina|sweetbread|metaxa|corned beef|crappie|chuno|paneer
cf_meaty/M3,continuous,cf_meaty,Spirits liqueurs and creamy dessert bases,50,0.9414,cherry liqueur|rum|grand marnier|coffee|kirschwasser|brandy|bourbon|coffee liqueur|apple brandy|calvados|mascarpone cheese|earl grey tea|whiskey|apricot brandy|ginger beer|frozen yogurt|anisette|black tea|maraschino liqueur|cachaca|matcha powder|yogurt|armagnac|cream cheese|malt|neufchatel cheese|tangerine|grappa|stout|green tea|quark|red wine|ryazhenka|curd|oat|oat milk|pastis|thai tea|cottage cheese|fromage blanc|durian|jasmine flower|sangria|labneh|suet|matsoni|herbsaint|bergamot|milk tofu|brick tea
cf_balsamic/M0,continuous,cf_balsamic,East Asian fermented sauces and aromatics,61,1.0997,light soy sauce|soy sauce|birds eye chili|chili oil|sichuan peppercorn|black bean paste|dark soy sauce|coriander|sweet bean sauce|star anise|gochujang|green sichuan peppercorn|cured fish|rice vinegar|white soy sauce|dashi|bonito flakes|stir fry sauce|thai basil|hunan chopped chili|black vinegar|vinegar|plum sauce|shichimi togarashi|long pepper|sukiyaki sauce|white vinegar|chili paste|vietnamese coriander|wine lees|ponzu|dried tangerine peel|culantro|red curry paste|mentsuyu|sweet soy sauce|cheongyang chili|sushi vinegar|gochugaru|chili powder|fruit vinegar|chunjang|mushroom soy sauce|fennel seed|mountain pepper|smoked meat|banana blossom|umeboshi|licorice root|beer|preserved plum|bonito|zhajiang sauce|mei kuei lu wine|banana leaf|sansho pepper|mac khen|donburi sauce|panang curry paste|papaya leaf|plantain
cf_balsamic/M1,continuous,cf_balsamic,Mediterranean vinegars and peppery aromatics,81,1.1356,cayenne pepper|olive oil|black pepper|white wine vinegar|balsamic vinegar|tarragon|red wine vinegar|sherry vinegar|olive|basil|malt vinegar|white wine|champagne vinegar|aleppo pepper|canola oil|tapenade|green olive|red wine|apple cider vinegar|sherry|chile de arbol|chipotle pepper|fennel|cherry pepper|espelette pepper|black olive|pink pepper|fennel pollen|stout|pimento|tamari|cumin|pasilla chile|hard cider|verjuice|honeycomb|barberry|tangelo|grape must|marsala wine|rye bread|mulato chile|matzo|cane vinegar|piri piri|pluot|green peppercorn|cascabel chile|applewood chip|crispbread|sauternes|comte cheese|guava paste|grape leaf|umeboshi vinegar|cherry plum|balyk|sangria|nigella seed|moscatel wine|tabasco pepper|sparkling wine|herbsaint|vin santo|choricero pepper|metaxa|cracker|montreal steak seasoning|mulling spice|asafoetida|asian pear|kashmiri chili|cornelian cherry|loganberry|ume|damson|rooibos tea|aronia berry|curry leaf|bergamot|cherry leaf
cf_balsamic/M2,continuous,cf_balsamic,Sweet fruits spirits and liqueurs,107,1.1587,rum|blackberry|raspberry|strawberry|cherry|grand marnier|cherry liqueur|maraschino cherry|vanilla|cranberry|peach|fruit|brandy|apricot|apple|coffee|coffee liqueur|nectar|champagne|apple brandy|whiskey|nectarine|berry|bourbon|apricot brandy|cacao|gin|prosecco|kirschwasser|banana|cognac|black tea|ginger beer|tangerine|passion fruit|grape|lavender|kiwi|prune|cachaca|cinnamon|earl grey tea|mango|honey|port wine|lillet|pear|raisin|calvados|rosewater|apple cider|maraschino liqueur|apple pie spice|honeydew melon|green tea|fig|nutmeg|guava|anise|butter|milk|clove|watermelon|melon liqueur|rose syrup|grappa|melon|matcha powder|rose wine|citron|mace|wine|pineapple|pickled sakura blossom|mastic|anisette|chamomile|plum|sea buckthorn|armagnac|acai|citrus|goldschlager|cranberry liqueur|papaya|cranberry sauce|plum wine|yuzu|crab apple|thai tea|cherry blossom|coconut vinegar|starfruit|melon seed|basil seed|buffalo milk|pastis|soursop|cava|jasmine flower|pandan leaf|amchur|osmanthus wine|peach gum|corn oil|orris root|brick tea
cf_citrus/M0,continuous,cf_citrus,East Asian spicy fish and aromatics,95,1.4828,birds eye chili|ginger|razor clam|oyster sauce|sichuan peppercorn|tsao ko|sand ginger|fish ball|snakehead fish|pickled ginger|fish sauce|chicken fat|chili oil|loach|mandarin fish|green sichuan peppercorn|hairtail|green fish|filefish|thai basil|fish cake|five spice powder|water celery|shrimp paste|peanut oil|star anise|dried oyster|hunan chopped chili|lemongrass|wuchang fish|vietnamese coriander|bone marrow|fish|yellow croaker|clam|kaffir lime leaf|fish noodle|chinese celery|fish skin|fish paste|dried tangerine peel|dace|fish mint|mountain pepper|cheongyang chili|long pepper|chili paste|stinky mandarin fish|cured chicken|pacific saury|gochujang|geoduck|culantro|shichimi togarashi|oyster|puffer fish|wild ginger|mudskipper|mitsuba|calamansi|kaffir lime|fish maw|crayfish|vietnamese balm|mudfish|red curry paste|sea bream|gochugaru|fermented fish|petis|chikuwa|horse head fish|barramundi|gourami|myoga|needlefish|topmouth culter|preserved lemon|perch|turmeric leaf|sansho pepper|fish sausage|ray|cobia|mac khen|panang curry paste|miiuy croaker|fish floss|skate|salam leaf|chirimen jako|caviar|hanpen|capon|denbu
cf_citrus/M1,continuous,cf_citrus,Citrus-floral fruits and aromatics,55,1.5806,orange|clementine|fruit|berry|grapefruit|gingersnap|lavender|champagne|black currant|orange liqueur|apricot|limoncello|prosecco|gin|blood orange|mascarpone cheese|orange blossom water|ginger liqueur|gingerbread|rosewater|peppermint|tangerine|lemon balm|mastic|rose syrup|citron|chamomile|tangelo|milk|citrus|guava|acai|gingerbread spice|sparkling wine|yuzu|pink pepper|goldschlager|plum wine|cream cheese|jasmine flower|basil seed|mulling spice|ginger wine|rooibos tea|cava|buffalo milk|lemon leaf|bergamot|aronia berry|pandan leaf|pomelo|corn oil|orris root|hop|milk tofu
cf_citrus/M2,continuous,cf_citrus,Savory aromatic herbs and warm spices,42,1.1636,black pepper|parsley|bay leaf|cayenne pepper|thyme|cumin|oregano|rosemary|lemon|fennel seed|coriander|basil|mint|white wine|fennel|saffron|allspice|turmeric|lime|sage|cardamom|carrot|nutmeg|dill|chicken|chili powder|parsnip|celery|mace|nigella seed|basmati rice|beef|ajwain|asafoetida|cinnamon|paneer|curry leaf|kashmiri chili|green peppercorn|fish stock|barberry|khoya
cf_citrus/M3,continuous,cf_citrus,Mediterranean melting cheeses and peppers,74,0.8139,asiago cheese|muenster cheese|manchego cheese|fontina cheese|monterey jack cheese|marjoram|havarti cheese|cherry pepper|cheese|gruyere cheese|queso fresco|queso blanco|chipotle pepper|oaxaca cheese|cotija cheese|aleppo pepper|lemon pepper|chile de arbol|chihuahua cheese|queso anejo|ricotta cheese|brie cheese|brick cheese|ricotta salata|italian seasoning|panela cheese|bel paese cheese|zaatar|caraway seed|boursin cheese|bresaola|espelette pepper|kidney|scamorza|celery seed|emmental cheese|pasilla chile|burrata|edam cheese|mozzarella cheese|velveeta cheese|taleggio cheese|halloumi|savory|neufchatel cheese|seafood stock|butter|pimento|cascabel chile|piri piri|fennel pollen|mulato chile|gremolata|sauternes|parsley root|myzithra cheese|montreal steak seasoning|lovage|clamato juice|tabasco pepper|kasseri cheese|sulguni cheese|choricero pepper|bitter orange|liver|roquefort cheese|marlin|guava paste|sweetbread|matambre|carrot top|crappie|suet|corvina
cf_minty/M0,continuous,cf_minty,Floral berries and aromatic botanicals,53,1.0106,blackberry|raspberry|vanilla|blueberry|clementine|gingersnap|cranberry|boysenberry|lemon verbena|elderflower|limoncello|lavender|red currant|gingerbread|elderberry|tangerine|geranium|elderflower liqueur|loganberry|lemon balm|agave syrup|gooseberry|ginger liqueur|agar|rose syrup|gin|mastic|saskatoon berry|rosewater|huckleberry|citron|peppermint|lychee|gingerbread spice|tangelo|cranberry liqueur|pluot|feijoa|goldschlager|acerola|cranberry sauce|basil seed|spirulina|mulling spice|bergamot|poolish|rambutan|wax apple|sago|chinese bayberry|rowan berry|hyacinth bean|pine pollen
cf_minty/M1,continuous,cf_minty,East-Asian aromatic spices and greens,63,1.2260,birds eye chili|ginger|garland chrysanthemum|wood ear mushroom|chili oil|sichuan peppercorn|yard long bean|sand ginger|kelp|tsao ko|water spinach|five spice powder|abalone|pickled ginger|green sichuan peppercorn|thai basil|camellia oil|arrowhead|water celery|vietnamese coriander|chinese broccoli|white pepper|lemongrass|star anise|fiddlehead fern|fern|kaffir lime leaf|pomfret|chinese celery|hunan chopped chili|bitter melon|taro stem|sambal oelek|gochujang|chili paste|shichimi togarashi|long pepper|culantro|cheongyang chili|seaweed|agati flower|nori|mountain pepper|red curry paste|kaffir lime|vietnamese balm|abalone mushroom|mitsuba|gochugaru|wild ginger|ghost pepper|winged bean|hijiki|komatsuna|myoga|turmeric leaf|mac khen|salam leaf|sansho pepper|preserved lemon|panang curry paste|conch|hog plum
cf_minty/M2,continuous,cf_minty,Mediterranean savory herbs and peppers,44,1.2890,thyme|parsley|cayenne pepper|oregano|marjoram|red pepper|sage|paprika|tarragon|rosemary|chervil|arugula|butternut squash|pepperoncini|banana pepper|italian seasoning|caraway seed|acorn|savory|ricotta salata|lemon pepper|aleppo pepper|ricotta cheese|celery seed|zaatar|espelette pepper|calabrian chili|watercress|peppadew pepper|pine nut|wild rice|mache|cherry pepper|piquillo pepper|pink pepper|fennel pollen|green peppercorn|lovage|gremolata|myzithra cheese|herring|lemon leaf|salsify|arame
cf_minty/M3,continuous,cf_minty,Chinese herbal tonic ingredients,18,0.9675,red date|longan|dried tangerine peel|chinese yam|angelica root|chrysanthemum|taro|citrus|red rice|mulberry|fish mint|mugwort|mulberry leaf|sea moss|yuzu|calamansi|ginger wine|cattail
cf_minty/M4,continuous,cf_minty,Mexican and Latin American chiles,36,1.0322,tomatillo|poblano pepper|chile de arbol|guajillo chile|ancho chile|chipotle pepper|habanero pepper|anaheim chile|serrano pepper|pasilla chile|new mexico chile|chiltepin|nopal|epazote|cascabel chile|aji amarillo|mulato chile|aji panca|scotch bonnet pepper|cubanelle pepper|malanga|rocoto pepper|pimento|mirasol chile|fresno pepper|jicama|piri piri|hatch chile|choricero pepper|parsley root|butterfish|tabasco pepper|nora chile|montreal steak seasoning|padron pepper|isot pepper
cf_minty/M5,continuous,cf_minty,South Asian aromatic whole spices,36,1.6613,black pepper|cumin|clove|coriander|bay leaf|cardamom|mint|fennel seed|lemon|turmeric|tamarind|fennel|chili pepper|lime|sunflower oil|saffron|allspice|chili powder|curry leaf|cinnamon|asafoetida|nigella seed|anise|canola oil|mace|green chili|ajwain|kashmiri chili|dill|bell pepper|nutmeg|basil|celery|black currant|sunflower seed|indian gooseberry
cf_woody/M0,continuous,cf_woody,South Asian spiced dairy and aromatics,34,1.3102,kashmiri chili|asafoetida|sunflower oil|nigella seed|curry leaf|ajwain|green chili|curd|yogurt|paneer|raita|choricero pepper|parsley root|balyk|isot pepper|sunflower seed|lovage|ayran|tzatziki|kidney bean|kidney|carrot top|matsoni|labneh|piri piri|nora chile|tabasco pepper|suet|liver|padron pepper|matambre|corn|white truffle|sweetbread
cf_woody/M1,continuous,cf_woody,Southeast Asian woody-spicy aromatics,57,1.6386,birds eye chili|ginger|tsao ko|sichuan peppercorn|sand ginger|chili oil|five spice powder|pickled ginger|shrimp paste|thai basil|green sichuan peppercorn|cured fish|lemongrass|vietnamese coriander|star anise|kaffir lime leaf|water celery|sambal oelek|offal|bone marrow|hunan chopped chili|chinese celery|fish mint|long pepper|shichimi togarashi|bonito flakes|culantro|gochujang|kaffir lime|crab claw fish|crab stick|dried tangerine peel|dashi|cheongyang chili|crab roe|red curry paste|wild ginger|mountain pepper|tamarind|vietnamese balm|meat|gochugaru|mitsuba|krill|smoked meat|crayfish|ghost pepper|fermented fish|petis|bonito|sansho pepper|turmeric leaf|myoga|salam leaf|mac khen|panang curry paste|preserved lemon
cf_woody/M2,continuous,cf_woody,Aromatic citrus-floral spirits and beverages,53,1.4878,rum|orange liqueur|raspberry|clementine|champagne|limoncello|ginger liqueur|bourbon|prosecco|lavender|gingerbread|blood orange|gingersnap|gin|cachaca|frozen yogurt|rose wine|mastic|orange blossom water|tea|lemon balm|tangerine|peppermint|chamomile|plum wine|goldschlager|citron|sangria|gingerbread spice|tangelo|sparkling wine|yuzu|jasmine flower|oat|oat milk|milk tea|citrus|basil seed|ryazhenka|white tea|mulling spice|cava|fruit tea|ginger wine|calamansi|pandan leaf|pomelo|bergamot|corn oil|hop|milk tofu|meat floss|corn silk
cf_woody/M3,continuous,cf_woody,Dried and fresh New World chiles,51,1.2331,anaheim chile|poblano pepper|ancho chile|new mexico chile|chile de arbol|aleppo pepper|chipotle pepper|banana pepper|hominy|guajillo chile|pasilla chile|cherry pepper|pepperoncini|cubanelle pepper|safflower oil|celery seed|espelette pepper|polenta|peppadew pepper|lemon pepper|mulato chile|chiltepin|piquillo pepper|zaatar|italian seasoning|ricotta salata|calabrian chili|cascabel chile|scotch bonnet pepper|savory|flageolet bean|pink pepper|aji amarillo|safflower|corn husk|caraway seed|fennel pollen|pimento|fresno pepper|bresaola|corn relish|masa harina|aji panca|game meat|ricotta cheese|hatch chile|gremolata|mirasol chile|myzithra cheese|montreal steak seasoning|lemon leaf
cf_woody/M4,continuous,cf_woody,Mediterranean woody herbs and peppery spices,52,1.3694,black pepper|thyme|parsley|cayenne pepper|paprika|red pepper|bay leaf|oregano|rosemary|lemon|marjoram|sage|cumin|red wine|allspice|basil|clove|tarragon|fennel|mint|lime|celery|coriander|nutmeg|parsnip|saffron|sherry|serrano pepper|bell pepper|fennel seed|dill|anise|orange|white pepper|mace|carrot|cardamom|beef|turmeric|chili pepper|black currant|port wine|cinnamon|truffle oil|cognac|chili powder|cornmeal|crab|green peppercorn|chili paste|black truffle|cornstarch
cf_earthy/M0,continuous,cf_earthy,East-Asian seafood and umami proteins,97,1.7338,razor clam|shrimp|fish ball|fermented black bean|oyster sauce|soybean sprout|squid|clam|rice noodle|pea shoot|fish cake|dried oyster|dried scallop|dried shrimp|chicken fat|fish|mantis shrimp|fish sauce|bonito flakes|mandarin fish|snakehead fish|snow pea|loach|shrimp paste|fish paste|scallop|pork|green fish|crab roe|crab|crab stick|bone marrow|yellow croaker|filefish|oyster|dace|hairtail|fish noodle|offal|crab claw fish|chinese cured pork|cured chicken|dashi|edamame|peanut sauce|wuchang fish|fish skin|rice paper|salt pork|asparagus|pacific saury|rice|geoduck|krill|meat|chikuwa|crayfish|chicken|fish maw|fish stock|sea bream|stinky mandarin fish|vietnamese pork roll|bonito|fish oil|mudfish|pea|fish sausage|mudskipper|sugar snap pea|horse head fish|potato|seafood stock|squid ink|perch|puffer fish|caviar|cobia|needlefish|fermented fish|fish floss|petis|brown rice|topmouth culter|skate|gourami|textured soy protein|denbu|ray|miiuy croaker|capon|hanpen|cheese|chirimen jako|mutton|chuno|corvina
cf_earthy/M1,continuous,cf_earthy,Aged and semi-firm savory cheeses,106,1.0621,fontina cheese|turkey|asiago cheese|jarlsberg cheese|gouda cheese|pecorino cheese|havarti cheese|gruyere cheese|muenster cheese|turkey sausage|romano cheese|colby cheese|manchego cheese|tomato|monterey jack cheese|parmesan cheese|cherry pepper|feta cheese|brie cheese|ricotta cheese|goat cheese|swiss cheese|pancetta|cheddar cheese|farmer cheese|bacon|gnocchi|boursin cheese|brick cheese|bresaola|pastrami|queso fresco|neufchatel cheese|queso blanco|camembert cheese|sun dried tomato|emmental cheese|halloumi|mozzarella cheese|grana padano|edam cheese|taleggio cheese|bel paese cheese|truffle oil|turkey stock|white wine|burrata|oaxaca cheese|ricotta salata|comte cheese|kidney|scamorza|bryndza|kashkaval cheese|chihuahua cheese|cotija cheese|myzithra cheese|cottage cheese|velveeta cheese|pimento|tulum cheese|flageolet bean|kasseri cheese|kefalotyri|quark|red leicester cheese|sulguni cheese|queso anejo|raclette cheese|game meat|panela cheese|gloucester cheese|montasio cheese|tzatziki|green tomato|white truffle|cantal cheese|beef|black truffle|raita|sauternes|nigella seed|barberry|ezine cheese|basmati rice|fromage blanc|roquefort cheese|kidney bean|clamato juice|matzo|sweetbread|bloody mary mix|crispbread|ayran|liver|marlin|matambre|cracker|cream of rice|bitter orange|labneh|matsoni|corned beef|crappie|suet|paneer
cf_earthy/M2,continuous,cf_earthy,Earthy malt tea and coffee bases,50,1.1701,fruit|matcha powder|coffee|rum|soy protein isolate|earl grey tea|milk|malt|black tea|cacao|coffee liqueur|oat|frozen yogurt|mascarpone cheese|yogurt|oat milk|berry|raisin|bourbon|cognac|green tea|ryazhenka|mochi|buffalo milk|glutinous rice flour|whiskey|mastic|acai|lavender|thai tea|curd|rice milk|corn oil|kinako|peanut|cream cheese|black rice|soybean|meat floss|rice bran oil|brick tea|cachaca|glutinous rice|pluot|fermented glutinous rice|okara powder|milk tofu|aronia berry|flattened young rice|hop
sweet_score/M0,continuous,sweet_score,East Asian aromatic vegetables and mushrooms,56,1.2645,soybean sprout|crab mushroom|oyster mushroom|birds eye chili|fermented black bean|sand ginger|chili oil|sichuan peppercorn|rice noodle|pickled ginger|tea tree mushroom|bean sprout|green sichuan peppercorn|water celery|nameko mushroom|termite mushroom|rakkyo|hunan chopped chili|bitter melon|star anise|coriander root|kohlrabi|long pepper|gochujang|thai basil|sword bean|vietnamese coriander|rice paper|edamame|shrimp mushroom|bamboo pith mushroom|sambal oelek|lions mane mushroom|peanut sauce|matsutake mushroom|chinese celery|cheongyang chili|mountain pepper|culantro|shichimi togarashi|banana blossom|plum sauce|wine lees|gochugaru|deer mushroom|wild ginger|myoga|kaffir lime|ghost pepper|mei kuei lu wine|qingtou mushroom|sansho pepper|dried ganba mushroom|umeboshi|mac khen|papaya leaf
sweet_score/M1,continuous,sweet_score,Savory Mediterranean aromatics and vegetables,80,1.3465,black pepper|garlic|parsley|onion|tomato|paprika|thyme|cayenne pepper|bay leaf|oregano|red pepper|basil|bell pepper|coriander|white wine|cumin|olive|celery|marjoram|rosemary|potato|carrot|tarragon|arugula|mushroom|pea|parmesan cheese|chili pepper|leek|spinach|canola oil|fennel|sage|bread|cauliflower|fennel seed|saffron|green bean|dill|red wine|cabbage|parsnip|black olive|lettuce|serrano pepper|avocado|chili powder|eggplant|chervil|sherry|rice|turmeric|chili paste|cucumber|asparagus|caraway seed|corn|pine nut|ginger|okra|tamarind|broccoli|red curry paste|sun dried tomato|beer|borlotti bean|tahini|lemongrass|textured soy protein|wine|chicory|rice bran oil|stout|kashmiri chili|banana leaf|amchur|salam leaf|horse gram|ume|asian pear
sweet_score/M2,continuous,sweet_score,Asian sweet dessert ingredients,55,1.4216,coconut water|mung bean|lychee|green tea|peach gum|snow fungus|jasmine tea|basil seed|coconut milk|fermented glutinous rice|papaya|mango|coconut|black tea|watermelon|glutinous rice flour|milk tea|peanut|passion fruit|soybean|glutinous rice|coconut cream|tea|oat milk|barley grass|kumquat|wheat|coconut oil|macadamia nut|flaxseed|starfruit|barley|yuzu|white tea|mochi|plum wine|plum|sea buckthorn|buckwheat|sesame seed|kaya|loquat|preserved plum|melon seed|osmanthus wine|fruit tea|cornstarch|sweet potato|kinako|golden ear mushroom|okara powder|corn silk|flattened young rice|tiger milk mushroom|ginger wine
sweet_score/M3,continuous,sweet_score,"Sweet fruits, nuts and spirits",91,1.4439,blackberry|raspberry|rum|orange|vanilla|strawberry|hazelnut|maraschino cherry|blueberry|peach|apricot|apple|lemon|cranberry|almond|coffee|black currant|fruit|rhubarb|champagne|gingersnap|banana|apple pie spice|cinnamon|bourbon|cacao|whiskey|pecan|pomegranate|creme de cassis|grape|gingerbread|walnut|red currant|coconut liqueur|cognac|grapefruit|port wine|mint|nutmeg|prosecco|cardamom|cereal|ginger beer|allspice|ginger liqueur|clove|soy protein isolate|pear|orange blossom water|blood orange|lillet|honeydew melon|lingonberry|oat|milk|peppermint|anise|gooseberry|sunflower seed|melon liqueur|pineapple|lime|fig|earl grey tea|goldschlager|lemon balm|rose wine|brazil nut|guava|gingerbread spice|cranberry sauce|melon|poppy seed|cranberry liqueur|creme de menthe|rice milk|sangria|copha|chamomile|elderberry|mulling spice|moscatel wine|grape must|ouzo|quince|sparkling wine|damson|cava|vin santo|cherry plum
sweet_score/M4,continuous,sweet_score,Latin American chiles and dried peppers,75,1.2546,ancho chile|anaheim chile|poblano pepper|chile de arbol|chipotle pepper|new mexico chile|pinto bean|banana pepper|portobello mushroom|pepperoncini|pasilla chile|guajillo chile|safflower oil|cubanelle pepper|aleppo pepper|peppadew pepper|hominy|cannellini bean|tapenade|piquillo pepper|celery seed|scotch bonnet pepper|chiltepin|green olive|rutabaga|espelette pepper|mulato chile|white bean|corn relish|zaatar|refried beans|corn husk|italian seasoning|calabrian chili|cipollini onion|cascabel chile|lima bean|aji amarillo|fresno pepper|pink pepper|hatch chile|piri piri|fennel pollen|applewood chip|lovage|mushroom stock|green peppercorn|aji panca|marsala wine|pastrami|green tomato|bloody mary mix|coconut aminos|endive|sauternes|grana padano|carrot top|tabasco pepper|mirasol chile|choricero pepper|navy bean|montreal steak seasoning|verjuice|nora chile|baked beans|padron pepper|honey mushroom|isot pepper|cream of rice|pickled onion|montasio cheese|guava paste|huitlacoche|corned beef|chuno
sour_score/M0,continuous,sour_score,East Asian vegetables and umami staples,68,1.0400,shiitake mushroom|kelp|enoki mushroom|daikon|bamboo shoot|napa cabbage|camellia oil|ginger|ginkgo nut|fermented black bean|bok choy|oyster mushroom|wakame|abalone|tsao ko|mustard green|sesame seed|water celery|taro|yard long bean|edamame|chinese broccoli|kombu|pickled vegetable|bitter melon|fern|chinese yam|soybean|peanut|mirin|mung bean|millet|star anise|sake|amaranth|wine lees|kohlrabi|sushi vinegar|cured chicken|red rice|buckwheat|rakkyo|plum sauce|maitake mushroom|chestnut|malabar spinach|chinese celery|preserved cabbage|barley|fruit vinegar|chicory|komatsuna|water chestnut|red bean|wasabi|quinoa|mugwort|wheat|umeboshi|hyacinth bean|cattail|korean rice wine|sorghum|winged bean|sweet potato|purslane|yam|jackfruit seed
sour_score/M1,continuous,sour_score,Mediterranean savory vegetables and aromatics,161,1.3248,parsley|garlic|thyme|red onion|paprika|red pepper|oregano|onion|tomato|marjoram|olive|butternut squash|caper|arugula|bay leaf|sherry vinegar|celery|swiss chard|sage|tarragon|bell pepper|white wine|shallot|canola oil|lentil|zucchini|fennel|artichoke|serrano pepper|anaheim chile|rosemary|parsnip|parmesan cheese|kale|pepperoncini|chickpea|ancho chile|pecorino cheese|cumin|chervil|red wine|saffron|mushroom|sherry|bread|romano cheese|goat cheese|apple cider vinegar|poblano pepper|banana pepper|brussels sprout|carrot|habanero pepper|potato|cauliflower|chicken|avocado|acorn|safflower oil|fennel seed|dill|watercress|bean|green bean|spinach|turnip|provolone cheese|beet|lettuce|pea|malt vinegar|celery seed|caraway seed|savory|horseradish|cabbage|celeriac|cubanelle pepper|aleppo pepper|pine nut|leek|scotch bonnet pepper|pasta|wild rice|jicama|sorrel|sambal oelek|guajillo chile|broccoli rabe|tomatillo|lima bean|asparagus|chili pepper|radish|endive|turmeric|peppadew pepper|new mexico chile|chayote|cipollini onion|eggplant|plantain|calabrian chili|cucumber|chiltepin|corn|coriander root|rutabaga|epazote|fennel pollen|rice|marsala wine|grana padano|fava bean|okra|aji amarillo|pigeon pea|black eyed pea|wild garlic|butterfish|coconut aminos|tamarind|stout|beer|fresno pepper|caciocavallo|lovage|grape leaf|broccoli|white vinegar|jerusalem artichoke|verjuice|aji panca|applewood chip|culantro|hatch chile|palm oil|cane vinegar|smoked cheese|cassava|bitter orange|vinegar|sauternes|umeboshi vinegar|lemongrass|nora chile|cardoon|mirasol chile|padron pepper|montasio cheese|pickled onion|herring|conch|isot pepper|capon|guava paste|salam leaf|ghost pepper|papaya leaf|ume|pokeweed
sour_score/M2,continuous,sour_score,Tart fruits nuts and spirits,130,1.5700,raspberry|rum|blackberry|strawberry|blueberry|hazelnut|orange|apple|fruit|apricot|cranberry|peach|nectarine|almond|black currant|banana|lemon|kiwi|coconut|pomegranate|grapefruit|grape|pistachio|rhubarb|cinnamon|walnut|mint|cardamom|mango|pear|cacao|pecan|apple pie spice|black tea|cereal|whiskey|creme de cassis|red currant|macadamia nut|passion fruit|bourbon|coconut liqueur|coconut cream|chia seed|carob|orange blossom water|cognac|earl grey tea|fig|watermelon|sunflower seed|gooseberry|green tea|milk|flaxseed|blood orange|nutmeg|clove|boysenberry|coconut oil|port wine|arrowroot|brazil nut|butter|guava|lychee|mulberry|anise|allspice|persimmon|tea|lingonberry|lime|jasmine tea|peppermint|lemon verbena|date|spelt|huckleberry|sea buckthorn|melon|papaya|plum|ginger beer|coconut milk|lillet|lemon balm|poppy seed|wheat germ|pineapple|hickory nut|cashew|elderberry|creme de menthe|coconut water|saskatoon berry|kumquat|spirulina|chamomile|milk tea|crab apple|copha|wine|moscatel wine|grape must|feijoa|white tea|kaya|quince|biscuit|sago|damson|borage|jackfruit|fruit tea|chrysanthemum|rambutan|aronia berry|chinese bayberry|osmanthus wine|chokecherry|cherry plum|asian pear|wax apple|vin santo|loquat|rowan berry|preserved plum|mei kuei lu wine|lotus flower
bitter_score/M0,continuous,bitter_score,Sweet fruits and nutty dessert flavors,84,1.5043,strawberry|rum|raspberry|blackberry|blueberry|fruit|vanilla|orange|hazelnut|peach|apricot|cranberry|coffee|nectar|amaretto|apple|almond|almond milk|fruit juice|clementine|soy protein isolate|black currant|apple pie spice|gingersnap|amaretti cookie|grapefruit|almond paste|honey|mango|gingerbread|walnut|bourbon|lavender|honeydew melon|orange blossom water|pecan|tangerine|red currant|passion fruit|limoncello|peppermint|ginger liqueur|watermelon|fig|green tea|blood orange|gin|oat|mastic|melon|sunflower seed|lychee|tea|guava|oat milk|gooseberry|lingonberry|creme de menthe|pineapple|rice milk|plum|papaya|gingerbread spice|chamomile|goldschlager|cranberry liqueur|frangipane|milk tea|orgeat|white tea|basil seed|almond tofu|mulling spice|durian|rooibos tea|buckwheat|mochi|pomelo|fruit tea|kinako|damson|peach gum|bitter almond|glutinous rice flour
bitter_score/M1,continuous,bitter_score,Aged cheeses and dried chiles,109,1.9678,asiago cheese|portobello mushroom|monterey jack cheese|anaheim chile|jarlsberg cheese|muenster cheese|poblano pepper|fontina cheese|colby cheese|romano cheese|banana pepper|provolone cheese|pepperoncini|pecorino cheese|queso fresco|ancho chile|cheese|oaxaca cheese|havarti cheese|chipotle pepper|gruyere cheese|peppadew pepper|queso blanco|queso anejo|cotija cheese|chile de arbol|new mexico chile|panela cheese|cubanelle pepper|lemon pepper|piquillo pepper|cheddar cheese|chihuahua cheese|guajillo chile|calabrian chili|ricotta salata|zaatar|hominy|italian seasoning|boursin cheese|brick cheese|swiss cheese|bresaola|pastrami|espelette pepper|pasilla chile|mozzarella cheese|farmer cheese|grana padano|bel paese cheese|sun dried tomato|avocado|kidney|chiltepin|halloumi|velveeta cheese|mulato chile|scamorza|celery seed|kashkaval cheese|corn relish|myzithra cheese|bryndza|gremolata|burrata|gloucester cheese|emmental cheese|comte cheese|kefalotyri|piri piri|kasseri cheese|clamato juice|smoked cheese|cascabel chile|tulum cheese|caciocavallo|aji amarillo|fennel pollen|corn husk|parsley root|mushroom stock|green tomato|textured soy protein|scotch bonnet pepper|montasio cheese|fresno pepper|hatch chile|sulguni cheese|honey mushroom|red leicester cheese|montreal steak seasoning|raclette cheese|bloody mary mix|lovage|tabasco pepper|applewood chip|choricero pepper|matambre|aji panca|padron pepper|roquefort cheese|cantal cheese|ezine cheese|huitlacoche|carrot top|mirasol chile|cream of rice|isot pepper|corned beef
bitter_score/M2,continuous,bitter_score,East Asian aromatic spices and mushrooms,77,1.3741,soybean sprout|ginger|birds eye chili|tsao ko|sand ginger|crab mushroom|sichuan peppercorn|razor clam|chili oil|tea tree mushroom|five spice powder|pickled ginger|rice noodle|star anise|water celery|green sichuan peppercorn|dried tangerine peel|termite mushroom|nameko mushroom|bone marrow|lions mane mushroom|long pepper|thai basil|bitter melon|vietnamese coriander|fish mint|bamboo pith mushroom|lemongrass|matsutake mushroom|fermented glutinous rice|hunan chopped chili|rice paper|angelica root|cured chicken|kaffir lime leaf|rice bran oil|gochujang|chinese celery|sambal oelek|chili paste|plum sauce|shrimp mushroom|cheongyang chili|shichimi togarashi|clam|mountain pepper|starfruit|deer mushroom|mitsuba|geoduck|soybean|preserved plum|red curry paste|wild ginger|gochugaru|ghost pepper|crayfish|vietnamese balm|calamansi|glutinous rice|ginger wine|myoga|fish oil|snow fungus|preserved lemon|qingtou mushroom|sansho pepper|umeboshi|okara powder|mac khen|turmeric leaf|dried ganba mushroom|tiger milk mushroom|corn silk|ume|golden ear mushroom|chuno
bitter_score/M3,continuous,bitter_score,Bitter Mediterranean herbs and pungent spices,87,1.5822,black pepper|parsley|cayenne pepper|paprika|thyme|tomato|oregano|bay leaf|red pepper|lemon|cumin|rosemary|basil|marjoram|allspice|mint|sage|fennel|clove|tarragon|coriander|parmesan cheese|canola oil|saffron|fennel seed|nutmeg|dill|lime|serrano pepper|celery|potato|caraway seed|goat cheese|bell pepper|mace|turmeric|feta cheese|sunflower oil|cardamom|blue cheese|chicken|anise|pomegranate|carrot|chili powder|beef|mushroom|chili pepper|cinnamon|ricotta cheese|pink pepper|brie cheese|nigella seed|stilton cheese|tamarind|asafoetida|walnut oil|poppy seed|cottage cheese|ajwain|green peppercorn|amchur|neufchatel cheese|gorgonzola cheese|rice|kashmiri chili|camembert cheese|quark|cream cheese|cranberry sauce|corn|fromage blanc|suet|honeycomb|anardana powder|lemon leaf|liver|melon seed|guava paste|cherry plum|capon|sweetbread|nora chile|salam leaf|indian gooseberry|flattened young rice|hop
umami_score/M0,continuous,umami_score,East Asian mushrooms and umami staples,111,1.2941,shiitake mushroom|crab mushroom|sesame oil|ginger|razor clam|soybean sprout|oyster mushroom|fermented black bean|straw mushroom|pickled mustard green|garlic scape|fish ball|bean sprout|zha cai|fish cake|tea tree mushroom|nameko mushroom|pea shoot|pickled radish|mantis shrimp|loach|pickled vegetable|snow vegetable|shrimp|termite mushroom|squid|rice noodle|leek|shellfish|green fish|pork|mandarin fish|snakehead fish|filefish|yellow croaker|snow pea|chinese cured pork|sesame paste|chili garlic sauce|dace|kohlrabi|bamboo pith mushroom|hairtail|radish|matsutake mushroom|crab roe|bonito flakes|clam|wuchang fish|star anise|carrot|fish noodle|rakkyo|fish paste|bone marrow|cured chicken|edamame|crab stick|fish|preserved cabbage|dashi|er cai|sesame seed|fish skin|crab claw fish|lions mane mushroom|wine lees|offal|shrimp mushroom|meat|ta cai|stinky mandarin fish|mustard root|salt pork|cucumber|pacific saury|lemongrass|cabbage|fish maw|deer mushroom|peanut sauce|furikake|chikuwa|geoduck|sweet preserved mustard green|rice|vietnamese pork roll|puffer fish|mudskipper|watermelon radish|chicken|crayfish|pea|mudfish|horse head fish|radish cake|broccoli|corn|dried ganba mushroom|qingtou mushroom|mei kuei lu wine|topmouth culter|petis|fermented fish|gourami|miiuy croaker|cobia|hanpen|denbu|ray|chirimen jako
umami_score/M1,continuous,umami_score,"Fruits, spirits, and dessert beverages",119,1.2122,rum|fruit|strawberry|blackberry|cranberry|grand marnier|hazelnut|coffee|brandy|coffee liqueur|earl grey tea|champagne|matcha powder|banana|whiskey|cacao|black tea|soy protein isolate|lemon|peach|grapefruit|apple|bourbon|mango|apple brandy|apricot brandy|green tea|cognac|macadamia nut|kirschwasser|milk|jasmine tea|passion fruit|port wine|malt|prosecco|cereal|calvados|ginger beer|pecan|watermelon|oat|apple pie spice|fig|oat milk|melon|guava|tea|nutmeg|honeydew melon|milk tea|rose wine|wine|lillet|maraschino liqueur|anisette|armagnac|plum wine|papaya|cream cheese|pineapple|rice milk|melon liqueur|red wine|stout|sherry|durian|nut butter|quark|mochi|cornstarch|buffalo milk|thai tea|white tea|melon seed|pumpkin|buckwheat|sangria|black sesame seed|rice bran oil|peanut|glutinous rice flour|barley|sparkling wine|mung bean|quince|cottage cheese|pastis|fruit tea|marsala wine|soybean|moscatel wine|cava|snow fungus|fromage blanc|osmanthus wine|peanut butter|glutinous rice|meat floss|kinako|squid ink|fermented glutinous rice|rice paper|suet|vin santo|brick tea|loquat|black garlic|okara powder|herbsaint|fish floss|flattened young rice|golden ear mushroom|tiger milk mushroom|corn silk|fish sausage|bonito|pumpkin leaf|krill
umami_score/M2,continuous,umami_score,Savory cheeses and umami aromatics,129,1.5735,parsley|portobello mushroom|tomato|red onion|asiago cheese|fontina cheese|onion|provolone cheese|gruyere cheese|garlic|romano cheese|parmesan cheese|cheese|jarlsberg cheese|pecorino cheese|bacon|havarti cheese|muenster cheese|blue cheese|colby cheese|mustard|monterey jack cheese|mushroom|pancetta|feta cheese|cheddar cheese|swiss cheese|bell pepper|goat cheese|white wine|gorgonzola cheese|bread|queso fresco|brie cheese|shallot|boursin cheese|brick cheese|mozzarella cheese|canola oil|horseradish|honey mustard|sun dried tomato|pastrami|brussels sprout|queso blanco|beef|bel paese cheese|bresaola|grana padano|cauliflower|farmer cheese|neufchatel cheese|stilton cheese|potato|camembert cheese|cotija cheese|scamorza|emmental cheese|kidney|chihuahua cheese|burrata|comte cheese|oaxaca cheese|porcini mushroom|rutabaga|flageolet bean|cipollini onion|velveeta cheese|broccolini|dijonnaise|halloumi|queso anejo|hominy|smoked cheese|corn relish|asparagus|mushroom stock|game meat|bryndza|watercress|lima bean|gloucester cheese|raclette cheese|seafood stock|green bean|wild garlic|red leicester cheese|panela cheese|caciocavallo|honey mushroom|montasio cheese|tulum cheese|pumpkin seed oil|sulguni cheese|kasseri cheese|kashkaval cheese|crab|kidney bean|textured soy protein|kefalotyri|green tomato|sauternes|clamato juice|cantal cheese|bloody mary mix|fish stock|sauerkraut|skate|marlin|applewood chip|sweetbread|roquefort cheese|liver|corn husk|crappie|carrot top|ezine cheese|beer|matambre|corned beef|huitlacoche|romanesco|corvina|pickled onion|capon|guava paste|metaxa|cream of rice|chuno
pungent_score/M0,continuous,pungent_score,Sweet-tart fruits and baking aromatics,78,1.4252,blackberry|raspberry|orange|rum|strawberry|hazelnut|apple|maraschino cherry|blueberry|peach|almond|apricot|coffee|cranberry|lemon|rhubarb|banana|cinnamon|black currant|gingersnap|apple pie spice|prune|pecan|red currant|pistachio|cacao|pomegranate|gingerbread|grape|walnut|creme de cassis|cognac|nutmeg|whiskey|mint|clove|grapefruit|coconut|boysenberry|cardamom|allspice|cereal|blood orange|lingonberry|orange blossom water|ginger beer|lemon verbena|mango|gooseberry|milk|peppermint|huckleberry|honeydew melon|ginger liqueur|anise|lime|carob|grappa|pineapple|lemon balm|earl grey tea|melon liqueur|sea buckthorn|gingerbread spice|guava|poppy seed|goldschlager|saskatoon berry|melon|elderberry|cranberry sauce|creme de menthe|cranberry liqueur|chamomile|feijoa|mulling spice|quince|ouzo
pungent_score/M1,continuous,pungent_score,Savory aromatic vegetables and seasonings,89,1.2754,black pepper|garlic|onion|tomato|parsley|paprika|red onion|bay leaf|cayenne pepper|thyme|red pepper|oregano|bell pepper|cumin|basil|olive|shallot|carrot|potato|white wine|chili pepper|chicken|pea|chickpea|lentil|celery|zucchini|cauliflower|caper|marjoram|spinach|arugula|fennel|lettuce|mushroom|canola oil|chili powder|saffron|rosemary|parmesan cheese|leek|green bean|bread|cabbage|avocado|fennel seed|rice|serrano pepper|tarragon|eggplant|turmeric|dill|bacon|red wine|cucumber|chili paste|radish|corn|brown rice|beet|ginger|pasta|asparagus|tamarind|okra|pine nut|pork|cashew|plantain|broccoli|coriander root|sesame seed|beer|cassava|tahini|textured soy protein|sweet potato|culantro|peanut|kashmiri chili|banana leaf|palm oil|amchur|horse gram|jackfruit|cornstarch|flattened young rice|salam leaf|jackfruit seed
pungent_score/M2,continuous,pungent_score,Hearty chiles and savory vegetables,101,1.0680,butternut squash|ancho chile|portobello mushroom|chile de arbol|poblano pepper|anaheim chile|sage|chipotle pepper|banana pepper|pancetta|artichoke|chervil|acorn|pepperoncini|brussels sprout|pinto bean|parsnip|savory|guajillo chile|aleppo pepper|tomatillo|kale|caraway seed|cannellini bean|espelette pepper|blue cheese|celery seed|piquillo pepper|new mexico chile|turnip|peppadew pepper|cubanelle pepper|chiltepin|hominy|pasilla chile|scotch bonnet pepper|wild rice|rutabaga|white bean|watercress|zaatar|epazote|celeriac|pink pepper|horseradish|lima bean|sorrel|jicama|calabrian chili|stilton cheese|lovage|broccoli rabe|mulato chile|corn relish|endive|gorgonzola cheese|sun dried tomato|green peppercorn|fennel pollen|fresno pepper|refried beans|piri piri|aji amarillo|cascabel chile|grana padano|corn husk|chayote|mushroom stock|hatch chile|green tomato|pastrami|honey mushroom|pigeon pea|applewood chip|verjuice|wild garlic|aji panca|choricero pepper|carrot top|jerusalem artichoke|sauerkraut|nora chile|butterfish|sauternes|navy bean|grape leaf|bloody mary mix|tabasco pepper|cardoon|isot pepper|padron pepper|mirasol chile|montasio cheese|montreal steak seasoning|baked beans|herring|corned beef|huitlacoche|capon|chuno|pokeweed
pungent_score/M3,continuous,pungent_score,Asian whole grains seeds and fruits,86,1.1869,chia seed|flaxseed|snow fungus|soy protein isolate|mulberry|fruit|millet|red bean|mung bean|sorghum|black rice|barley|lychee|basil seed|soybean|jasmine tea|hyacinth bean|green tea|sago|papaya|chrysanthemum|wheat|oat milk|quinoa|date|macadamia nut|fig|fermented glutinous rice|buckwheat|chestnut|black tea|glutinous rice|ginkgo nut|watermelon|taro|oat|pear|amaranth|milk tea|chinese yam|tea|arrowroot|glutinous rice flour|red rice|sunflower seed|rice bran oil|spirulina|plum|passion fruit|spelt|yuzu|persimmon|safflower oil|mochi|chicory|rice milk|kumquat|corn silk|melon seed|brazil nut|white tea|borlotti bean|water chestnut|okara powder|loquat|yam|chinese bayberry|kinako|black eyed pea|mugwort|maitake mushroom|tiger milk mushroom|grape must|asian pear|stout|purslane|golden ear mushroom|ginger wine|fruit tea|rambutan|biscuit|salt pork|borage|guava paste|cream of rice|rowan berry
pungent_score/M4,continuous,pungent_score,East-Asian mushrooms and aromatics,75,1.1622,enoki mushroom|crab mushroom|soybean sprout|shiitake mushroom|bamboo shoot|birds eye chili|oyster mushroom|fermented black bean|kelp|chili oil|bean sprout|abalone|sichuan peppercorn|sand ginger|bok choy|rice noodle|tea tree mushroom|wakame|camellia oil|pea shoot|pickled ginger|chinese cured pork|yard long bean|water celery|nameko mushroom|termite mushroom|mustard green|green sichuan peppercorn|snow pea|fern|thai basil|bamboo pith mushroom|bitter melon|fish mint|gochujang|kohlrabi|lions mane mushroom|sword bean|star anise|hunan chopped chili|edamame|matsutake mushroom|rice paper|kombu|cured chicken|cheongyang chili|shrimp mushroom|sambal oelek|chinese celery|long pepper|shichimi togarashi|peanut sauce|lemongrass|malabar spinach|mountain pepper|banana blossom|deer mushroom|red curry paste|gochugaru|vietnamese balm|vietnamese pork roll|wild ginger|winged bean|komatsuna|myoga|kaffir lime|wasabi|conch|ghost pepper|qingtou mushroom|cattail|sansho pepper|dried ganba mushroom|mac khen|papaya leaf
fatty_score/M0,continuous,fatty_score,East Asian earthy mushrooms and legumes,67,1.5189,crab mushroom|tea tree mushroom|sand ginger|soybean sprout|tsao ko|mung bean|fermented black bean|fermented glutinous rice|peanut|chinese cured pork|termite mushroom|glutinous rice|matsutake mushroom|bamboo pith mushroom|nameko mushroom|soybean|pickled ginger|lions mane mushroom|rice paper|bone marrow|bean sprout|pork|sesame seed|rice bran oil|cured chicken|edamame|wine lees|rice noodle|sword bean|snow fungus|kohlrabi|glutinous rice flour|deer mushroom|barley|banana blossom|vietnamese pork roll|wheat|banana leaf|okara powder|peach gum|buckwheat|preserved plum|mei kuei lu wine|salt pork|osmanthus wine|melon seed|mochi|corn silk|ghost pepper|buffalo milk|myoga|sweet potato|shrimp mushroom|tiger milk mushroom|umeboshi|wild ginger|oat milk|qingtou mushroom|golden ear mushroom|flattened young rice|dried ganba mushroom|loquat|amchur|kaya|asian pear|kinako|horse gram
fatty_score/M1,continuous,fatty_score,Savory Latin-inflected aromatics and vegetables,127,1.2419,black pepper|onion|oregano|tomato|paprika|parsley|red onion|red pepper|cayenne pepper|thyme|olive|bell pepper|portobello mushroom|marjoram|anaheim chile|celery|ancho chile|bacon|pinto bean|monterey jack cheese|serrano pepper|queso fresco|arugula|parmesan cheese|beef|cheese|poblano pepper|coriander|banana pepper|white wine|canola oil|bread|mushroom|avocado|chicken|colby cheese|lettuce|pepperoncini|pancetta|romano cheese|hominy|spinach|rosemary|lemon pepper|cheddar cheese|goat cheese|gruyere cheese|sherry|cauliflower|parsnip|carrot|potato|guajillo chile|cabbage|red wine|pea|cotija cheese|white bean|feta cheese|queso blanco|mozzarella cheese|muenster cheese|green bean|cannellini bean|lima bean|kidney|oaxaca cheese|cubanelle pepper|chili pepper|new mexico chile|kidney bean|chihuahua cheese|leek|corn|dill|panela cheese|velveeta cheese|queso anejo|peppadew pepper|refried beans|chiltepin|scotch bonnet pepper|sambal oelek|coriander root|swiss cheese|aji amarillo|asparagus|corn relish|corn husk|beer|rice|textured soy protein|cucumber|coconut aminos|broccoli|borlotti bean|okra|fresno pepper|mushroom stock|culantro|green tomato|peanut sauce|green peppercorn|aji panca|tamarind|hatch chile|applewood chip|bloody mary mix|navy bean|baked beans|carrot top|mirasol chile|plum sauce|lemongrass|ginger|corned beef|nora chile|padron pepper|preserved lemon|liver|huitlacoche|matambre|capon|chuno|papaya leaf|vietnamese coriander|ume
fatty_score/M2,continuous,fatty_score,European artisan cheeses,67,1.1746,fontina cheese|jarlsberg cheese|asiago cheese|pecorino cheese|havarti cheese|blue cheese|brie cheese|provolone cheese|bresaola|gorgonzola cheese|sun dried tomato|boursin cheese|neufchatel cheese|pastrami|stilton cheese|brick cheese|grana padano|aleppo pepper|camembert cheese|farmer cheese|halloumi|quark|smoked cheese|kashkaval cheese|safflower oil|emmental cheese|sulguni cheese|kasseri cheese|tulum cheese|bryndza|bel paese cheese|comte cheese|piquillo pepper|caciocavallo|burrata|calabrian chili|kefalotyri|cottage cheese|scamorza|raclette cheese|grape must|stout|verjuice|marsala wine|ezine cheese|poppy seed|red leicester cheese|flageolet bean|gloucester cheese|montasio cheese|honey mushroom|vin santo|sweetbread|fromage blanc|cantal cheese|roquefort cheese|lovage|cream cheese|sauternes|lemon leaf|isot pepper|rice milk|quince|suet|cream of rice|guava paste|damson
fatty_score/M3,continuous,fatty_score,Fruit and spirit dessert flavorings,96,1.6558,rum|blackberry|raspberry|strawberry|orange|blueberry|vanilla|peach|hazelnut|fruit|cranberry|coffee|apple|lemon|apricot|black currant|banana|whiskey|champagne|grapefruit|coconut liqueur|bourbon|mint|mango|cacao|limoncello|grape|coconut|passion fruit|cardamom|cinnamon|black tea|soy protein isolate|gingersnap|coconut cream|ginger liqueur|cognac|pecan|honeydew melon|prosecco|apple pie spice|gingerbread|port wine|red currant|pear|ginger beer|lime|cereal|green tea|earl grey tea|lillet|watermelon|clove|fig|orange blossom water|milk|peppermint|butter|blood orange|guava|melon|pineapple|tea|jasmine tea|gooseberry|oat|melon liqueur|allspice|coconut oil|malt|rose wine|lemon balm|sunflower seed|plum|wine|coconut milk|papaya|chamomile|kumquat|gingerbread spice|plum wine|coconut water|elderberry|yuzu|sangria|milk tea|copha|moscatel wine|white tea|starfruit|cornstarch|sparkling wine|cava|fruit tea|ginger wine|cherry plum
usda_protein_g/M0,continuous,usda_protein_g,High-protein seafood seeds and soy,104,1.4410,dried tofu|fried tofu puff|shrimp|octopus|tofu|sea bass|peanut|wheat gluten|squid|cod|abalone|clam|carp|sesame seed|dried shrimp|grouper|sea snail|sesame paste|crab|cashew|luncheon meat|quinoa|lobster|frog leg|pumpkin seed|catfish|cured fish|snail|hemp seed|fava bean|pork|fish roe|flaxseed|mackerel|soybean|amaranth|tilapia|goose|pomfret|red snapper|lamb|barramundi|sturgeon|anise|hazelnut|monkfish|salmon|almond|lotus seed|spirulina|shark|sunflower seed|chia seed|goji berry|mung bean|whitefish|crayfish|soy protein isolate|trout|pigeon|turtle|black sesame seed|mullet|whitebait|cocoa powder|salmon roe|goose egg|conch|pike|batang fish|almond butter|star anise|sardine|whelk|pistachio|natto|wheat germ|tahini|oat|cacao|rabbit|spelt|walnut|langoustine|melon seed|egg yolk|nut butter|bran|geoduck|perch|turbot|red bean|unagi kabayaki|poppy seed|sea bream|gelatin|brazil nut|sunfish|tempeh|milkfish|mentaiko|peanut butter|yeast|kinako
usda_protein_g/M1,continuous,usda_protein_g,"Savory cheeses, cured meats and legumes",159,1.3396,turkey|fontina cheese|asiago cheese|turkey sausage|italian sausage|paprika|provolone cheese|pecorino cheese|gruyere cheese|gouda cheese|parmesan cheese|pancetta|romano cheese|jarlsberg cheese|colby cheese|muenster cheese|blue cheese|chorizo|bacon|monterey jack cheese|alfredo sauce|tortellini|goat cheese|mortadella|swiss cheese|tarragon|cheddar cheese|gorgonzola cheese|cheese|canadian bacon|chervil|cannellini bean|veal|feta cheese|bread crumbs|smoked paprika|american cheese|pepperoni|salami|caraway seed|brie cheese|buffalo meat|prosciutto|anchovy|chickpea|haddock|queso blanco|white bean|lentil|fennel seed|burrata|queso fresco|farro|grana padano|bresaola|mozzarella cheese|bel paese cheese|flageolet bean|celery seed|brick cheese|taleggio cheese|bratwurst|sun dried tomato|venison|kidney|beef|pastrami|halibut|emmental cheese|lima bean|wild rice|chicken|edam cheese|pine nut|velveeta cheese|swordfish|espelette pepper|ham|summer sausage|scamorza|camembert cheese|soppressata|borlotti bean|mahi mahi|sausage|textured soy protein|bison|robiola cheese|caciocavallo|cotija cheese|bluefish|rockfish|stilton cheese|marmite|panela cheese|egg noodle|kidney bean|cumin|guinea hen|curry powder|vegemite|tuna|chihuahua cheese|oaxaca cheese|queso anejo|pheasant|quail|salt cod|orange roughy|butterfish|walleye|curry|goat|pompano|fenugreek seed|mustard seed|sulguni cheese|iberico ham|longaniza|chili powder|red leicester cheese|bottarga|branzino|pate|cheshire cheese|montasio cheese|whiting|black eyed pea|arctic char|falafel|braunschweiger|wild boar|liver|smoked salmon|squirrel|sucuk|navy bean|caviar|smelt|grouse|blood sausage|bear meat|papad|roquefort cheese|corned beef|herring|masoor dal|ezine cheese|butifarra|amberjack|capon|toor dal|wolffish|chana dal|horse mackerel|mutton|horse meat|tarako|khoya
usda_sugars_g/M0,continuous,usda_sugars_g,Sweet confections and sugary fruits,142,1.4303,white chocolate|vanilla|milk chocolate|cookie|coffee liqueur|irish cream|cherry|ice cream|maraschino cherry|chocolate|frosting|toffee|syrup|blueberry|liqueur|whipped topping|chocolate liqueur|candy|eggnog|candied fruit|orange|butterscotch|pudding|cherry liqueur|graham cracker|amaretto|gingersnap|frozen yogurt|fudge|pumpkin pie spice|banana|sponge cake|chocolate hazelnut spread|peach|apricot|marzipan|doughnut|condensed milk|almond paste|apple pie spice|ladyfinger|custard|praline|golden syrup|muscovado sugar|apple|marshmallow|grenadine|nectarine|jam|cream soda|mocha|crumb crust|caramel|clementine|fondant|candy coating|corn syrup|pistachio|boysenberry|digestive biscuit|punch|sugar|glucose syrup|wafer|maple syrup|pie filling|cajeta|fruit preserves|sherbet|kiwi|prune|agave syrup|red currant|swiss roll|drambuie|raisin|fruitcake|dulce de leche|galliano|brown sugar|mango|sour mix|ginger ale|fructose|grapefruit|carob|speculoos cookie|grape|tangerine|honey|blood orange|fruit cocktail|creme de menthe|gingerbread spice|passion fruit|pear|pomegranate|cream liqueur|port wine|ginger liqueur|coffee creamer|red hots|plant based cream|guava|honeydew melon|fig|honeycomb|black treacle|cantaloupe|loganberry|persimmon|biscuit|pineapple|nut butter|melon|date|evaporated milk|root beer|spelt|tonic water|lychee|molasses|pluot|mulberry|sorghum syrup|feijoa|jagermeister|plum|moscatel wine|papaya|rompope|peanut butter|strega liqueur|cane syrup|kumquat|mizuame|vin santo|soursop|chokecherry|cola|khoya
usda_sugars_g/M1,continuous,usda_sugars_g,Savory condiments and spiced sauces,74,0.6513,cayenne pepper|steak sauce|sriracha|paprika|balsamic vinegar|italian dressing|horseradish|chili powder|worcestershire sauce|sherry|shallot|sambal oelek|browning sauce|french dressing|barbecue sauce|muffin|bagel|smoked paprika|pickle relish|teriyaki sauce|hoisin sauce|seasoning sauce|chili paste|brown sauce|pepper jelly|velveeta cheese|plant based cheese|lima bean|cocktail sauce|duck sauce|tamarind|ketchup|sweet roll|aleppo pepper|peanut sauce|crescent roll|chili garlic sauce|black eyed pea|croissant|salad dressing|espelette pepper|madeira wine|chickpea|farro|sun dried tomato|gochugaru|salad cream|sweet and sour sauce|mustard seed|cracker|baked beans|stir fry sauce|sauternes|taco seasoning|cranberry sauce|jaggery|chana dal|jerusalem artichoke|corn flakes|dried tangerine peel|sukiyaki sauce|jackfruit|black vinegar|thousand island dressing|ume|asian pear|unagi sauce|goji berry|piloncillo|chunjang|soybean|rock sugar|breadfruit|kinako
usda_fiber_g/M0,continuous,usda_fiber_g,Fiber-rich herbs legumes and spices,109,1.2691,black pepper|cayenne pepper|oregano|paprika|parsley|thyme|marjoram|chickpea|caper|lentil|sage|artichoke|tarragon|serrano pepper|ancho chile|collard green|mustard|corn tortilla|bay leaf|parsnip|fennel|smoked paprika|pinto bean|bread crumbs|kale|chervil|saffron|crouton|rosemary|brussels sprout|green olive|polenta|flour tortilla|cumin|white bean|avocado|caraway seed|farro|wild rice|shallot|fennel seed|celery seed|lima bean|curry powder|horseradish|mustard seed|frisee|bulgur|savory|pasta|tortilla|guajillo chile|aleppo pepper|black bean|brown rice|pea|sun dried tomato|kidney bean|pine nut|espelette pepper|rye bread|fenugreek seed|taco shell|curry|epazote|endive|chili powder|chanterelle mushroom|honey mustard|borlotti bean|tahini|hummus|flageolet bean|turnip green|turmeric|cornmeal|jicama|masa harina|black eyed pea|pigeon pea|marmite|egg noodle|poultry seasoning|dandelion|refried beans|green peppercorn|grits|pasilla chile|eggplant|fideo|vegemite|tamarind|taco seasoning|papad|english muffin|masoor dal|caperberry|mulato chile|grape leaf|navy bean|aji panca|nora chile|toor dal|dijonnaise|chana dal|baked beans|salsify|grissini|roti
usda_fiber_g/M1,continuous,usda_fiber_g,Fiber-rich nuts fruits and baking spices,91,1.0133,hazelnut|cocoa powder|chocolate|almond|milk chocolate|blackberry|raspberry|cereal|walnut|almond paste|pumpkin pie spice|pecan|carob|cacao|cinnamon|flaxseed|oat|pistachio|coconut|prune|marzipan|cranberry|apple pie spice|raisin|chocolate hazelnut spread|guar gum|graham cracker|sunflower seed|cardamom|maraschino cherry|bran|chia seed|nutmeg|red currant|boysenberry|hemp seed|almond butter|praline|brazil nut|pomegranate|halva|macadamia nut|wheat germ|ice cream cone|poppy seed|spelt|semolina|date|hickory nut|whole wheat flour|fruitcake|sorghum|clove|kiwi|pear|nut butter|persimmon|graham flour|digestive biscuit|gingerbread spice|gooseberry|agar|mace|anise|allspice|mint|teff|rye|pectin|spirulina|farina|feijoa|rusk|loganberry|elderberry|peanut butter|passion fruit|guava|milo|pretzel|matzo|crispbread|durian|yeast|chokecherry|kinako|prickly pear|soursop|kumquat|asian pear|breadfruit
usda_fiber_g/M2,continuous,usda_fiber_g,East Asian high-fiber legumes and roots,59,0.7160,wood ear mushroom|garland chrysanthemum|lotus root|fried tofu puff|sichuan peppercorn|dried tofu|sesame paste|soybean paste|peanut|sesame seed|soybean|pickled mustard green|edamame|taro|five spice powder|snow vegetable|mustard green|millet|burdock root|miso|mung bean|amaranth|udon noodle|green sichuan peppercorn|buckwheat|okra|white pepper|star anise|natto|black sesame seed|goji berry|black rice|wheat|quinoa|fava bean|lions mane mushroom|sweet potato leaf|chicory|kohlrabi|barley|water chestnut|cashew|chrysanthemum|red bean|mixed vegetable|doenjang|wasabi|gochugaru|hyacinth bean|purple sweet potato|sweet potato|somen noodle|sweet preserved mustard green|pumpkin seed|cattail|purple yam|yam|paratha|lambs quarters
usda_caloric_density/M0,continuous,usda_caloric_density,Rich cheeses and cured meats,104,1.2478,fontina cheese|olive|asiago cheese|colby cheese|provolone cheese|parmesan cheese|gouda cheese|muenster cheese|jarlsberg cheese|alfredo sauce|romano cheese|olive oil|mortadella|ranch dressing|swiss cheese|pecorino cheese|green olive|gruyere cheese|italian sausage|blue cheese|pesto|cheese|italian dressing|cheddar cheese|pepperoni|american cheese|caesar dressing|chorizo|bacon|pancetta|black olive|bechamel|mozzarella cheese|feta cheese|gorgonzola cheese|salami|brick cheese|brie cheese|goat cheese|veal|velveeta cheese|andouille sausage|crescent roll|boursin cheese|queso blanco|emmental cheese|kielbasa|queso fresco|ricotta salata|french dressing|summer sausage|edam cheese|neufchatel cheese|sour cream|acorn|white wine|bratwurst|mayonnaise|grana padano|scamorza|bel paese cheese|robiola cheese|vinaigrette|camembert cheese|soppressata|stracchino cheese|truffle oil|pine nut|burrata|taleggio cheese|sofrito|chihuahua cheese|salad cream|sausage|beef|caciocavallo|croissant|oaxaca cheese|hummus|swordfish|tartar sauce|montasio cheese|panela cheese|red leicester cheese|queso anejo|vienna sausage|braunschweiger|myzithra cheese|longaniza|sauternes|sulguni cheese|salad dressing|cheshire cheese|hot dog|roquefort cheese|pompano|cracker|sucuk|corned beef|sweetbread|bear meat|blood sausage|butifarra|metaxa
usda_caloric_density/M1,continuous,usda_caloric_density,Rich confections nuts and spirits,91,1.3494,hazelnut|vanilla|white chocolate|rum|almond|ice cream|milk chocolate|brandy|pistachio|toffee|irish cream|almond paste|cream|bourbon|chocolate hazelnut spread|marzipan|pecan|cooking spray|butter|whiskey|egg yolk|whipped topping|champagne|doughnut|praline|cognac|kirschwasser|walnut|nutmeg|creme fraiche|vodka|coconut|port wine|candy coating|coconut cream|cream cheese|sunflower seed|macadamia nut|grapeseed oil|plant based cream|tequila|brazil nut|safflower oil|gin|pumpkin seed|flaxseed|hickory nut|hemp seed|coconut oil|poppy seed|sherry|pie crust|lecithin|cachaca|egg|hazelnut oil|choux pastry|cream liqueur|puff pastry|lillet|pina colada mix|copha|shortening|cashew|liquor|coffee creamer|rose wine|nut butter|madeira wine|red wine|wine|nut oil|stilton cheese|margarine|moscatel wine|strega liqueur|pisco|walnut oil|sangria|suet|kaymak|tahini|schnapps|sparkling wine|peanut butter|duck fat|vin santo|pheasant|cava|mustard seed|buffalo milk
usda_caloric_density/M2,continuous,usda_caloric_density,East Asian fats oils and spirits,65,1.6747,sesame oil|peanut oil|baijiu|fried tofu puff|rice wine|shaoxing wine|sesame seed|pork|luncheon meat|oil|sesame paste|chicken fat|duck egg|lard|peanut|quail egg|salted duck egg|soybean oil|carp|rice bran oil|soju|duck|flaxseed oil|goose|plum wine|peanut sauce|mustard oil|canola oil|century egg|goose egg|pomfret|lamb|mackerel|foie gras|salt pork|black sesame seed|vegetable oil|fish oil|coconut milk|sake|caul fat|unagi kabayaki|avocado oil|ghee|sunflower oil|tallow|quail|goose fat|korean rice wine|melon seed|avocado|thousand island dressing|mutton|amberjack|pate|palm oil|osmanthus wine|capon|shochu|corn oil|butterfish|herring|ezine cheese|ricotta cheese|aguardiente
fg_Pantry/M0,binary,fg_Pantry,Baking & Confectionery Pantry Additives,52,1.0000,cocoa powder|gelatin|cacao|guar gum|baking powder|custard powder|cream of tartar|activated charcoal powder|cocoa mass|xanthan gum|rosewater|edible gold leaf|agar|food coloring|carob|gingersnap|baking soda|graham cracker|plant based cream|gingerbread|pickled sakura blossom|psyllium husk|glycerin|pectin|bee pollen|inulin|citric acid|red yeast|bakers ammonia|orange blossom water|tapioca pearl|dough improver|carrageenan|lye water|clear gel|coconut vinegar|yeast|peach gum|ascorbic acid|salep|pine pollen|mung bean starch|brewers yeast|limewater|gardenia fruit|birds nest|calcium chloride|alum|fermentation starter cake|gypsum|curing salt|bittern
fg_Pantry/M1,binary,fg_Pantry,East Asian umami sauces and condiments,107,1.0000,soy sauce|oyster sauce|light soy sauce|mala sauce|seasoning sauce|doubanjiang|black bean paste|msg|braising liquid|chili sauce|hot pot base|shacha sauce|chu hou paste|sweet chili sauce|maggi seasoning|xo sauce|sweet bean sauce|dark soy sauce|chili garlic sauce|gochujang|umami sauce|white soy sauce|fish sauce|chicken broth|hoisin sauce|vegetable extract|mirin|stir fry sauce|korean bbq sauce|vegetarian oyster sauce|starch|dry pot sauce|pork stock|sukiyaki sauce|chinese preserved olive|mapo tofu sauce|seafood sauce|char siu sauce|ssamjang|dashi|guizhou sour soup|yakiniku sauce|doenjang|yuzu kosho|superior stock|teriyaki sauce|sambal oelek|broth|sweet and sour sauce|budae jjigae base|peanut sauce|rice vinegar|plant based ham|curry paste|mentsuyu|weipa|clay pot rice sauce|plum sauce|black vinegar|sour broth|ponzu|sweet soy sauce|chunjang|meat tenderizer|chili paste|wheat gluten|tteokbokki sauce|vinegar|buldak sauce|tom yum paste|sushi vinegar|zhajiang sauce|fermented chive flower paste|mushroom soy sauce|spring roll|salt|hot and sour sauce|laksa paste|yellow curry paste|coconut aminos|fruit vinegar|shirataki noodle|green curry paste|white vinegar|brine|unagi sauce|bulgogi|tamari|yakisoba sauce|tonkatsu sauce|fry sauce|fermented vegetable brine|tenkasu|koji|okonomiyaki sauce|shio koji|snail rice noodle|panang curry paste|thousand island dressing|donburi sauce|bamboo salt|sambal|tauco|preserved lemon|petis|qingbu liang|nigari
fg_Pantry/M2,binary,fg_Pantry,Pungent sauces vinegars and condiments,96,1.0000,hot sauce|steak sauce|white wine vinegar|adobo sauce|liquid smoke|red wine vinegar|mustard|italian dressing|balsamic vinegar|worcestershire sauce|alfredo sauce|salsa verde|malt vinegar|salsa|gravy|pickle relish|honey mustard|buffalo wing sauce|sriracha|vegetable stock|guacamole|french dressing|caesar dressing|pickapeppa sauce|sherry vinegar|tapenade|sofrito|bechamel|remoulade sauce|pickle juice|champagne vinegar|barbecue sauce|pesto|browning sauce|taco sauce|roux|apple cider vinegar|marinara sauce|chutney|corn relish|tartar sauce|bearnaise sauce|ketchup|piquante sauce|marmite|enchilada sauce|cocktail sauce|pasta sauce|mojo|demi glace|hollandaise sauce|brown sauce|vegemite|mopping sauce|meat stock|pepper jelly|duck sauce|salad cream|cream of celery soup|nutritional yeast|smoked salt|mole|cream of mushroom soup|cream of chicken soup|seafood stock|quorn|salad dressing|applewood chip|creole sauce|romesco sauce|rouille|picada|dijonnaise|fish stock|pizza sauce|cane vinegar|mushroom stock|verjuice|cranberry sauce|narsharab|peppercorn sauce|bolognese sauce|pomegranate molasses|alcaparrado|consomme|game stock|ajvar|meat extract|tkemali sauce|papad|umeboshi vinegar|hogao|pink sauce|gulas|black salt|sev
fg_Vegetable/M0,binary,fg_Vegetable,East Asian roots and exotic mushrooms,66,1.0000,burdock root|lions mane mushroom|kudzu root|bamboo pith mushroom|hair vegetable|chayote|chinese yam|matsutake mushroom|lily bulb|snow fungus|epiphyllum flower|taro|yacon|deer mushroom|maitake mushroom|water chestnut|arrowroot|spirulina|barley grass|black garlic|chinese celery|sweet potato|cassava|scotch bonnet pepper|purple sweet potato|purple yam|pumpkin|morel mushroom|komatsuna|tiger milk mushroom|aji amarillo|aloe vera|crosnes|yam|ice plant|maca|edible flower|bellflower root|purple gynura|corn husk|fresno pepper|snake gourd|moringa|qingtou mushroom|mirepoix|new mexico chile|padron pepper|golden ear mushroom|lambs quarters|pumpkin leaf|romanesco|malanga|cardoon|kapok flower|vegetable puree|dried ganba mushroom|pickled onion|olluco|hatch chile|nopal|chuno|huitlacoche|salsify|rhubarb|five willow vegetable|pokeweed
fg_Vegetable/M1,binary,fg_Vegetable,East Asian mushrooms and greens,75,1.0000,enoki mushroom|wood ear mushroom|shiitake mushroom|crab mushroom|celtuce|napa cabbage|pickled mustard green|garland chrysanthemum|water bamboo|yu choy|zha cai|daikon|straw mushroom|bamboo shoot|snow vegetable|garlic scape|king oyster mushroom|lotus root|oyster mushroom|dried lily bud|bok choy|water celery|garlic chive|arrowhead|bean sprout|tea tree mushroom|luffa|konjac|choy sum|mustard green|water spinach|termite mushroom|yard long bean|sour bamboo shoot|pickled radish|pickled vegetable|nameko mushroom|winter melon|fern|kimchi|bitter melon|yibin yacai|shepherds purse|bottle gourd|chinese broccoli|dried vegetable|er cai|chinese toon|sweet potato leaf|rakkyo|daylily flower|fuzzy melon|mustard root|preserved cabbage|malabar spinach|abalone mushroom|taro stem|water mimosa|shrimp mushroom|pearl mushroom|wolfberry leaf|ta cai|cheongyang chili|dragon whisker vegetable|squash blossom|agati flower|banana blossom|bitter green|sweet preserved mustard green|rock tripe|water shield|myoga|chaozhou salted vegetable|radish cake|cattail
fg_Vegetable/M2,binary,fg_Vegetable,Fresh whole vegetables and aromatics,104,1.0000,red onion|garlic|tomato|red pepper|onion|olive|portobello mushroom|radicchio|arugula|bell pepper|artichoke|kale|zucchini|shallot|butternut squash|swiss chard|cauliflower|mushroom|brussels sprout|celery|lettuce|jalapeno|fennel|serrano pepper|salad greens|parsnip|pepperoncini|anaheim chile|watercress|spinach|frisee|cabbage|cherry pepper|carrot|sugar snap pea|black olive|banana pepper|green bean|leek|broccolini|asparagus|endive|pea|hearts of palm|alfalfa sprout|turnip|radish|squash|potato|broccoli rabe|collard green|escarole|habanero pepper|beet|jicama|poblano pepper|microgreen|chanterelle mushroom|mache|celeriac|porcini mushroom|eggplant|chili pepper|pickled cucumber|peppadew pepper|ramp|cucumber|turnip green|scallion|snow pea|mizuna|dandelion|piquillo pepper|pimento|tomatillo|acorn squash|sun dried tomato|cubanelle pepper|watermelon radish|chicory|corn|mixed sprouts|rutabaga|mixed vegetable|parsley root|black truffle|giardiniera|broccoli|pea shoot|okra|jerusalem artichoke|cipollini onion|fiddlehead fern|tatsoi|zucchini flower|green tomato|grape leaf|honey mushroom|kohlrabi|sauerkraut|green chili|white truffle|purslane|nanohana
fg_Beverage/M0,binary,fg_Beverage,Cocktail spirits and liqueurs,61,1.0000,orange liqueur|sour mix|absinthe|rum|amaro|bitters|coffee liqueur|triple sec|cherry liqueur|liqueur|galliano|ginger ale|falernum|gin|champagne|limoncello|apple brandy|grand marnier|coconut liqueur|benedictine|tequila|sweet vermouth|chartreuse|maraschino liqueur|lillet|mezcal|apricot brandy|ginger beer|irish cream|chocolate liqueur|prosecco|campari|vodka|drambuie|ginger liqueur|whiskey|cachaca|melon liqueur|hazelnut liqueur|cynar|advocaat|sparkling water|nectar|southern comfort|amaretto|creme de cacao|club soda|fruit juice|ice|pina colada mix|creme de violette|hpnotiq|goldschlager|elderflower liqueur|cream liqueur|cream soda|pisco|jagermeister|schnapps|creme de menthe|mocha
fg_Beverage/M1,binary,fg_Beverage,Teas and East-Asian beverages,51,1.0000,green tea|oolong tea|jasmine tea|earl grey tea|black tea|plum wine|matcha powder|tea|milk tea|pu erh tea|coffee|herbal tea|honey citron tea|soy milk|soju|oat milk|blue curacao|calpis|tonic water|hibiscus|osmanthus wine|coconut water|almond milk|white tea|punch|liquor|water|plant based milk|fruit tea|baijiu|thai tea|shaoxing wine|rice wine|rice milk|cola|brick tea|wine lees|root beer|amazake|zao lu|ginger wine|sake|kombucha|beer|kvass|mei kuei lu wine|sambuca|rompope|ouzo|korean rice wine|shochu
fg_Beverage/M2,binary,fg_Beverage,Fortified wines and aged spirits,41,1.0000,calvados|brandy|port wine|apple cider|armagnac|sherry|red wine|creme de cassis|madeira wine|bourbon|kirschwasser|cognac|anisette|vermouth|grappa|hard cider|white wine|rose wine|pastis|wine|stout|aquavit|marsala wine|herbsaint|sparkling wine|dubonnet|strega liqueur|cava|mead|sangria|moscatel wine|cranberry liqueur|vin santo|vegetable juice|sauternes|clamato juice|rooibos tea|aguardiente|metaxa|bloody mary mix|chicha
fg_Grain/M0,binary,fg_Grain,East-Asian grains and starch noodles,66,1.0000,mixed grains|wheat|millet|rice cake|glutinous rice|red rice|sweet potato starch|glutinous rice flour|steamed bun|youtiao|amaranth|sanzi|glass noodle|buckwheat|rice paper|black rice|coix seed|sorghum|brown rice|dumpling wrapper|rice|udon noodle|quinoa|tapioca|spring roll wrapper|barley|rice noodle|fermented glutinous rice|egg roll|liangpi|mochi|malt|wheat germ|noodle|ramen noodle|wonton|vermicelli|flatbread|dough|shaobing|poolish|oat|tempura flour|crepe|sago|rye|cornstarch|dumpling|fried dough twist|jobs tears|paratha|basmati rice|whole wheat flour|somen noodle|rice tofu|five grain powder|bai ji mo|bran|grits|hokkien noodle|roti|flattened young rice|spelt|cold jelly noodle|senbei|fried puffed cracker
fg_Grain/M1,binary,fg_Grain,Grain-based breads and doughs,85,1.0000,phyllo dough|muffin|waffle|bread|flour tortilla|pita bread|crescent roll|croissant|crouton|brioche|bagel|rye bread|tortellini|bread crumbs|polenta|pizza crust|crispbread|rusk|pasta|english muffin|cereal|doughnut|semolina|tortilla|masa harina|wild rice|crumb crust|taco shell|biscotti|wafer|biscuit|puff pastry|farro|matzo|cornmeal|pancake|couscous|flour|corn tortilla|corn flakes|ice cream cone|pie crust|bulgur|egg roll wrapper|gnocchi|bolillo|ravioli|spaetzle|empanada shell|cracker|cream of wheat|einkorn|ciabatta|galette|farina|egg noodle|shortcake|tamale|cornbread|sponge cake|tarhana|pretzel|kadaifi|hominy|fried bread|cream of rice|naan|simit|gluten free flour|yufka|cannoli shell|arepa|graham flour|crumpet|freekeh|teff|choux pastry|milo|grissini|fideo|milk bread|sushki|pionono|ragi|idli
fg_Spice/M0,binary,fg_Spice,Pan-Asian aromatic whole spices and masalas,61,1.0000,ginger|garam masala|fennel seed|birds eye chili|kashmiri chili|spice mix|galangal|fenugreek seed|chili powder|cumin|ajwain|sichuan peppercorn|sambar powder|panch phoran|white pepper|asafoetida|turmeric|star anise|tsao ko|mustard seed|five spice powder|long pepper|pickled ginger|litsea cubeba|curry|amchur|vegeta seasoning|green sichuan peppercorn|kencur|sand ginger|red curry paste|biryani masala|chaat masala|tandoori masala|hunan chopped chili|berbere|asam gelugur|goda masala|curry powder|shichimi togarashi|nigella seed|anardana powder|wild ginger|dried tangerine peel|barbecue seasoning|ghost pepper|gulai seasoning|annatto seed|tikka masala|gochugaru|mountain pepper|saffron|ras el hanout|balado seasoning|wasabi|zaatar|bak kut teh spice|furikake|sansho pepper|seafood seasoning|mac khen
fg_Spice/M1,binary,fg_Spice,Pungent chiles and warm spices,75,1.0000,cayenne pepper|allspice|paprika|black pepper|chipotle pepper|chile de arbol|ancho chile|creole seasoning|clove|blackening seasoning|celery seed|harissa|caraway seed|jerk seasoning|lemon pepper|aleppo pepper|sumac|smoked paprika|espelette pepper|nutmeg|guajillo chile|juniper berry|cinnamon|achiote paste|cajun seasoning|sazon|anise|pasilla chile|fajita seasoning|pink pepper|mace|baharat|horseradish|mesquite|crab boil seasoning|chiltepin|italian seasoning|mulato chile|cascabel chile|greek seasoning|cardamom|fennel pollen|calabrian chili|piri piri|file powder|adobo seasoning|apple pie spice|grains of paradise|green peppercorn|poultry seasoning|dukkah|aji panca|adjika|poppy seed|tajin|vanilla|vadouvan|pickling spice|rocoto pepper|montreal steak seasoning|tabasco pepper|taco seasoning|khmeli suneli|isot pepper|chai spice|choricero pepper|pumpkin pie spice|utskho suneli|nora chile|mahleb|mirasol chile|gingerbread spice|mulling spice|mastic|tonka bean
fg_Fruit/M0,binary,fg_Fruit,Tropical and Asian fresh fruits,62,1.0000,lychee|papaya|mango|passion fruit|kumquat|dragon fruit|starfruit|kiwi|hawthorn|mulberry|watermelon|coconut milk|jackfruit|longan|pomelo|pear|honeydew melon|plum|guava|monk fruit|grapefruit|citrus|cantaloupe|tangerine|fig|lime|chinese bayberry|rosehip|melon|goji berry|mangosteen|yuzu|loquat|preserved plum|acerola|calamansi|rambutan|red date|sea coconut|date|durian|wampee|tamarind|wax apple|asian pear|avocado|kaffir lime|plantain|schisandra berry|pepino melon|hog plum|soursop|indian gooseberry|gac fruit|umeboshi|bitter orange|tamarillo|sau fruit|breadfruit|kokum|bilimbi|mac mat fruit
fg_Fruit/M1,binary,fg_Fruit,Sweet-tart fresh and dried fruits,62,1.0000,raspberry|cherry|strawberry|blackberry|apple|orange|peach|blueberry|apricot|fruit|cranberry|berry|nectarine|prune|clementine|raisin|candied fruit|banana|black currant|maraschino cherry|lemon|grape|red currant|fruit puree|boysenberry|pomegranate|lingonberry|coconut|huckleberry|gooseberry|blood orange|sea buckthorn|saskatoon berry|elderberry|citron|pluot|pineapple|persimmon|loganberry|cape gooseberry|feijoa|coconut cream|acai|fruit cocktail|viburnum|tangelo|aronia berry|quince|grape must|chokecherry|damson|cornelian cherry|crab apple|barberry|lucuma|cherry plum|quince paste|rowan berry|bergamot|prickly pear|green olive|ume
fg_Dairy/M0,binary,fg_Dairy,Creamy dairy and egg emulsions,55,1.0000,egg yolk|milk|mascarpone cheese|ice cream|egg|butter|yogurt|cream|condensed milk|whey|ryazhenka|whipped topping|egg white|creme anglaise|cream cheese|ricotta cheese|kefir|labneh|cottage cheese|dulce de leche|eggnog|frozen yogurt|curd|creme fraiche|kaymak|quark|clotted cream|cajeta|kasseri cheese|kashkaval cheese|smoked cheese|bryndza|egg substitute|tulum cheese|evaporated milk|matsoni|ezine cheese|fromage blanc|sulguni cheese|junket|buttermilk|ayran|goat milk|coffee creamer|halloumi|buffalo milk|khoya|quail egg|salted duck egg|duck egg|paneer|milk tofu|goose egg|pigeon egg|century egg
fg_Dairy/M1,binary,fg_Dairy,European melting and table cheeses,63,1.0000,fontina cheese|asiago cheese|provolone cheese|gruyere cheese|jarlsberg cheese|muenster cheese|havarti cheese|romano cheese|colby cheese|gouda cheese|blue cheese|manchego cheese|cheese|monterey jack cheese|pecorino cheese|swiss cheese|parmesan cheese|gorgonzola cheese|brie cheese|cheddar cheese|feta cheese|goat cheese|boursin cheese|queso blanco|brick cheese|robiola cheese|mozzarella cheese|grana padano|american cheese|emmental cheese|queso fresco|taleggio cheese|neufchatel cheese|edam cheese|ricotta salata|camembert cheese|bel paese cheese|stilton cheese|comte cheese|oaxaca cheese|farmer cheese|cotija cheese|burrata|scamorza|sour cream|chihuahua cheese|myzithra cheese|velveeta cheese|stracchino cheese|queso anejo|plant based cheese|gloucester cheese|panela cheese|montasio cheese|red leicester cheese|caciocavallo|kefalotyri|cantal cheese|raclette cheese|cheshire cheese|tzatziki|roquefort cheese|raita
F_0/M0,factor,F_0,Indonesian spice paste aromatics,69,3.1163,candlenut|kencur|garlic|palm sugar|garam masala|kaffir lime leaf|sweet soy sauce|galangal|tempeh|black pepper|asam gelugur|gourami|petai bean|turmeric leaf|tauco|vegeta seasoning|milkfish|lemongrass|tamarind|bilimbi|salam leaf|thai basil|green tomato|kaffir lime|tomato|melinjo|sambal|shallot|bay leaf|salt|kluwek|mutton|petis|sambal oelek|chayote|turmeric|peanut sauce|lime|tilapia|green bean|gulai seasoning|papaya leaf|curry leaf|goat|balado seasoning|ray|beef|red snapper|eggplant|chicken|cassava|green chili|fenugreek seed|catfish|vermicelli|red curry paste|anchovy|sardine|green curry paste|moringa|tuna|herb|fish stock|broccolini|zucchini|egg noodle|ketchup|egg roll wrapper|barbecue sauce
F_0/M1,factor,F_0,East and Southeast Asian stir-fry staples,143,0.8649,fried tofu puff|soy sauce|birds eye chili|straw mushroom|oyster sauce|scallion|bamboo shoot|ginger|oyster mushroom|tofu|rice cake|rice noodle|bean sprout|bok choy|fish cake|rice wine|egg tofu|chili sauce|wakame|yard long bean|udon noodle|shrimp paste|sea cucumber|fish sauce|shrimp|water spinach|stinky tofu|pickled vegetable|sea snail|basa|chili pepper|chicken fat|carp|snakehead fish|tea tree mushroom|mustard green|pork stock|white soy sauce|cured fish|sweet chili sauce|snow pea|noodle|quail egg|octopus|oil|chinese broccoli|fiddlehead fern|sword bean|chinese preserved olive|sweet bean sauce|fish paste|mirin|curry paste|yibin yacai|offal|coriander root|pomfret|wonton|youtiao|fish noodle|dumpling wrapper|tempura flour|dried vegetable|shichimi togarashi|tom yum paste|spice mix|clay pot rice sauce|abalone mushroom|lions mane mushroom|agati flower|rice bran oil|sweet and sour sauce|teriyaki sauce|spring roll wrapper|silkworm pupa|seafood|mustard root|long pepper|water mimosa|dory|laksa paste|wheat gluten|stinky mandarin fish|salted duck egg|cabbage|doenjang|rice paddy herb|hokkien noodle|shark|rice|dumpling|mackerel|sweet preserved mustard green|bak kut teh spice|yellow curry paste|mudskipper|senbei|fish oil|bitter green|fermented vegetable brine|geoduck|komatsuna|water chestnut|scad|ponzu|wild ginger|bai ji mo|okonomiyaki sauce|winged bean|crayfish|panang curry paste|shirataki noodle|amberjack|radish cake|shio koji|mudfish|tonkatsu sauce|perilla oil|cobia|fresno pepper|fried puffed cracker|conch|rabbit|lamb|la giang leaf|goose fat|dried ganba mushroom|shochu|balut|jerusalem artichoke|donburi sauce|tallow|mac khen|qingtou mushroom|peperomia pellucida|mac mat fruit|horse meat|cockle|denbu|curing salt|snake|nanohana|nigari
F_0/M2,factor,F_0,Sweet dessert and tropical beverage ingredients,133,0.7635,condensed milk|chocolate liqueur|chai spice|blackberry|creme anglaise|coconut cream|fruit juice|amaretto|coconut|ladyfinger|gingersnap|hazelnut liqueur|sugar|agar|graham cracker|black tea|golden syrup|custard powder|whipped topping|coconut liqueur|tea|green tea|fructose|digestive biscuit|xanthan gum|cardamom|jasmine tea|peppermint|grass jelly|nectarine|cinnamon|chocolate hazelnut spread|malt|lychee|advocaat|cream soda|rhubarb|guava|fruit preserves|brown sugar|bourbon|coconut sugar|mincemeat|orange blossom water|coconut milk|sour mix|cocoa mass|ice jelly|oolong tea|ginger ale|coconut oil|milk tea|anise|liquor|honeydew melon|creme de menthe|amaro|aloe vera|sago|sugarcane|water|coconut water|tapioca pearl|gingerbread spice|cachaca|thai tea|nutmeg|lucuma|tapioca|clove|cream liqueur|falernum|evaporated milk|spelt|ginger beer|pandan leaf|papaya|ryazhenka|coffee creamer|red hots|copha|lillet|durian|jasmine flower|coconut vinegar|jackfruit|starfruit|clotted cream|kaya|cranberry liqueur|crab apple|pie crust|dextrose|kefir|gullac|monk fruit|creme de violette|rusk|grasshopper|gluten free flour|fruit tea|kombucha|margarine|bakers ammonia|soursop|limewater|palm oil|quince|palm seed|pastila|mahleb|banana leaf|rambutan|la cam leaf|calamansi|piloncillo|bergamot|loquat|gac fruit|gardenia fruit|roti|corn silk|chokecherry|brick tea|gardenia flower|breadfruit|alum|sea coconut|jackfruit seed|calcium chloride|dango|hog plum|kapok flower
F_0/M3,factor,F_0,Italian-Mediterranean savory cheeses and charcuterie,103,0.6187,fontina cheese|portobello mushroom|provolone cheese|pepperoncini|romano cheese|pancetta|mortadella|italian sausage|artichoke|capicola|banana pepper|bechamel|colby cheese|radicchio|tortellini|pasta sauce|salami|acorn|polenta|marinara sauce|pepperoni|gnocchi|cubanelle pepper|bread crumbs|ricotta salata|mozzarella cheese|edam cheese|parsnip|pasta|bel paese cheese|meat stock|cheddar cheese|brick cheese|kashkaval cheese|rutabaga|caciocavallo|acorn squash|crescent roll|bratwurst|sofrito|robiola cheese|bulgur|bean|squash|stracchino cheese|couscous|marsala wine|velveeta cheese|tarhana|myzithra cheese|parsley root|kefalotyri|tulum cheese|browning sauce|adobo seasoning|cipollini onion|scotch bonnet pepper|nutritional yeast|panela cheese|vegemite|pizza sauce|kasseri cheese|malanga|pan drippings|sucuk|quorn|baharat|bison|pickled cucumber|bolognese sauce|vienna sausage|longaniza|barberry|ajvar|cream of chicken soup|oaxaca cheese|mole|utskho suneli|white truffle|montasio cheese|red leicester cheese|salt cod|bloody mary mix|dough|grape leaf|pangasius|sunflower oil|nigella seed|cream of rice|isot pepper|matzo|padron pepper|corned beef|matsoni|suet|yufka|gammon|guava paste|cracker|brewers yeast|argan oil|hogao|milk bread
F_1/M0,factor,F_1,Sweet fruits and dessert baking ingredients,110,0.7895,vanilla|raspberry|strawberry|hazelnut|blueberry|ice cream|blackberry|cherry|orange|gelatin|apple|soy protein isolate|apple pie spice|peach|ice cream cone|maple syrup|egg yolk|pumpkin pie spice|walnut|gingerbread|chocolate hazelnut spread|brandy|butter|chai spice|stevia|crumb crust|sugar|nectarine|huckleberry|brazil nut|brown sugar|cocoa mass|whey|candy coating|nutmeg|mastic|grapefruit|hemp seed|lecithin|sea buckthorn|blood orange|cream cheese|speculoos cookie|malt|plant based cream|grappa|gingerbread spice|allspice|apple cider|acai|molasses|hickory nut|southern comfort|lucuma|pie crust|armagnac|honeydew melon|elderberry|tonka bean|pancake|grape must|dextrose|pickled sakura blossom|hazelnut oil|sorghum syrup|chamomile|elderflower liqueur|puff pastry|gluten free flour|pink pepper|crepe|plum|tapioca pearl|galette|cornstarch|tangelo|verjuice|ice jelly|mulling spice|mahleb|red bean paste|lychee|sangria|lemon leaf|mochi|aloe vera|guava paste|yeast|peanut butter|mung bean paste|prickly pear|kvass|cotton candy|chokecherry|acerola|kinako|asian pear|borage|aquafaba|cracker|hop|crumpet|hemp oil|milk bread|pionono|cherry leaf|carrot top|grissini|acacia|gypsum
F_1/M1,factor,F_1,Mediterranean spiced savory ingredients,144,0.8279,olive oil|cayenne pepper|parsley|paprika|adobo sauce|balsamic vinegar|hot sauce|creole seasoning|habanero pepper|romano cheese|sherry vinegar|chipotle pepper|caper|ancho chile|artichoke|sage|andouille sausage|tarragon|green olive|arugula|pepperoncini|blue cheese|lemon pepper|cherry pepper|radicchio|salsa|bacon|salsa verde|queso fresco|jerk seasoning|pinto bean|pancetta|pesto|smoked paprika|black olive|gouda cheese|sherry|basil|cajun seasoning|bread|veal|blackening seasoning|steak sauce|italian seasoning|acorn|buffalo meat|cannellini bean|sazon|bouquet garni|white wine|fajita seasoning|sofrito|fines herbes|escarole|horseradish|apple cider vinegar|avocado|white bean|celery seed|marinara sauce|pickled cucumber|aleppo pepper|swordfish|mahi mahi|zucchini|hearts of palm|espelette pepper|rye bread|gorgonzola cheese|lima bean|flageolet bean|demi glace|capicola|farro|achiote paste|mache|remoulade sauce|gnocchi|calabrian chili|panela cheese|crab boil seasoning|juniper berry|oaxaca cheese|greek seasoning|black bean|mirepoix|giardiniera|barbecue sauce|chiltepin|adobo seasoning|bluefish|nopal|salami|bel paese cheese|pasilla chile|refried beans|egg roll wrapper|masa harina|empanada shell|spaetzle|hollandaise sauce|mesquite|sorrel|ciabatta|file powder|poultry seasoning|fennel pollen|cascabel chile|applewood chip|cocktail sauce|hatch chile|longaniza|cipollini onion|baharat|bagel|creole sauce|mulato chile|green tomato|cane vinegar|pate|ramp|pastis|bryndza|dijonnaise|taco seasoning|montasio cheese|choricero pepper|peppercorn sauce|myzithra cheese|balyk|montreal steak seasoning|kefalotyri|aji panca|grains of paradise|tabasco pepper|wild boar|iberico ham|bear meat|cardoon|navy bean|pickling spice|rocoto pepper|crappie|lacon
F_1/M2,factor,F_1,Savory broth and earthy mushroom aromatics,76,0.8057,black pepper|chive|broth|chicken broth|shallot|white pepper|leek|mushroom|watercress|duck fat|porcini mushroom|truffle oil|thyme|wild rice|asparagus|chanterelle mushroom|sea bass|celery|pine nut|borlotti bean|morel mushroom|vegeta seasoning|walnut oil|chestnut|miso|duck|flaxseed oil|oyster|lard|green peppercorn|lettuce|chinese celery|chicory|rabbit|ham|fuzzy melon|buckwheat|pheasant|dried tangerine peel|mushroom soy sauce|broccolini|caraway seed|pumpkin seed oil|cooking spray|safflower|grits|conch|pumpkin seed|angelica root|alfalfa sprout|sturgeon|goji berry|mushroom stock|goose fat|turtle|caul fat|mullet|yuzu|avocado oil|seafood seasoning|red date|brie cheese|barbecue seasoning|soybean|adjika|purslane|khmeli suneli|mung bean jelly|tallow|red bean|gardenia fruit|sour cream|nora chile|okara powder|sansho pepper|qingbu liang
F_1/M3,factor,F_1,East Asian soy and tofu pantry,118,0.7992,enoki mushroom|birds eye chili|soy sauce|fried tofu puff|shiitake mushroom|napa cabbage|msg|fermented black bean|soybean sprout|scallion|dried tofu|sichuan peppercorn|pickled mustard green|garlic scape|soybean paste|glass noodle|tofu skin|bok choy|tofu|sweet potato starch|oyster mushroom|rice wine|black bean paste|perilla|rice noodle|konjac|fermented tofu|five spice powder|litsea cubeba|fish sauce|egg tofu|sand ginger|water spinach|tsao ko|camellia oil|rapeseed|sweet bean sauce|starch|fried gluten ball|tea tree mushroom|pickled vegetable|pickled ginger|quail egg|sesame paste|stinky tofu|sweet chili sauce|noodle|green sichuan peppercorn|star anise|white soy sauce|galangal|mirin|hunan chopped chili|hoisin sauce|sole|edamame|matsutake mushroom|fish roe|seafood sauce|sea lettuce|dumpling wrapper|clay pot rice sauce|sword bean|tempura flour|abalone mushroom|tofu pudding|rice tofu|ramen noodle|dragon whisker vegetable|rice vinegar|kaffir lime leaf|mustard root|sweet potato leaf|shichimi togarashi|teriyaki sauce|sanzi|mountain pepper|mitsuba|krill|tatsoi|dory|wolfberry leaf|somen noodle|bak kut teh spice|kencur|annatto seed|deer mushroom|calamansi|mudskipper|natto|water lily flower|gochugaru|senbei|wild ginger|white vinegar|water chestnut|wasabi|starfruit|winged bean|vietnamese balm|gourami|petai bean|tempeh|hokkien noodle|fish oil|radish cake|sau fruit|amberjack|five willow vegetable|bulgogi|ground ivy|shochu|umeboshi|balado seasoning|asam gelugur|mac khen|lime|nanohana
F_2/M0,factor,F_2,Chinese pantry staples and condiments,156,1.0919,msg|seasoning sauce|sweet potato starch|baijiu|rice wine|shaoxing wine|sesame oil|camellia oil|soy sauce|glass noodle|rock sugar|five spice powder|lotus seed|zha cai|glutinous rice|sichuan peppercorn|rice bran oil|fermented glutinous rice|hawthorn|chili oil|duck egg|sweet bean sauce|goji berry|rapeseed|peanut oil|quail egg|bamboo leaf|red date|nori|sesame paste|soju|flaxseed oil|coix seed|sesame seed|mixed grains|longan|youtiao|rice noodle|salted duck egg|black sesame seed|wine lees|fox nut|glutinous rice flour|sanzi|lye water|steamed bun|maltose|goose egg|palm sugar|coconut water|vegetable extract|gardenia fruit|pigeon egg|dragon fruit|pu erh tea|millet|century egg|sea moss|wheat|grass jelly|red rice|dumpling wrapper|chive flower|shepherds purse|allulose|black rice|clay pot rice sauce|chinese preserved olive|pagoda tree flower|xylitol|amaranth|spring roll wrapper|ice jelly|peanut sauce|mustard root|mugwort|jobs tears|erythritol|shaobing|rice|osmanthus wine|preserved plum|reed leaf|wampee|pomelo|jackfruit|liangpi|tempura flour|water|sushi vinegar|bai ji mo|rice tofu|perilla oil|kaffir lime|watermelon|vinegar|zao lu|kumquat|krill|cotton candy|chia seed|calamansi|sake|corn silk|mei kuei lu wine|ground ivy|white tea|gac fruit|sugarcane|pine pollen|sea coconut|pepino melon|trehalose|ginger wine|hibiscus|fish oil|korean rice wine|thousand island dressing|schisandra berry|goose fat|senbei|candlenut|chinese bayberry|somen noodle|umeboshi|paederia foetida|kaya|rose syrup|tamarind|acai|dango|herbal tea|jackfruit seed|asian pear|fructose|loquat|hokkien noodle|gypsum|prickly pear|brick tea|hog plum|dong leaf|tamarillo|dextrose|curing salt|melinjo|mac mat fruit|almond tofu|kluwek|kombucha|sau fruit|bilimbi|sachima|indian gooseberry|mizuame|nerikiri
F_2/M1,factor,F_2,"Mediterranean cheeses, herbs & savory staples",165,0.9895,marjoram|asiago cheese|fontina cheese|oregano|black pepper|cherry pepper|pecorino cheese|red wine vinegar|crouton|provolone cheese|romano cheese|sherry vinegar|pesto|tapenade|tarragon|tortellini|capicola|banana pepper|gruyere cheese|collard green|parmesan cheese|jarlsberg cheese|green olive|pita bread|muenster cheese|manchego cheese|acorn|feta cheese|mustard|gouda cheese|kale|escarole|marinara sauce|polenta|blue cheese|champagne vinegar|italian seasoning|goat cheese|ricotta salata|creole seasoning|andouille sausage|farro|havarti cheese|bread crumbs|caesar dressing|cannellini bean|frisee|linguica|gorgonzola cheese|aleppo pepper|rye bread|smoked paprika|blackening seasoning|bresaola|gnocchi|brussels sprout|red wine|white wine|calabrian chili|celery seed|bouquet garni|broccoli rabe|savory|sumac|grana padano|vinaigrette|taleggio cheese|ravioli|honey mustard|zaatar|malt vinegar|couscous|burrata|robiola cheese|wild rice|caciocavallo|caraway seed|cubanelle pepper|flageolet bean|scamorza|bratwurst|halloumi|giardiniera|greek seasoning|espelette pepper|bel paese cheese|lentil|whitefish|vegetable juice|turnip|sriracha|boursin cheese|mirepoix|english muffin|brick cheese|meat stock|bulgur|edam cheese|bluefish|emmental cheese|mozzarella cheese|bison|freekeh|cajun seasoning|sazon|camembert cheese|comte cheese|nutritional yeast|spaetzle|summer sausage|plant based cheese|stracchino cheese|ciabatta|basmati rice|turnip green|avocado|caperberry|salad cream|nduja|marmite|cotija cheese|adobo seasoning|myzithra cheese|raclette cheese|mushroom stock|gloucester cheese|pickle juice|smoked cheese|parsley root|queso anejo|clamato juice|tzatziki|baharat|kefalotyri|bottarga|lovage|empanada shell|applewood chip|montasio cheese|raita|tahini|panela cheese|bolognese sauce|mustard seed|red leicester cheese|tulum cheese|cardoon|dukkah|peppercorn sauce|bloody mary mix|meat extract|ajvar|cascabel chile|choricero pepper|cantal cheese|vadouvan|marlin|bear meat|tabasco pepper|roquefort cheese|sauternes|arepa|huacatay|pickling spice|idli
F_2/M2,factor,F_2,Savory-sweet pantry staples and fortified beverages,127,0.9990,pomegranate|salt|pumpkin seed|juniper berry|pine nut|maple syrup|garlic|sunflower seed|sherry|vermouth|hemp seed|grapefruit|tamari|bryndza|quinoa|apple cider|walnut oil|narsharab|honey|safflower|barberry|brine|hard cider|stilton cheese|agave syrup|madeira wine|buckwheat|brown sauce|wine|grape must|chive|sweet vermouth|verjuice|coconut aminos|khmeli suneli|aquavit|matsoni|sulguni cheese|brown rice|sorghum syrup|radish|cachaca|rice vinegar|preserved lemon|adjika|pumpkin seed oil|rye|wild garlic|molasses|grenadine|sambal oelek|rose wine|black salt|borlotti bean|balyk|yuzu|benedictine|pastis|falernum|borage|watermelon radish|cane syrup|maraschino liqueur|ouzo|turmeric|barley|pork stock|aquafaba|mixed seeds|ayran|nettle|coconut sugar|dandelion|tatsoi|mustard oil|plantain|kvass|mizuna|coconut milk|avocado oil|cynar|barramundi|herbes de provence|carrot top|umeboshi vinegar|beer|chartreuse|vermicelli|grits|skate|kashkaval cheese|sangria|tarhana|utskho suneli|seafood stock|black treacle|black eyed pea|cherry plum|caul fat|chaat masala|purslane|sherbet|smoked salt|cane vinegar|orgeat|herbsaint|sweet roll|kasseri cheese|barbecue seasoning|sprat|romanesco|cava|metaxa|naan|jaggery|bitter orange|cod liver|flatbread|carob molasses|guava paste|seafood seasoning|piloncillo|dubonnet|roti|mettwurst|chicha|kokum
F_3/M0,factor,F_3,Sweet cocktail fruits and liqueurs,169,1.8266,rum|grenadine|maraschino cherry|blackberry|liqueur|orange|syrup|cherry|grand marnier|triple sec|orange liqueur|raspberry|strawberry|bitters|white chocolate|cherry liqueur|nectar|apple brandy|champagne|ice cream|ginger ale|brandy|vodka|sour mix|absinthe|gin|tequila|apricot brandy|sparkling water|limoncello|peach|gelatin|clementine|fruit juice|bourbon|blueberry|ginger beer|prosecco|amaro|elderflower|cranberry|nectarine|lemon|berry|creme de cassis|whiskey|sherbet|coconut liqueur|amaretti cookie|galliano|falernum|frozen yogurt|cacao|rhubarb|lillet|ginger liqueur|grapefruit|campari|black currant|apricot|maraschino liqueur|eggnog|gingersnap|apple|cachaca|sweet vermouth|mezcal|melon liqueur|ice|cream of tartar|drambuie|benedictine|pomegranate|chartreuse|club soda|biscotti|whipped topping|butterscotch|gingerbread|graham cracker|grape|calvados|ladyfinger|southern comfort|agave syrup|apple cider|pistachio|orgeat|cream|mint|lavender|pina colada mix|pecan|cynar|maple syrup|peppermint|elderflower liqueur|lemon verbena|cinnamon|tangerine|coconut cream|blood orange|sponge cake|honeydew melon|creme de violette|pineapple|pectin|lime|passion fruit|orange blossom water|food coloring|guava|cardamom|tonic water|anise|nutmeg|mincemeat|honey|rose wine|pear|pisco|clove|lemon balm|cantaloupe|melon|egg white|citron|yogurt|watermelon|fruitcake|hpnotiq|violet|arrowroot|mace|fruit cocktail|citric acid|rose syrup|sangria|red hots|cranberry sauce|aquavit|bee pollen|sunflower seed|lecithin|acai|schnapps|sparkling wine|poppy seed|chia seed|jagermeister|pie crust|mulling spice|pumpkin seed|pomegranate molasses|sorghum syrup|chamomile|crab apple|croissant|rye|molasses|cava|pastis|clear gel|semolina|acerola|ascorbic acid|soursop|dubonnet|pistachio oil
F_3/M1,factor,F_3,Mediterranean savory vinaigrettes and pungent accents,143,0.7765,olive|balsamic vinegar|red wine vinegar|mustard|arugula|tarragon|blue cheese|grapeseed oil|jalapeno|lemon pepper|serrano pepper|goat cheese|caraway seed|pickled cucumber|cherry pepper|jerk seasoning|horseradish|shallot|vinaigrette|apple cider vinegar|celery seed|sriracha|lettuce|rye bread|feta cheese|champagne vinegar|creme fraiche|lentil|salad greens|rosemary|wild rice|liquid smoke|colby cheese|kielbasa|escarole|swordfish|allspice|espelette pepper|demi glace|chutney|juniper berry|stilton cheese|jicama|endive|sumac|pasta|mahi mahi|venison|quail|game meat|ketchup|cod|hazelnut oil|fennel pollen|ricotta cheese|barbecue sauce|applewood chip|halloumi|bryndza|green peppercorn|sausage|panela cheese|mizuna|pheasant|black bean|serrano ham|browning sauce|mopping sauce|pea|radish|mustard seed|scamorza|camembert cheese|ciabatta|orange roughy|salad dressing|narsharab|mojo|cucumber|burrata|teriyaki sauce|corn|tabasco pepper|empanada shell|shrimp|cocktail sauce|lovage|sardine|marlin|tajin|smoked salt|cascabel chile|rice|grits|tulum cheese|masa harina|gloucester cheese|montreal steak seasoning|kashkaval cheese|balyk|braunschweiger|sea bass|pizza sauce|sweet roll|sauerkraut|arepa|pickling spice|consomme|somen noodle|alligator|pickled onion|tkemali sauce|foie gras|sprat|borage|aquafaba|seafood seasoning|kabanos|duck stock|meat extract|arame|bolognese sauce|flatbread|yellow curry paste|bonito|sweetbread|suet|capon|baked beans|grouse|hokkien noodle|purslane|corvina|panang curry paste|grissini|matambre|pink sauce|partridge|nanohana|milk bread|shirasu|acacia|pokeweed
F_3/M2,factor,F_3,Chinese pantry staples and tofu products,81,0.7250,wood ear mushroom|fermented black bean|glass noodle|egg tofu|blood tofu|fried tofu puff|snow vegetable|umami sauce|chili oil|sweet potato starch|bok choy|chinese sausage|chinese cured pork|century egg|fried gluten ball|luffa|pickled vegetable|water celery|basa|stinky tofu|winter melon|chinese preserved olive|shellfish|xo sauce|chili sauce|sour broth|nori|yellow croaker|pork stock|shepherds purse|cured duck|quail egg|green sichuan peppercorn|goose egg|sanzi|bitter melon|chinese toon|dumpling wrapper|lions mane mushroom|shrimp paste|fish noodle|sweet potato leaf|salted duck egg|smoked meat|wuchang fish|seaweed|spice mix|sea moss|fish roe|shark fin|batang fish|deer mushroom|catnip|bombay duck fish|krill|sushi vinegar|dragon whisker vegetable|bitter green|mustard root|meat|mixed grains|spring roll wrapper|dory|clover|shrimp mushroom|pagoda tree flower|senbei|fish maw|lard|shark|fish sausage|unagi kabayaki|epiphyllum flower|conch|perilla oil|pigeon|purple gynura|cattail|goose fat|dried ganba mushroom|gypsum
F_3/M3,factor,F_3,Southeast Asian tropical pantry staples,55,0.8258,palm sugar|papaya|vietnamese coriander|banana leaf|banana blossom|tapioca|kaffir lime leaf|urad dal|sago|garam masala|mango|chana dal|chaat masala|jaggery|butterfly pea flower|kumquat|rosewater|water mimosa|vietnamese balm|agati flower|limewater|aloe vera|sugarcane|lychee|edible flower|milkfish|scad|la cam leaf|tempeh|black salt|yuzu|wheat|horse gram|fig|roti|tauco|balado seasoning|fried puffed cracker|ray|birds nest|snow fungus|dong leaf|sev|ice plant|wine|bitter almond|palm seed|flaxseed|paratha|idli|alum|mudskipper|pumpkin leaf|bakers ammonia|hot and sour sauce
F_4/M0,factor,F_4,Savory European-American condiments and seasonings,99,0.7941,black pepper|paprika|red pepper|tomato|blue cheese|sherry vinegar|creole seasoning|gruyere cheese|chervil|bacon|gouda cheese|horseradish|steak sauce|white wine|ancho chile|ranch dressing|lemon pepper|creme fraiche|basil|goat cheese|sriracha|veal|serrano pepper|pickled cucumber|cajun seasoning|remoulade sauce|avocado|tartar sauce|buffalo meat|collard green|pickle relish|fish stock|mayonnaise|truffle oil|gorgonzola cheese|dill|cocktail sauce|hake|bearnaise sauce|hearts of palm|crab boil seasoning|alfalfa sprout|fajita seasoning|demi glace|masa harina|walleye|pickle juice|prosciutto|brown sauce|camembert cheese|clamato juice|creole sauce|pate|fideo|empanada shell|file powder|aji amarillo|aji panca|hard cider|piri piri|rocoto pepper|fried bread|choricero pepper|emmental cheese|pasilla chile|soppressata|pastis|black truffle|mopping sauce|narsharab|nora chile|peppercorn sauce|bloody mary mix|mirasol chile|sulguni cheese|cane vinegar|curry|verjuice|gulas|corn husk|bear meat|chicha|grissini|roquefort cheese|sobrasada|herring|herbsaint|matambre|lacon|chuno|metaxa|butifarra|ayran|ezine cheese|pionono|milk bread|cherry plum|cola|pokeweed
F_4/M1,factor,F_4,East Asian hot pot ingredients,160,1.2265,enoki mushroom|straw mushroom|fried tofu puff|shacha sauce|pickled mustard green|seasoning sauce|garland chrysanthemum|razor clam|fish ball|msg|oyster mushroom|rice noodle|scallion oil|hot pot base|soybean paste|fish cake|perilla|eel|frog leg|black bean paste|sour bamboo shoot|snakehead fish|bean sprout|dried oyster|maggi seasoning|king oyster mushroom|egg tofu|water spinach|pickled radish|fermented tofu|water celery|blood tofu|chili sauce|jinhua ham|arrowhead|shrimp paste|dried shrimp|luffa|litsea cubeba|garlic chive|green sichuan peppercorn|fish sauce|squid|carp|mantis shrimp|mustard green|loach|bone marrow|octopus|yard long bean|pickled vegetable|chinese broccoli|sour broth|quail egg|chinese celery|bottle gourd|hairtail|mapo tofu sauce|snail|bitter melon|seafood sauce|broth|char siu pork|bamboo pith mushroom|hair vegetable|jellyfish|clam|century egg|tom yum paste|pork|offal|sand worm|okra|fish skin|oil|mung bean jelly|dace|sea urchin|sweet potato leaf|fish mint|fish roe|guizhou sour soup|duck egg|filefish|soju|fish|malabar spinach|duck|hunan chopped chili|catfish|char siu sauce|sweet and sour sauce|peanut sauce|sambal oelek|preserved cabbage|budae jjigae base|er cai|squash blossom|seaweed|fuzzy melon|rakkyo|cheongyang chili|shrimp mushroom|fish noodle|spring roll wrapper|fermented glutinous rice|vermicelli|mountain pepper|tempura flour|chili paste|crab|plum sauce|lettuce|vinegar|korean rice wine|geoduck|periwinkle|shark|wolfberry leaf|grouper|pigeon egg|rice tofu|shallot|mackerel|brine|fish maw|gochugaru|hot and sour sauce|lard|tilapia|natto|wasabi|tteokbokki sauce|somen noodle|mizuna|red curry paste|laksa paste|snail rice noodle|perch|fermented vegetable brine|black garlic|watercress|green peppercorn|seafood seasoning|water shield|foie gras|jicama|spring roll|duck stock|perilla oil|chaozhou salted vegetable|hokkien noodle|cattail|avocado oil|five willow vegetable|fry sauce|bulgogi|egg roll|tenkasu|preserved lemon
F_4/M2,factor,F_4,Southeast Asian tropical herbs and staples,98,2.1303,vietnamese coriander|vietnamese pork roll|banana blossom|palm sugar|mung bean|agati flower|culantro|starfruit|water mimosa|lemongrass|rice paddy herb|coconut water|rice paper|water lily flower|galangal|annatto seed|banana leaf|wild betel leaf|cassava|vietnamese balm|jackfruit|thai basil|pandan leaf|kaffir lime leaf|tapioca|peanut|tamarind|kencur|fermented fish|scad|candlenut|glutinous rice|taro|sau fruit|papaya|kumquat|gac fruit|hog plum|pennywort|taro stem|fried puffed cracker|turmeric|balut|flattened young rice|jasmine flower|tauco|steamed bun|la giang leaf|mei kuei lu wine|petis|purple yam|mudskipper|salted duck egg|aloe vera|glutinous rice flour|barley grass|kluwek|la cam leaf|allulose|mung bean paste|cobia|winged bean|fox nut|limewater|hyacinth bean|amaranth|kokum|pomelo|balado seasoning|urad dal|tamarillo|sugarcane|yuzu|chana dal|ray|rambutan|mangosteen|wild ginger|mac khen|ginger wine|peperomia pellucida|dong leaf|wampee|buffalo milk|reed leaf|breadfruit|cornstarch|jaggery|mac mat fruit|meat floss|psyllium husk|paederia foetida|pine pollen|herbal tea|bitter almond|alum|pumpkin leaf|gypsum
F_4/M3,factor,F_4,Sweet confections and dessert spirits,91,0.7071,ganache|coffee liqueur|chocolate|cocoa powder|toffee|hazelnut|cacao|muscovado sugar|chai spice|banana|graham cracker|chocolate hazelnut spread|doughnut|baking soda|coconut liqueur|candy coating|praline|coconut|marshmallow|caramel|whiskey|cajeta|cognac|drambuie|dulce de leche|glucose syrup|sugar|apple brandy|wafer|guar gum|vodka|cream cheese|cannoli shell|copha|mango|almond butter|tequila|egg|club soda|plant based milk|bran|chia seed|egg substitute|citric acid|guava|port wine|ice|royal icing|choux pastry|curd|mint|mezcal|sour mix|ginger liqueur|shortening|allspice|honeycomb|goldschlager|buttermilk|cashew|cachaca|pancake|liquor|glycerin|brioche|labneh|kefir|pineapple|chartreuse|pretzel|evaporated milk|lime|margarine|puff pastry|kaya|peanut butter|rompope|pisco|gluten free flour|cane syrup|goat milk|nut oil|junket|jagermeister|ghee|fromage blanc|palm oil|acerola|plantain|aguardiente|masoor dal
F_6/M0,factor,F_6,East Asian savory seafood and braising ingredients,91,0.5672,braising liquid|scallion oil|seasoning sauce|dried oyster|maggi seasoning|ginkgo nut|eel|rice cake|octopus|wakame|shellfish|black bean paste|char siu pork|cartilage|pork stock|snail|filefish|dried shrimp|chili pepper|pork|radish|clam|hoisin sauce|oil|sea bass|weipa|wuchang fish|crab claw fish|char siu sauce|bombay duck fish|cured duck|fish mint|vegetarian oyster sauce|chili paste|thai basil|rice tofu|stir fry sauce|cured chicken|angelica root|gardenia fruit|astragalus root|salt pork|catfish|meat|spring roll wrapper|pacific saury|vermicelli|stinky mandarin fish|donkey meat|squash blossom|somen noodle|shark|peanut sauce|mitsuba|lard|whelk|bay leaf|grouper|beer|bamboo leaf|mudskipper|barramundi|black garlic|mussel|mudfish|clover|ponzu|white vinegar|epiphyllum flower|chaozhou salted vegetable|okonomiyaki sauce|bonito|scad|tenkasu|pagoda tree flower|pollock|topmouth culter|amberjack|langoustine|snake gourd|chirimen jako|aonori|bulgogi|mac khen|hanpen|horse meat|qingtou mushroom|papaya leaf|kapok flower|gypsum|bittern
F_6/M1,factor,F_6,Latin American pantry staples,137,1.1581,garlic|onion|butternut squash|grapeseed oil|cooking spray|safflower oil|cumin|coriander|sriracha|canola oil|vegeta seasoning|allspice|bell pepper|scotch bonnet pepper|vegetable oil|swordfish|lime|picada|chayote|chicken|whitefish|malanga|quinoa|aji amarillo|red snapper|coriander root|aleppo pepper|brown rice|anise|tasso|masa harina|goat cheese|jicama|beef|hearts of palm|chili powder|chicken broth|annatto seed|aji panca|creme fraiche|culantro|mesquite|cajun seasoning|creole sauce|basmati rice|sumac|rockfish|cannellini bean|empanada shell|stout|tilapia|lettuce|fideo|huacatay|pumpkin seed|halibut|goat|coconut aminos|farmer cheese|sour cream|corn|egg substitute|kidney|plant based cheese|chicha|mirasol chile|rocoto pepper|safflower|cornmeal|cane vinegar|green chili|green tomato|pigeon pea|arepa|egg roll wrapper|tamarind|grits|palm oil|bitter orange|neufchatel cheese|tahini|avocado oil|textured soy protein|cassava|red drum|turnip green|corvina|fresno pepper|file powder|sorghum syrup|tequila|raita|black eyed pea|romesco sauce|pompano|salt cod|balyk|mopping sauce|banana leaf|jaggery|choricero pepper|naan|guava paste|olluco|blood sausage|consomme|yam|carrot top|molasses|cockle|alligator|hogao|kashkaval cheese|quince paste|isot pepper|suet|huitlacoche|chuno|quince|mutton|matsoni|matambre|snake|metaxa|pisco|baked beans|piloncillo|cream of rice|evaporated milk|lacon|clear gel|root beer|sushki|sobrasada|aguardiente|pionono|guascas
F_6/M2,factor,F_6,Sweet confections and cocktail mixers,99,0.5185,rum|white chocolate|ganache|cocoa powder|coffee liqueur|cacao|coffee|condensed milk|orange|maraschino cherry|buttercream|chocolate|nectar|toffee|fruit juice|coconut liqueur|creme anglaise|ladyfinger|agave syrup|digestive biscuit|almond milk|whiskey|advocaat|fondant|food coloring|cream soda|baking soda|bourbon|prune|mango|fructose|passion fruit|jasmine tea|dulce de leche|raisin|pomegranate|guava|green tea|liquor|cream liqueur|bitters|chia seed|pectin|citron|amaro|creme de menthe|ryazhenka|pina colada mix|coconut sugar|grass jelly|almond butter|falernum|southern comfort|cannoli shell|sugarcane|hickory nut|water|nut butter|tapioca pearl|hibiscus|mezcal|pineapple|honeycomb|cherry blossom|kefir|coconut vinegar|plum|grasshopper|papaya|shortening|kaymak|goat milk|plum wine|melon seed|jasmine flower|gluten free flour|hpnotiq|rompope|pandan leaf|bakers ammonia|feijoa|soursop|viburnum|monk fruit|pastila|jackfruit|wintergreen|chinese bayberry|corn oil|bitter almond|honeysuckle flower|rambutan|mixed grains|cola|preserved plum|purple yam|corn silk|jackfruit seed|puzi leaf
F_6/M3,factor,F_6,Mexican and Tex-Mex staples,121,2.2859,monterey jack cheese|corn tortilla|pinto bean|tomatillo|salsa verde|fajita seasoning|salsa|anaheim chile|poblano pepper|adobo sauce|oregano|turkey|enchilada sauce|ancho chile|chorizo|colby cheese|jalapeno|chipotle pepper|flour tortilla|hominy|habanero pepper|refried beans|queso fresco|guacamole|paprika|guajillo chile|olive|hot sauce|sazon|taco shell|tortilla|cotija cheese|portobello mushroom|taco sauce|ranch dressing|chile de arbol|turkey sausage|serrano pepper|chihuahua cheese|oaxaca cheese|manchego cheese|banana pepper|italian dressing|panela cheese|red onion|nopal|bolillo|sofrito|black bean|tamale|new mexico chile|black olive|muenster cheese|achiote paste|cheddar cheese|buffalo meat|red wine vinegar|queso blanco|american cheese|green olive|steak sauce|taco seasoning|collard green|epazote|velveeta cheese|linguica|queso anejo|jerk seasoning|avocado|kidney bean|smoked paprika|pasilla chile|liquid smoke|cheese|sherry vinegar|andouille sausage|cornbread|vegetable juice|bean|chiltepin|white bean|swiss chard|cubanelle pepper|buffalo wing sauce|cascabel chile|mahi mahi|pimento|mojo|mole|turkey stock|chickpea|pickapeppa sauce|venison|corn husk|mulato chile|lima bean|plantain|barbecue sauce|cream of chicken soup|zucchini|longaniza|clamato juice|harissa|squash|adobo seasoning|corn relish|cream of mushroom soup|fried bread|piquante sauce|cream of celery soup|saffron|piquillo pepper|hatch chile|pepper jelly|tajin|alcaparrado|bloody mary mix|vienna sausage|squirrel|hot dog|myzithra cheese
F_7/M0,factor,F_7,East Asian hot pot ingredients,116,0.9521,enoki mushroom|crab mushroom|garland chrysanthemum|wood ear mushroom|kelp|oyster mushroom|glass noodle|konjac|fish ball|fish tofu|wakame|snakehead fish|fish cake|dried shrimp|tofu|rice noodle|luncheon meat|bean sprout|shrimp paste|vegetarian oyster sauce|pork stock|basa|yard long bean|water celery|nori|bamboo pith mushroom|carp|century egg|fish paste|fern|chinese preserved olive|mung bean starch|flaxseed oil|wheat gluten|sole|pork|sweet potato leaf|shepherds purse|chinese yam|loach|peanut|tom yum paste|kudzu root|qingjiang fish|budae jjigae base|sea lettuce|fish noodle|malabar spinach|kombu|goji berry|seaweed|mixed grains|plant based ham|chinese toon|catnip|soybean|vietnamese coriander|amaranth|curry paste|peanut sauce|sea moss|buckwheat|chicory|rice vinegar|okara powder|dragon whisker vegetable|sea grape|longan|batang fish|snow fungus|red date|red rice|palm sugar|meat|krill|bamboo salt|fish sausage|yellow curry paste|pagoda tree flower|fruit vinegar|dory|lye water|chrysanthemum|cucumber|sea hare|cassava|fermented vegetable brine|vietnamese balm|black rice|meat floss|pandan leaf|scad|coconut milk|jobs tears|kencur|bonito|rice paddy herb|thousand island dressing|gac fruit|umeboshi|ice plant|yacon|red bean|pennywort|purslane|pepino melon|tamarillo|sunfish|mulberry leaf|tonguefish|corn silk|gypsum|la cam leaf|gulai seasoning|paederia foetida|bittern
F_7/M1,factor,F_7,Sweet baking and plant-based pantry staples,191,1.6973,cocoa powder|vanilla|soy protein isolate|almond milk|hazelnut|cacao|pumpkin pie spice|blueberry|carob|coffee|syrup|chocolate|xanthan gum|apple pie spice|baking powder|fruit|frosting|banana|stevia|chia seed|nectar|doughnut|oat|cocoa butter|maple syrup|flaxseed|plant based milk|muscovado sugar|coconut|golden syrup|agave syrup|cranberry|frozen yogurt|guar gum|lecithin|chai spice|hemp seed|apple|cream of tartar|cereal|berry|almond butter|baking soda|condensed milk|coconut oil|pecan|fruit juice|raisin|cinnamon|pudding|wheat germ|gingersnap|gingerbread|butterscotch|sunflower seed|spelt|nut butter|eggnog|waffle|bran|whey|clementine|oat milk|fructose|rhubarb|fruit preserves|coconut sugar|whole wheat flour|nectarine|brazil nut|yogurt|pumpkin seed|brown sugar|rice milk|cocoa mass|crumb crust|soy yogurt|egg substitute|soy milk|matcha powder|arrowroot|peppermint|acai|sorghum|honey|cardamom|bourbon|nutmeg|xylitol|date|black tea|erythritol|huckleberry|sparkling water|bee pollen|cream soda|dragon fruit|lucuma|plant based cream|coconut cream|mincemeat|pomegranate|coconut liqueur|agar|maca|psyllium husk|molasses|ryazhenka|cookie butter|fig|apple brandy|poppy seed|grapefruit|spirulina|black treacle|clove|green tea|gingerbread spice|allspice|ice|graham flour|mulberry|butterfly pea flower|cashew|teff|carob molasses|egg|gluten free flour|persimmon|rye|buttermilk|labneh|pancake|ginger liqueur|ginger ale|glycerin|grass jelly|apple cider|coffee creamer|mixed seeds|inulin|honeydew melon|neufchatel cheese|southern comfort|pumpkin|sorghum syrup|einkorn|goat milk|kaya|wheat|tea|coix seed|club soda|tapioca|stout|mahleb|coconut water|barley grass|muffin|thai tea|cream of wheat|margarine|allulose|ascorbic acid|papaya|peanut butter|amazake|chamomile|buffalo milk|clear gel|osmanthus flower|crab apple|dough improver|millet|aloe vera|five grain powder|yeast|rooibos tea|sago|herbal tea|brewers yeast|peach gum|hard cider|barley|sangria|kombucha|ezine cheese|mangosteen|brick tea|hop|milk tofu
F_7/M2,factor,F_7,Savory whole-food Mediterranean pantry staples,141,1.0289,turkey|butternut squash|vegetable stock|portobello mushroom|safflower oil|balsamic vinegar|chickpea|collard green|kale|swiss chard|lentil|grapeseed oil|ancho chile|sriracha|sherry vinegar|salt|chipotle pepper|adobo sauce|goat cheese|canola oil|turkey sausage|tamari|brussels sprout|sage|hummus|sumac|brown rice|apple cider vinegar|nutritional yeast|quinoa|alfalfa sprout|zucchini|cauliflower|pinto bean|caraway seed|buffalo meat|zaatar|celery seed|avocado|plant based cheese|kielbasa|italian seasoning|spinach|salad greens|acorn squash|linguica|bulgur|tahini|textured soy protein|coriander|dill|coconut aminos|sun dried tomato|mustard seed|queso fresco|halloumi|honey mustard|marmite|rye bread|vegetable juice|canadian bacon|hazelnut oil|safflower|cabbage|black bean|bratwurst|mahi mahi|walnut oil|mesquite|buffalo wing sauce|endive|dukkah|vegemite|avocado oil|mixed sprouts|cod|carrot|pickle juice|bison|beef|raita|turmeric|nigella seed|berbere|tzatziki|plantain|bagel|kidney|nut oil|oaxaca cheese|edam cheese|pepperoni|mole|lovage|red curry paste|cornmeal|quorn|yam|goat|mushroom stock|asafoetida|bresaola|gloucester cheese|dandelion|umeboshi vinegar|palm oil|carrot top|black salt|nettle|verjuice|balyk|aquafaba|pangasius|aji amarillo|smoked salmon|jaggery|marlin|borage|smoked salt|ayran|fish oil|hemp oil|kabanos|sweet potato|iberico ham|sturgeon|huacatay|corned beef|arame|cream of rice|moringa|curry leaf|pollock|sprat|gammon|anardana powder|ragi|olluco|corvina|kokum|horse meat
F_8/M0,factor,F_8,Savory everyday salad and supper staples,105,1.0523,black pepper|onion|tomato|lettuce|bell pepper|chive|potato|sausage|vegeta seasoning|mushroom|cheese|mayonnaise|celery|pea|crab|crab stick|beef|chili powder|pickled cucumber|seafood|ham|cucumber|avocado|ketchup|honey mushroom|mixed vegetable|caraway seed|worcestershire sauce|chili sauce|asparagus|corn|cauliflower|caviar|sour cream|hot dog|sprat|luncheon meat|pollock|kidney|beer|smoked meat|oyster|crayfish|sauerkraut|catfish|seafood seasoning|textured soy protein|baked beans|smoked cheese|tabasco pepper|broccoli|crispbread|squid ink|pangasius|green chili|seafood sauce|cod liver|flounder|plant based ham|fish sausage|piri piri|barbecue seasoning|milt|plantain|yakisoba sauce|pan drippings|red drum|wolffish|sauternes|flatbread|squirrel|perch|fish floss|tajin|thousand island dressing|marmite|kabanos|periwinkle|marlin|meat tenderizer|black eyed pea|herring|water chestnut|mesquite|tallow|sushki|unagi kabayaki|okonomiyaki sauce|denbu|ray|conch|pickled onion|herbsaint|kvass|grouse|perilla oil|cream of rice|salam leaf|tarako|ajwain|ume|milk bread|cola|pokeweed|guascas
F_8/M1,factor,F_8,Sweet confections and dessert ingredients,78,0.9303,frosting|sprinkles|toffee|milk chocolate|butterscotch|coffee liqueur|maraschino cherry|cookie|fudge|pudding|irish cream|pumpkin pie spice|marshmallow|pecan|chocolate hazelnut spread|candy coating|waffle|candied fruit|fruit|cream cheese|banana|peppermint|caramel|mocha|bourbon|jam|cereal|advocaat|cranberry|mincemeat|pie filling|coconut liqueur|boysenberry|cooking spray|egg substitute|kirschwasser|southern comfort|fruit preserves|neufchatel cheese|copha|stevia|sour mix|red hots|pie crust|nut|pina colada mix|hickory nut|fruit cocktail|cranberry sauce|croissant|champagne|biscuit|egg|margarine|pretzel|cottage cheese|shortening|muffin|stout|poppy seed|pastry|sweet vermouth|pineapple|corn flakes|guava|root beer|benedictine|cracker|schnapps|farmer cheese|creme de violette|rompope|crab apple|cantaloupe|suet|wintergreen|sweet roll|dough improver
F_8/M2,factor,F_8,East Asian vegetables and freshwater pantry,82,0.6192,dried vegetable|ginkgo nut|snakehead fish|chicken fat|pickled vegetable|arrowhead|snow vegetable|cordyceps flower|yu choy|yard long bean|pickled radish|rapeseed|fish tofu|basa|egg tofu|green sichuan peppercorn|fish cake|bitter melon|water spinach|loach|tofu pudding|luffa|termite mushroom|rakkyo|kimchi|starfruit|longan|epiphyllum flower|bellflower root|seaweed|wuchang fish|sweet and sour sauce|sea moss|bamboo leaf|bombay duck fish|dragon fruit|catnip|chinese toon|wampee|fish noodle|red date|xylitol|cudweed|sea coconut|jackfruit|korean rice wine|korean bbq sauce|batang fish|mugwort|water mimosa|red bean|butterfly pea flower|wild ginger|erythritol|psyllium husk|furikake|bitter almond|kencur|loquat|kiwi|honeysuckle flower|honey citron tea|kapok flower|loquat leaf|milk tea|mangosteen|la cam leaf|curry leaf|durian|bilimbi|hog plum|flaxseed|moringa|dried ganba mushroom|paederia foetida|palm seed|anardana powder|peperomia pellucida|acerola|calpis|sachima|viburnum
F_8/M3,factor,F_8,Italian deli sandwich ingredients,101,1.8352,provolone cheese|asiago cheese|olive|fontina cheese|portobello mushroom|turkey|ranch dressing|caesar dressing|red pepper|pepperoncini|pesto|alfredo sauce|parsley|parmesan cheese|pepperoni|italian dressing|italian seasoning|arugula|pita bread|tapenade|mortadella|artichoke|marinara sauce|crouton|banana pepper|gouda cheese|oregano|romano cheese|swiss cheese|tortellini|muenster cheese|turkey sausage|havarti cheese|italian sausage|green olive|pasta sauce|jarlsberg cheese|english muffin|cherry pepper|blue cheese|capicola|black olive|basil|salami|mustard|pastrami|caper|bechamel|mozzarella cheese|bread|honey mustard|bagel|rye bread|bread crumbs|cannellini bean|bacon|pizza crust|canadian bacon|pasta|crescent roll|brick cheese|peppadew pepper|alfalfa sprout|mixed herbs|salad greens|pizza sauce|vinaigrette|giardiniera|buffalo wing sauce|fines herbes|hummus|hearts of palm|boursin cheese|spinach|emmental cheese|dill|edam cheese|summer sausage|egg roll wrapper|sun dried tomato|chutney|soppressata|hollandaise sauce|bearnaise sauce|plant based cheese|mixed sprouts|herb|herbes de provence|dijonnaise|salad dressing|smoked salmon|orange roughy|salad cream|tuna|vegemite|braunschweiger|grits|dough|bolognese sauce|sucuk|pink sauce
F_8/M4,factor,F_8,Tex-Mex and Cajun pantry staples,82,1.9226,colby cheese|monterey jack cheese|creole seasoning|salsa|fajita seasoning|pinto bean|hot sauce|corn tortilla|steak sauce|adobo sauce|jalapeno|flour tortilla|american cheese|chipotle pepper|liquid smoke|taco sauce|salsa verde|lemon pepper|anaheim chile|habanero pepper|enchilada sauce|cheddar cheese|velveeta cheese|guacamole|kielbasa|andouille sausage|cajun seasoning|hominy|taco shell|sazon|blackening seasoning|pickle relish|buffalo meat|cornbread|taco seasoning|jerk seasoning|pickle juice|sofrito|tortilla|vegetable juice|refried beans|pimento|kidney bean|venison|linguica|french dressing|browning sauce|celery seed|lima bean|cream of chicken soup|poultry seasoning|greek seasoning|tamale|whitefish|cream of celery soup|crab boil seasoning|cream of mushroom soup|pickapeppa sauce|horseradish|barbecue sauce|black bean|clamato juice|haddock|bratwurst|cocktail sauce|bean|remoulade sauce|mojo|gravy|file powder|smoked salt|corn relish|corned beef|tartar sauce|piquante sauce|egg noodle|bloody mary mix|pepper jelly|montreal steak seasoning|crappie|pickling spice|bear meat
F_9/M0,factor,F_9,Chinese banquet delicacies and dried seafood,84,1.6848,sea cucumber|crab mushroom|dried oyster|jinhua ham|dried scallop|abalone|shaoxing wine|shiitake mushroom|wood ear mushroom|tea tree mushroom|lotus root|arrowhead|kelp|straw mushroom|bamboo shoot|ginkgo nut|bamboo pith mushroom|yu choy|cordyceps flower|msg|sand ginger|fried gluten ball|dried lily bud|king oyster mushroom|chu hou paste|chicken fat|fried tofu puff|braising liquid|tsao ko|ginger|winter melon|rice wine|daikon|baijiu|scallion oil|choy sum|fermented tofu|hair vegetable|fish ball|carp|dark soy sauce|umami sauce|sea snail|lions mane mushroom|camellia oil|termite mushroom|bok choy|matsutake mushroom|vegetable extract|snakehead fish|nameko mushroom|loach|chinese cured pork|luffa|superior stock|cured duck|dace|sand worm|fish maw|shark fin|angelica root|chinese yam|pigeon egg|mandarin fish|quail egg|cartilage|century egg|dried vegetable|star anise|fuzzy melon|duck|epiphyllum flower|turtle|soju|bitter melon|wine lees|burdock root|fish mint|char siu sauce|duck egg|bak kut teh spice|deer mushroom|zao lu|wolfberry leaf
F_9/M1,factor,F_9,Hearty American comfort meal staples,77,0.8334,colby cheese|creole seasoning|salsa verde|wild rice|cheddar cheese|italian dressing|salsa|cornbread|lemon pepper|green olive|sazon|black bean|sofrito|taco sauce|velveeta cheese|cannellini bean|chicken|venison|poultry seasoning|kidney bean|cream of chicken soup|bean|browning sauce|taco seasoning|red wine|sour cream|tortilla|french dressing|cream of celery soup|cream of mushroom soup|swiss cheese|chanterelle mushroom|pheasant|achiote paste|grits|chihuahua cheese|pasta sauce|mojo|black eyed pea|quail|brown rice|pickapeppa sauce|pasta|pigeon pea|quinoa|borlotti bean|madeira wine|file powder|smoked cheese|porcini mushroom|corn|guinea hen|watercress|herb|fried bread|black truffle|alligator|orange roughy|cottage cheese|myzithra cheese|morel mushroom|utskho suneli|rouille|rabbit|alcaparrado|halloumi|tkemali sauce|game stock|balyk|tulum cheese|sulguni cheese|snake|black garlic|umeboshi vinegar|partridge|hogao|sushki
F_9/M2,factor,F_9,Chinese tong sui dessert ingredients,124,2.0936,longan|osmanthus flower|lotus seed|hawthorn|dried tangerine peel|monk fruit|snow fungus|fox nut|lily bulb|chrysanthemum|peach gum|grass jelly|ice jelly|kudzu root|red date|lotus leaf|goji berry|mung bean|astragalus root|rock sugar|coix seed|birds nest|red bean|edible flower|hyacinth bean|licorice root|lychee|maltose|jobs tears|barley|fermented glutinous rice|oolong tea|sea coconut|pu erh tea|mulberry|glutinous rice|soybean|xylitol|rosewater|mung bean paste|bitter almond|sago|bamboo leaf|jasmine flower|millet|black rice|coconut water|aloe vera|taro|chestnut|honeysuckle flower|mung bean jelly|buffalo milk|corn silk|green tea|citrus|papaya|gardenia fruit|allulose|date|fig|hibiscus|red rice|sugarcane|peanut|pigeon|kumquat|schisandra berry|pickled sakura blossom|black tea|flaxseed oil|loquat|preserved plum|bellflower root|lye water|chinese bayberry|sorghum|wheat|pomelo|tiger milk mushroom|pepino melon|white tea|loquat leaf|starfruit|plum wine|kapok flower|mulberry leaf|plum|pear|mixed grains|bone|wampee|tea|yacon|gardenia flower|conch|lotus flower|buckwheat|honey citron tea|amaranth|osmanthus wine|tapioca pearl|water chestnut|mangosteen|purple yam|golden ear mushroom|reed leaf|cotton candy|maca|liquor|dandelion|qingbu liang|pine pollen|wine|goose|brick tea|citron|limewater|ginger wine|carrageenan|dong leaf|gypsum|hemp oil|puzi leaf
F_9/M3,factor,F_9,East-Asian savory broth and seafood,74,0.6483,broth|white soy sauce|pork stock|fish paste|carrot|squid|pork|sea bass|fish noodle|seafood sauce|chayote|ta cai|bonito flakes|bone marrow|cured chicken|snail|shark|fish|clay pot rice sauce|galangal|bottle gourd|starch|sukiyaki sauce|offal|pearl mushroom|abalone mushroom|mentsuyu|catfish|black vinegar|rice|maitake mushroom|komatsuna|cod|whitebait|long pepper|rock tripe|lard|shio koji|salt pork|barramundi|pea|mushroom|mudfish|tauco|ham|seafood seasoning|grouper|wild ginger|snail rice noodle|dumpling|senbei|puffer fish|lamb|bamboo salt|kencur|perilla oil|milkfish|water shield|pike|cattail|crosnes|fried puffed cracker|perch|petis|koji|qingtou mushroom|dried ganba mushroom|chirimen jako|chaozhou salted vegetable|denbu|hanpen|aji panca|bittern|nigari
F_9/M4,factor,F_9,Sweet baking and dessert ingredients,89,0.5413,baking powder|ice cream|apricot|cacao|gelatin|toffee|baking soda|cinnamon|almond milk|irish cream|cream of tartar|oat|cardamom|orange blossom water|ladyfinger|honey|condensed milk|chia seed|mastic|mincemeat|sparkling water|flaxseed|malt|nutmeg|brown sugar|lecithin|bran|dulce de leche|sherbet|advocaat|vodka|mahleb|kaymak|club soda|agar|coconut sugar|copha|einkorn|wheat germ|amaro|shortening|water|panettone|buttermilk|kadaifi|gullac|maraschino liqueur|lillet|cranberry liqueur|salep|margarine|crab apple|chamomile|pumpkin|glycerin|sweet vermouth|chartreuse|ricotta cheese|mead|cranberry sauce|pomegranate molasses|isomalt|almond tofu|goat milk|ezine cheese|evaporated milk|khoya|jaggery|kombucha|anardana powder|ragi|cornelian cherry|suet|ayran|piloncillo|kashmiri chili|calendula|yufka|wax apple|panch phoran|nasturtium|argan oil|palm seed|sambar powder|indian gooseberry|wolffish|pionono|la cam leaf|alum
F_10/M0,factor,F_10,Sweet dessert and confection bases,134,0.7509,custard|white chocolate|sprinkles|ice cream|creme anglaise|jam|pickled sakura blossom|liqueur|honey|ice jelly|amaretti cookie|green tea|ladyfinger|pear|plum wine|mulberry|chocolate liqueur|sparkling water|pumpkin pie spice|egg yolk|eggnog|chia seed|food coloring|brown sugar|oolong tea|chai spice|corn syrup|grenadine|peppermint|plum|anise|cream|water|soy milk|egg|bourbon|tea|flour|fruit preserves|mincemeat|kudzu root|monk fruit|chestnut|wine|mochi|mixed grains|chrysanthemum|honey citron tea|cream cheese|port wine|cherry blossom|black sesame seed|cashew|grappa|licorice root|nutmeg|persimmon|flaxseed oil|bitter almond|sour mix|club soda|pancake|elderberry|chicory|buckwheat|crepe|geranium|kinako|cantaloupe|white tea|lillet|almond tofu|soju|buttermilk|chinese bayberry|pomelo|crab apple|goat milk|ginkgo nut|kombucha|fruit vinegar|meat floss|dough improver|ice plant|damson|black rice|creme de violette|rice paper|preserved plum|pepino melon|bellflower root|aquavit|shortening|prickly pear|sweet potato|red rice|suet|salted duck egg|chinese yam|root beer|loquat|mugwort|okara powder|kvass|gardenia flower|amazake|rompope|sparkling wine|mizuame|margarine|loquat leaf|dango|mulling spice|wisteria flower|galette|foie gras|quince paste|schisandra berry|lotus flower|cordyceps flower|sangria|wintergreen|epiphyllum flower|cola|thousand island dressing|pistachio oil|paratha|gac fruit|kapok flower|bak kut teh spice|pagoda tree flower|nerikiri|puzi leaf|dong leaf
F_10/M1,factor,F_10,Japanese and Korean hot pot ingredients,166,1.9749,enoki mushroom|garland chrysanthemum|shiitake mushroom|fried tofu puff|crab mushroom|udon noodle|wakame|fish cake|kelp|bonito flakes|sesame oil|dashi|yu choy|soy sauce|gochujang|fish ball|mirin|perilla|fish tofu|king oyster mushroom|kimchi|daikon|rice cake|kombu|lotus root|bamboo shoot|egg tofu|nori|pea shoot|mentsuyu|bean sprout|konjac|burdock root|crab stick|bok choy|sukiyaki sauce|nameko mushroom|rapeseed|pickled radish|garlic chive|luncheon meat|rice wine|shichimi togarashi|sesame paste|yakiniku sauce|white soy sauce|chikuwa|sake|yuzu kosho|braising liquid|tofu|choy sum|octopus|fried gluten ball|eel|miso|sea urchin|crab roe|chinese preserved olive|sushi vinegar|furikake|weipa|sole|fish roe|char siu pork|sweet chili sauce|pickled ginger|natto|chinese sausage|water celery|mitsuba|termite mushroom|vegetarian oyster sauce|komatsuna|edamame|chinese broccoli|ramen noodle|maitake mushroom|ponzu|ssamjang|hijiki|somen noodle|cheongyang chili|seaweed|wonton|tatsoi|sesame seed|korean bbq sauce|fiddlehead fern|matsutake mushroom|sword bean|quail egg|pork|budae jjigae base|pacific saury|jellyfish|cartilage|curry paste|mentaiko|mizuna|plant based ham|bottle gourd|wasabi|fish sausage|unagi kabayaki|tempura flour|okonomiyaki sauce|bonito|krill|tenkasu|chunjang|tteokbokki sauce|goose egg|dried orchid flower|korean rice wine|spring roll wrapper|offal|unagi sauce|whitebait|chinese toon|dumpling|gochugaru|malabar spinach|ta cai|meat|senbei|koji|doenjang|pearl mushroom|deer mushroom|buldak sauce|perilla oil|tonkatsu sauce|catnip|fish floss|aonori|sea grape|myoga|shochu|hot and sour sauce|yakisoba sauce|mackerel|shirasu|hanpen|pollock|vietnamese pork roll|denbu|zhajiang sauce|chirimen jako|umeboshi|bulgogi|shio koji|sansho pepper|amberjack|shirataki noodle|snail rice noodle|vietnamese balm|radish cake|purple gynura|scad|tarako|nanohana|cold jelly noodle|capelin|donburi sauce|ume
F_10/M2,factor,F_10,Savory meal components and condiments,148,0.8739,olive oil|bacon|mushroom|avocado|cheese|lettuce|sriracha|cabbage|vegeta seasoning|mayonnaise|gouda cheese|chicken|grapeseed oil|carrot|vegetable oil|potato|tamari|flour tortilla|spinach|chile de arbol|bread|salmon|anchovy|salad greens|white wine|pinto bean|tuna|manchego cheese|horseradish|broth|sherry|chili powder|curry|italian sausage|sambal oelek|blackening seasoning|broccolini|rice|brown rice|ham|beef|pasta|squash|radish|sausage|bean|mozzarella cheese|mixed vegetable|textured soy protein|queso blanco|cotija cheese|tortilla|snow pea|truffle oil|adobo seasoning|sugar snap pea|sour cream|teriyaki sauce|chihuahua cheese|cod|ketchup|red curry paste|corn|okra|rice vinegar|brie cheese|microgreen|serrano ham|summer sausage|cucumber|coconut aminos|caviar|fresno pepper|panela cheese|eggplant|speck|prosciutto|peanut sauce|broccoli|fideo|sardine|noodle|velveeta cheese|black garlic|salmon roe|espelette pepper|pate|plum sauce|longaniza|salad dressing|vienna sausage|smoked salmon|avocado oil|tahini|sulguni cheese|consomme|cascabel chile|camembert cheese|hot dog|khmeli suneli|garam masala|robiola cheese|hokkien noodle|sprat|taco seasoning|iberico ham|bloody mary mix|stracchino cheese|arepa|asafoetida|choricero pepper|sweet soy sauce|cod liver|yuzu|tikka masala|squirrel|blood sausage|roquefort cheese|panch phoran|baked beans|sobrasada|sambar powder|sushki|yam|tallow|wolffish|kashmiri chili|arame|paneer|lacon|butifarra|grouse|idli|milt|ajwain|cantal cheese|grissini|milk bread|chuno|pokeweed|la giang leaf|balado seasoning|pionono|peperomia pellucida|indian gooseberry|guascas|mac khen|nigari
F_11/M0,factor,F_11,Chinese savory pantry staples,240,1.6565,light soy sauce|doubanjiang|celtuce|fermented black bean|shaoxing wine|blood tofu|water bamboo|litsea cubeba|sichuan peppercorn|umami sauce|chili oil|arrowhead|soybean paste|scallion oil|hot pot base|mapo tofu sauce|razor clam|fish tofu|fried gluten ball|yu choy|braising liquid|tsao ko|sweet bean sauce|dark soy sauce|green sichuan peppercorn|rapeseed|chu hou paste|vegetable extract|fermented tofu|loach|sweet potato starch|dry pot sauce|rice cake|xo sauce|filefish|pickled radish|sand ginger|green fish|hunan chopped chili|fern|yibin yacai|wuchang fish|qingjiang fish|stinky tofu|five spice powder|crab claw fish|sour broth|cartilage|preserved cabbage|nameko mushroom|sea lettuce|wakame|camellia oil|water celery|guizhou sour soup|termite mushroom|sea snail|rakkyo|daylily flower|mantis shrimp|superior stock|liangpi|fish skin|mandarin fish|seafood sauce|chive flower|sesame paste|fermented chive flower paste|korean bbq sauce|hairtail|leek|bombay duck fish|fish noodle|kimchi|chinese preserved olive|sanzi|rice tofu|mustard root|er cai|star anise|doenjang|shrimp mushroom|sword bean|weipa|fiddlehead fern|yellow croaker|char siu pork|vegetarian oyster sauce|dried vegetable|chinese celery|clay pot rice sauce|kohlrabi|ssamjang|stinky mandarin fish|budae jjigae base|yak meat|goose egg|black vinegar|mountain pepper|pomfret|wonton|dried orchid flower|silkworm pupa|youtiao|cured chicken|cheongyang chili|dragon whisker vegetable|abalone mushroom|sea hare|shaobing|sukiyaki sauce|long pepper|taro stem|offal|stir fry sauce|bai ji mo|jellyfish|sweet and sour sauce|batang fish|spice mix|bitter green|fish mint|fried dough twist|sweet preserved mustard green|chunjang|wine lees|whelk|puffer fish|ta cai|catnip|korean rice wine|sweet potato leaf|donkey meat|steamed bun|chinese toon|buldak sauce|rock tripe|yuzu kosho|zhajiang sauce|dory|mitsuba|plant based ham|periwinkle|tteokbokki sauce|fermented vegetable brine|pacific saury|krill|smoked meat|cicada|yakiniku sauce|goose|meat|malabar spinach|deer mushroom|hot and sour sauce|zao lu|duck|sea grape|myoga|wild betel leaf|turtle|horse head fish|fish sausage|ghost pepper|mushroom soy sauce|sea bream|whitebait|geoduck|senbei|water shield|turbot|clover|topmouth culter|mustard oil|mudfish|wild ginger|hijiki|ground ivy|purple gynura|needlefish|sunfish|bamboo salt|chaozhou salted vegetable|radish cake|mudskipper|shio koji|lard|gochugaru|sturgeon|tonguefish|fish oil|snail rice noodle|perilla oil|dried ganba mushroom|komatsuna|shirataki noodle|miiuy croaker|snake gourd|cattail|tamarillo|winged bean|donburi sauce|scad|cold jelly noodle|mentaiko|mei kuei lu wine|tauco|goose fat|five willow vegetable|horse mackerel|yakisoba sauce|sansho pepper|bulgogi|lambs quarters|sau fruit|shochu|petis|la giang leaf|melinjo|horse meat|mac khen|mac mat fruit|panang curry paste|jackfruit seed|mallow|peperomia pellucida|balado seasoning|papaya leaf|purslane|gulai seasoning|bittern|shirasu|chirimen jako|asam gelugur|kokum|kashmiri chili|goda masala|idli|sev|nigari
F_11/M1,factor,F_11,Sweet dessert and confection ingredients,53,0.7233,vanilla|white chocolate|apricot|candied fruit|syrup|pecan|apple|toffee|cranberry|coffee|gingersnap|eggnog|whipped topping|hazelnut liqueur|cinnamon|brandy|bourbon|walnut|peach|jam|mascarpone cheese|marshmallow|golden syrup|nutmeg|raisin|brown sugar|cognac|apricot brandy|apple cider|clove|pastry|pear|cardamom|sour mix|nut|ginger ale|amaro|sunflower seed|grape|pie crust|creme fraiche|red hots|coffee creamer|kissel|cottage cheese|pancake|whey|margarine|crab apple|pretzel|jagermeister|schnapps|sangria
F_11/M2,factor,F_11,Savory cheese and hearty protein staples,74,0.7708,monterey jack cheese|colby cheese|provolone cheese|bacon|parmesan cheese|fontina cheese|cheese|pinto bean|sage|beef|mozzarella cheese|zucchini|romano cheese|cheddar cheese|blue cheese|pasta sauce|goat cheese|bread|feta cheese|tortilla|pizza crust|rosemary|pepperoni|taco sauce|pizza sauce|refried beans|cumin|hominy|velveeta cheese|chili powder|acorn|chihuahua cheese|sausage|kidney|chicken broth|ricotta cheese|gorgonzola cheese|egg roll wrapper|cauliflower|speck|longaniza|celeriac|pepper jelly|cornmeal|naan|lamb|nopal|rabbit|mixed sprouts|beer|scamorza|coconut aminos|barbecue seasoning|mulato chile|utskho suneli|romanesco|carrot top|duck stock|baked beans|meat tenderizer|adjika|tallow|jerusalem artichoke|tkemali sauce|butifarra|lacon|olluco|flatbread|capon|asafoetida|qingtou mushroom|ume|cola|guascas
F_11/M3,factor,F_11,East Asian herbal teas and cooling desserts,81,1.0414,hawthorn|pu erh tea|allulose|rosehip|ice jelly|grass jelly|mung bean jelly|jobs tears|gardenia fruit|rock sugar|oat milk|bamboo leaf|licorice root|soju|cotton candy|mulberry leaf|cured duck|osmanthus wine|dried oyster|gardenia flower|white tea|black tea|mung bean starch|honey citron tea|honeysuckle flower|pepino melon|reed leaf|pigeon egg|melon seed|tofu pudding|corn silk|wampee|hibiscus|bak kut teh spice|sand worm|bellflower root|herbal tea|schisandra berry|sea moss|yacon|tapioca pearl|isomalt|pagoda tree flower|cudweed|kapok flower|passion fruit|prickly pear|asian pear|carrageenan|kaya|jackfruit|brick tea|paederia foetida|gac fruit|pearl mushroom|golden ear mushroom|crosnes|fruit tea|corn oil|umeboshi|calamansi|milk tofu|hemp oil|crepe|pumpkin leaf|dong leaf|amazake|palm seed|five grain powder|puzi leaf|gypsum|kvass|dango|fermentation starter cake|anardana powder|paratha|piloncillo|viburnum|acacia|hop|rowan berry
F_12/M0,factor,F_12,Sweet liqueurs fruits and confections,78,0.9560,apricot brandy|eggnog|biscotti|gingersnap|clementine|chai spice|frozen yogurt|limoncello|creme anglaise|marzipan|kirschwasser|cacao|drambuie|sherbet|apple pie spice|sour mix|pudding|boysenberry|campari|muscovado sugar|doughnut|blood orange|elderflower|prosecco|coconut liqueur|mezcal|lillet|lemon verbena|citron|violet|huckleberry|falernum|southern comfort|benedictine|mastic|loganberry|lemon balm|ice cream cone|gooseberry|orgeat|panettone|gingerbread spice|ryazhenka|hickory nut|chartreuse|geranium|fruit cocktail|lingonberry|sea buckthorn|sambuca|honeydew melon|melon|creme de violette|peppermint|sparkling wine|cocoa mass|guava|rose wine|copha|mulling spice|cantaloupe|cape gooseberry|feijoa|grape must|clotted cream|pluot|rusk|vegetable puree|crab apple|farina|tonka bean|coffee creamer|damson|mixed seeds|pastis|junket|wintergreen|soursop
F_12/M1,factor,F_12,Chinese pantry vegetables and umami staples,174,1.0294,seasoning sauce|mala sauce|crab mushroom|celtuce|scallion oil|soybean sprout|water bamboo|straw mushroom|zha cai|garland chrysanthemum|wood ear mushroom|snow vegetable|yu choy|pickled mustard green|rapeseed|egg tofu|jinhua ham|fried gluten ball|garlic scape|braising liquid|fish ball|choy sum|umami sauce|sea cucumber|fish tofu|hot pot base|chicken fat|camellia oil|konjac|pea shoot|dried lily bud|pickled radish|blood tofu|eel|tea tree mushroom|litsea cubeba|ginkgo nut|bok choy|arrowhead|chinese cured pork|perilla|wakame|chinese sausage|sea snail|sweet bean sauce|water celery|yibin yacai|termite mushroom|crab roe|pickled ginger|chinese broccoli|sole|tsao ko|pickled vegetable|shellfish|chinese preserved olive|frog leg|fern|stinky tofu|sesame paste|sour bamboo shoot|green sichuan peppercorn|garlic chive|vegetarian oyster sauce|basa|vegetable extract|luffa|youtiao|mantis shrimp|cured fish|matsutake mushroom|pork stock|kimchi|chive flower|water spinach|yellow croaker|yard long bean|shepherds purse|century egg|chili garlic sauce|white soy sauce|xo sauce|goose egg|fish paste|sword bean|bamboo pith mushroom|kohlrabi|dried vegetable|soybean oil|lions mane mushroom|chinese toon|cordyceps flower|sea urchin|duck egg|wonton|sweet potato leaf|bottle gourd|fiddlehead fern|sushi vinegar|chinese celery|flaxseed oil|mung bean starch|wheat gluten|sanzi|dumpling wrapper|lotus leaf|fish mint|er cai|guizhou sour soup|tom yum paste|black vinegar|cured chicken|mixed grains|sweet and sour sauce|rakkyo|pomfret|steamed bun|malabar spinach|spring roll wrapper|dashi|natto|fuzzy melon|furikake|bream|smoked meat|ramen noodle|seafood|meat tenderizer|angelica root|dragon whisker vegetable|chicory|catnip|rice bran oil|clover|whelk|red rice|zao lu|watermelon radish|squash blossom|wolfberry leaf|unagi kabayaki|wild betel leaf|senbei|fruit vinegar|okara powder|plum sauce|bitter green|donkey meat|squid ink|turbot|pagoda tree flower|mustard oil|epiphyllum flower|cudweed|barbecue seasoning|gochugaru|sugar snap pea|snail rice noodle|unagi sauce|water shield|salmon roe|foie gras|okonomiyaki sauce|thousand island dressing|ground ivy|seafood seasoning|goose fat|green curry paste|ice plant|curing salt|avocado oil|egg roll|purslane|capelin
F_12/M2,factor,F_12,Southeast Asian floral confectionery ingredients,82,0.8422,cocoa butter|fruit puree|dragon fruit|xylitol|butterfly pea flower|edible gold leaf|macadamia nut|psyllium husk|custard powder|pandan leaf|pickled sakura blossom|purple sweet potato|poolish|carob|hemp seed|lychee|sponge cake|lecithin|spirulina|buffalo milk|bee pollen|barley grass|wafer|starfruit|fructose|amchur|lye water|maca|jackfruit|jasmine flower|nut butter|brazil nut|choux pastry|melon seed|rose syrup|amaranth|chrysanthemum|acai|waffle|yuzu|cherry blossom|soy yogurt|inulin|fermented glutinous rice|pomelo|liquor|calamansi|bamboo leaf|roti|bakers ammonia|limewater|dough improver|palm oil|chinese bayberry|chamomile|prickly pear|persimmon|yacon|mugwort|coriander root|khoya|paratha|palm seed|turmeric leaf|ajwain|sea coconut|kaffir lime|kashmiri chili|wampee|grasshopper|chayote|jackfruit seed|kencur|milk tofu|petai bean|kapok flower|tiger milk mushroom|cherry leaf|alum|orris root|pumpkin leaf|balado seasoning
F_12/M3,factor,F_12,Western deli cheeses and bold condiments,114,0.8466,asiago cheese|jarlsberg cheese|banana pepper|canadian bacon|cherry pepper|havarti cheese|habanero pepper|fajita seasoning|blackening seasoning|fines herbes|honey mustard|bratwurst|celery seed|alfredo sauce|linguica|pickle relish|edam cheese|caesar dressing|jerk seasoning|french dressing|malt vinegar|safflower oil|english muffin|neufchatel cheese|buffalo wing sauce|remoulade sauce|stilton cheese|tasso|farmer cheese|greek seasoning|acorn squash|mesquite|brick cheese|croissant|kidney|emmental cheese|pastrami|bagel|bluefish|alfalfa sprout|piquillo pepper|ravioli|cotija cheese|tomatillo|pink pepper|guajillo chile|plant based cheese|camembert cheese|bison|quark|comte cheese|crab boil seasoning|clamato juice|raclette cheese|tajin|guinea hen|oaxaca cheese|crescent roll|scotch bonnet pepper|duck fat|mojo|brioche|safflower|tamale|robiola cheese|cocktail sauce|chiltepin|textured soy protein|braunschweiger|pan drippings|pheasant|nduja|ras el hanout|herbes de provence|corn husk|verjuice|zucchini flower|lovage|fresno pepper|smoked salt|sulguni cheese|green tomato|branzino|montreal steak seasoning|nut oil|smoked salmon|jerusalem artichoke|baharat|mulato chile|iberico ham|montasio cheese|liver|white truffle|sweetbread|tallow|corned beef|nettle|pickled onion|squirrel|brewers yeast|pistachio oil|roquefort cheese|cantal cheese|suet|cream of rice|borage|matsoni|baked beans|crepe|sprat|nora chile|pink sauce|calcium chloride|acacia
F_13/M0,factor,F_13,East Asian sweet dessert ingredients,111,1.9833,osmanthus flower|grass jelly|butterfly pea flower|ice jelly|dragon fruit|lotus seed|longan|xylitol|mung bean paste|purple sweet potato|red bean paste|hawthorn|mung bean|peach gum|red bean|coix seed|oolong tea|rosewater|edible flower|glutinous rice flour|maltose|taro|pandan leaf|barley grass|lychee|sago|black rice|glutinous rice|snow fungus|fermented glutinous rice|jasmine tea|coconut water|pickled sakura blossom|buffalo milk|milk tea|chrysanthemum|red yeast|birds nest|allulose|kudzu root|dried tangerine peel|black tea|bamboo leaf|green tea|rosehip|red date|lotus leaf|mulberry|pu erh tea|aloe vera|tapioca pearl|soybean|black sesame seed|erythritol|lye water|wheat|agar|chestnut|durian|millet|tapioca|peanut|jasmine flower|passion fruit|mochi|chinese yam|watermelon|kiwi|hibiscus|gardenia fruit|kumquat|tea|mango|meat floss|mixed grains|cherry blossom|pomelo|flaxseed oil|mugwort|pine pollen|corn silk|chinese bayberry|red rice|jackfruit|sugar|yuzu|honey citron tea|osmanthus wine|cotton candy|corn oil|kinako|lotus flower|coconut cream|mulberry leaf|amaranth|sesame seed|purple yam|okara powder|reed leaf|water chestnut|cornstarch|la cam leaf|brick tea|paederia foetida|limewater|gac fruit|bakers ammonia|wisteria flower|dango|rambutan|paratha
F_13/M1,factor,F_13,Whole grain and seed pantry staples,78,1.1291,coconut oil|flaxseed|chia seed|pumpkin seed|raisin|soy protein isolate|ghee|sunflower seed|coconut|yogurt|sunflower oil|oat|salt|xanthan gum|sorghum|guar gum|whey|whole wheat flour|turmeric|lecithin|coconut milk|wheat germ|black currant|arrowroot|water|soy milk|amchur|yam|rye|black pepper|nigella seed|pumpkin|curd|garam masala|psyllium husk|mustard seed|beet|sweet potato|oat milk|anise|vegetable oil|melon seed|saffron|rice|asafoetida|cornmeal|gluten free flour|yeast|mahleb|ajwain|goat milk|ascorbic acid|dough|khoya|aquafaba|five grain powder|flattened young rice|banana leaf|brewers yeast|cassava|vegeta seasoning|dough improver|chili powder|roti|corn husk|shrimp|annatto seed|hop|purslane|sausage|breadfruit|milk tofu|ice plant|fermentation starter cake|gourami|dong leaf|cherry leaf|puzi leaf
F_13/M2,factor,F_13,Hearty American savory mains and seasonings,66,0.6721,portobello mushroom|turkey sausage|andouille sausage|jalapeno|swiss chard|cheese|caesar dressing|marinara sauce|collard green|veal|cajun seasoning|haddock|bechamel|cannellini bean|crab boil seasoning|turkey stock|tomatillo|caraway seed|sazon|mozzarella cheese|salami|enchilada sauce|vegetable juice|white bean|adobo seasoning|barbecue sauce|sun dried tomato|summer sausage|pine nut|parsley root|poultry seasoning|nopal|tuna|pastrami|soppressata|red drum|grits|pizza sauce|file powder|masa harina|piri piri|crappie|juniper berry|consomme|hot dog|montasio cheese|red leicester cheese|cardoon|cascabel chile|cantal cheese|smoked salmon|sucuk|matsoni|cockle|alcaparrado|smelt|wolffish|corned beef|matambre|milt|huitlacoche|milk bread|acacia|mettwurst|pokeweed|tarako
F_13/M3,factor,F_13,Pastry and confection components,85,1.4162,ganache|cookie|meringue|cocoa powder|vanilla|irish cream|sponge cake|rum|earl grey tea|fruit puree|strawberry|custard|gelatin|cocoa butter|cherry liqueur|creme anglaise|egg yolk|digestive biscuit|trehalose|condensed milk|fondant|milk|fruit|cream|glucose syrup|swiss roll|blueberry|mascarpone cheese|baking powder|activated charcoal powder|edible gold leaf|candied fruit|punch|doughnut|matcha powder|cream of tartar|triple sec|nougat|custard powder|corn syrup|food coloring|choux pastry|egg white|kirschwasser|cranberry|macadamia nut|pie filling|butter|cocoa mass|flour|malt|cajeta|mastic|tonka bean|poolish|rose syrup|creme de menthe|egg|hickory nut|pectin|puff pastry|pastry|evaporated milk|isomalt|plant based cream|glycerin|vegetable puree|orange blossom water|blue curacao|ice|calpis|inulin|thai tea|gum paste|gin|junket|milo|clotted cream|dextrose|salep|sachima|benedictine|prickly pear|soursop|fruit tea
F_13/M4,factor,F_13,Chinese savory pantry staples,108,1.1000,zha cai|msg|snow vegetable|water bamboo|luncheon meat|sweet potato starch|baijiu|mustard green|dried shrimp|black bean paste|camellia oil|chinese cured pork|five spice powder|pickled vegetable|sweet bean sauce|eel|garlic chive|chinese sausage|yibin yacai|char siu pork|choy sum|chinese preserved olive|cured fish|crab roe|peanut oil|nori|chinese broccoli|youtiao|duck egg|sanzi|soybean oil|goose egg|dumpling wrapper|shepherds purse|white pepper|salted duck egg|fish paste|yellow croaker|mapo tofu sauce|mung bean starch|winter melon|er cai|bonito flakes|cured duck|steamed bun|rakkyo|sushi vinegar|krill|mustard root|seaweed|char siu sauce|wuchang fish|spring roll wrapper|preserved cabbage|wine lees|sweet potato leaf|bombay duck fish|clover|pacific saury|sea moss|lard|smoked meat|rice bran oil|spice mix|rice paper|meat|tempura flour|squash blossom|cudweed|pagoda tree flower|salt pork|wolfberry leaf|bitter green|fish sausage|fish floss|unagi kabayaki|ground ivy|oyster|vietnamese pork roll|barbecue seasoning|whitebait|squid ink|donkey meat|radish cake|mackerel|okonomiyaki sauce|thousand island dressing|unagi sauce|goose fat|cattail|caul fat|mudskipper|fish oil|foie gras|mei kuei lu wine|topmouth culter|mentaiko|dried ganba mushroom|balut|horse mackerel|flatbread|five willow vegetable|sansho pepper|aonori|pumpkin leaf|capelin|gypsum|balado seasoning
F_15/M0,factor,F_15,Chinese pantry staples,78,1.5895,shaoxing wine|light soy sauce|dried tangerine peel|wood ear mushroom|dried scallop|baijiu|fermented black bean|lotus root|sichuan peppercorn|tofu skin|fermented tofu|sand ginger|garlic scape|tsao ko|dark soy sauce|bamboo shoot|rice wine|ginkgo nut|jinhua ham|sea cucumber|lotus leaf|abalone|doubanjiang|dried lily bud|soybean paste|winter melon|sweet potato starch|glass noodle|arrowhead|chu hou paste|chicken fat|five spice powder|chili oil|angelica root|cordyceps flower|tea tree mushroom|chinese yam|bamboo pith mushroom|rock sugar|goji berry|star anise|chinese cured pork|carp|astragalus root|dried shrimp|starch|fermented glutinous rice|lotus seed|bone|hawthorn|red date|taro|soybean|glutinous rice|duck|licorice root|cured duck|bamboo leaf|fish mint|snow fungus|monk fruit|bitter melon|duck egg|peanut|wine lees|soybean oil|mung bean starch|lye water|salted duck egg|chrysanthemum|water chestnut|mixed grains|maltose|millet|preserved plum|wampee|black sesame seed|meat floss
F_15/M1,factor,F_15,East Asian hot pot ingredients,149,1.3086,seasoning sauce|celtuce|soybean sprout|enoki mushroom|mala sauce|dried tofu|crab mushroom|garland chrysanthemum|yu choy|fried tofu puff|hot pot base|pickled mustard green|water bamboo|zha cai|black bean paste|kelp|fish tofu|straw mushroom|scallion oil|shacha sauce|razor clam|oyster mushroom|king oyster mushroom|konjac|rice cake|egg tofu|fish ball|rapeseed|pickled radish|braising liquid|litsea cubeba|daikon|bok choy|fried gluten ball|snow vegetable|luncheon meat|fish cake|green sichuan peppercorn|perilla|sweet bean sauce|pickled ginger|umami sauce|eel|blood tofu|frog leg|choy sum|camellia oil|sole|maggi seasoning|sesame paste|snakehead fish|rice noodle|pickled vegetable|garlic chive|udon noodle|sour bamboo shoot|kimchi|water celery|basa|chili garlic sauce|mantis shrimp|mustard green|yard long bean|stinky tofu|fern|chinese preserved olive|vegetable extract|yibin yacai|mandarin fish|luffa|termite mushroom|loach|yellow croaker|sweet chili sauce|qingjiang fish|chinese sausage|green fish|chive flower|pork stock|gochujang|bonito flakes|hairtail|century egg|sour broth|youtiao|wuchang fish|quail egg|kohlrabi|white soy sauce|cartilage|shepherds purse|guizhou sour soup|dry pot sauce|edamame|seafood sauce|nori|crab stick|dried vegetable|sea bass|coriander root|chinese toon|rakkyo|hoisin sauce|mirin|fish roe|snail|dumpling wrapper|tom yum paste|sukiyaki sauce|pomfret|goose egg|sweet and sour sauce|snow pea|wheat gluten|dashi|sushi vinegar|offal|mountain pepper|ramen noodle|bream|spring roll wrapper|tofu pudding|plant based ham|bombay duck fish|okra|rice tofu|meat tenderizer|batang fish|sake|curry paste|zao lu|catnip|catfish|yak meat|smoked meat|barbecue seasoning|teriyaki sauce|donkey meat|dumpling|dory|bai ji mo|unagi kabayaki|wasabi|crayfish|mustard oil|cicada|ghost pepper|topmouth culter|five willow vegetable
F_15/M2,factor,F_15,Pungent Atlantic cheeses and bold sauces,56,0.6816,piquante sauce|gloucester cheese|cane syrup|tabasco pepper|bison|creole sauce|brick cheese|queso anejo|bolillo|mopping sauce|picada|marlin|kangaroo|oaxaca cheese|ayran|squirrel|mulato chile|panela cheese|american cheese|navy bean|corvina|red leicester cheese|clamato juice|remoulade sauce|bear meat|milt|huacatay|applewood chip|rocoto pepper|sauternes|kashkaval cheese|sucuk|kefalotyri|sour cream|pompano|cheshire cheese|arepa|grouse|tzatziki|montreal steak seasoning|kabanos|chicha|cream of rice|chuno|simit|smelt|herbsaint|bitter orange|ezine cheese|biryani masala|barbecue sauce|sushki|crumpet|matsoni|borage|corned beef
F_15/M3,factor,F_15,Sweet dessert and fruit base ingredients,71,0.7082,blueberry|banana|condensed milk|crumb crust|coconut|punch|whipped topping|sugar|shortcake|cajeta|yogurt|lemon|fruitcake|cereal|brazil nut|egg white|stevia|cookie butter|cinnamon|frozen yogurt|cream cheese|kiwi|mint|huckleberry|halva|pina colada mix|saskatoon berry|egg|pineapple|cardamom|dragon fruit|passion fruit|loganberry|panettone|blue curacao|coconut milk|black treacle|biscuit|nut butter|water|calpis|sorghum syrup|buttermilk|campari|erythritol|tequila|absinthe|grasshopper|kefir|junket|farina|clotted cream|thai tea|cornstarch|sambuca|teff|lychee|peanut butter|soursop|orgeat|sachima|corn oil|wintergreen|cracker|amazake|aguardiente|cava|rowan berry|milk tofu|curry leaf|paneer
F_15/M4,factor,F_15,Southeast Asian wok aromatics,94,1.7417,garlic|scallion|soy sauce|chili pepper|coriander|black pepper|salt|ginger|shrimp|msg|oil|shiitake mushroom|sesame oil|white pepper|oyster sauce|birds eye chili|fish sauce|carrot|chive|chili sauce|chicken broth|tofu|leek|broth|napa cabbage|bell pepper|bean sprout|pork|bay leaf|onion|cabbage|lettuce|radish|peanut oil|chicken|squid|clam|fish|beef|rice|chili powder|vinegar|cumin|sesame seed|cucumber|pea|green chili|crab|noodle|celery|lemongrass|chili paste|spice mix|meat|potato|galangal|canola oil|rice vinegar|tamarind|shrimp paste|water spinach|beer|vegetable oil|thai basil|culantro|sausage|lime|oyster|lard|white vinegar|kaffir lime leaf|ham|vietnamese coriander|tempura flour|curry powder|asparagus|corn|mixed vegetable|lamb|cod|broccoli|salt pork|ketchup|cheese|wine|mayonnaise|dill|corn tortilla|vietnamese balm|egg roll|seafood seasoning|flatbread|salad dressing|turmeric leaf
F_16/M0,factor,F_16,East and Southeast Asian hot pot ingredients,128,1.0735,celtuce|oyster mushroom|fish ball|birds eye chili|bean sprout|fish tofu|udon noodle|rice noodle|hot pot base|rice cake|glass noodle|konjac|wakame|blood tofu|sweet chili sauce|shrimp|litsea cubeba|fish sauce|maggi seasoning|kimchi|quail egg|sole|snow pea|coriander|fish roe|crab roe|tsao ko|crab stick|sambal oelek|galangal|lemongrass|nori|rice paper|sukiyaki sauce|sea lettuce|scallop|dry pot sauce|qingjiang fish|soju|korean bbq sauce|mung bean jelly|vietnamese coriander|edamame|tom yum paste|snail|seafood|guizhou sour soup|black vinegar|budae jjigae base|plum sauce|korean rice wine|ssamjang|culantro|star anise|plum wine|furikake|annatto seed|red curry paste|batang fish|cured chicken|tofu pudding|cucumber|watermelon radish|fermented glutinous rice|asparagus|flaxseed oil|mountain pepper|chicory|vietnamese pork roll|wasabi|fruit vinegar|long pepper|cabbage|yellow curry paste|mixed grains|duck|laksa paste|yuzu|fish oil|vietnamese balm|fermented chive flower paste|palm sugar|green curry paste|taro|lobster|rock sugar|calamansi|fried dough twist|unagi sauce|spring roll|salmon roe|silkworm pupa|somen noodle|white vinegar|thousand island dressing|cassava|chunjang|buldak sauce|bamboo salt|fava bean|perilla oil|wild ginger|grouper|umeboshi|broccoli|avocado oil|ice plant|foie gras|preserved plum|hokkien noodle|amberjack|fermented fish|petai bean|bellflower root|cicada|caviar|meat floss|crosnes|pennywort|koji|palm oil|asam gelugur|hemp oil|paratha|flattened young rice|la cam leaf|anardana powder|nasturtium
F_16/M1,factor,F_16,Sweet dessert and tea confections,184,1.5290,fruit|strawberry|gelatin|sponge cake|condensed milk|cookie|meringue|digestive biscuit|irish cream|soy protein isolate|agar|dragon fruit|matcha powder|earl grey tea|kiwi|cocoa butter|black tea|passion fruit|jasmine tea|mango|pudding|triple sec|buttercream|pickled sakura blossom|ice cream|edible flower|glucose syrup|trehalose|frozen yogurt|butterfly pea flower|ladyfinger|lychee|peach|fruit juice|ice cream cone|green tea|rose syrup|edible gold leaf|swiss roll|grass jelly|mascarpone cheese|fructose|amaretto|ice jelly|hazelnut|oolong tea|custard powder|milk tea|stevia|coconut cream|grapefruit|wafer|activated charcoal powder|ice|nectarine|cream|creme de cacao|macadamia nut|waffle|coconut liqueur|whipped topping|watermelon|tapioca pearl|osmanthus flower|peppermint|orange liqueur|pistachio|yogurt|honeydew melon|gingersnap|guava|coconut water|oat milk|aloe vera|sherbet|elderflower|mint|fudge|marshmallow|purple sweet potato|durian|tangerine|tea|choux pastry|creme de cassis|crumb crust|hibiscus|cantaloupe|sago|melon|pear|grape|evaporated milk|coconut milk|cherry blossom|coconut oil|papaya|creme de menthe|pectin|buffalo milk|soy milk|blue curacao|isomalt|calpis|hemp seed|kissel|plant based cream|pandan leaf|pina colada mix|ginger ale|almond butter|tonic water|tequila|cream cheese|jasmine flower|peach gum|cape gooseberry|hawthorn|shortcake|lemon verbena|herbal tea|plum|prosecco|acerola|bee pollen|starfruit|birds nest|spirulina|fruit cocktail|cachaca|honey citron tea|lemon balm|chrysanthemum|pomelo|tapioca|kaya|elderflower liqueur|coconut vinegar|red yeast|milo|white tea|chinese bayberry|cashew|almond tofu|biscuit|coffee creamer|jackfruit|thai tea|pancake|lotus seed|mung bean|pu erh tea|fruit tea|red bean|mangosteen|lime|snow fungus|carrageenan|kefir|goat milk|vermouth|amchur|crepe|black rice|palm seed|soursop|rambutan|brioche|loquat|calendula|honeysuckle flower|glutinous rice|pepino melon|limewater|sweet potato|roti|jobs tears|cracker|corn silk|golden ear mushroom|gardenia flower|cherry leaf|nerikiri|calcium chloride
F_16/M2,factor,F_16,Mediterranean salad and composed dish ingredients,136,0.9799,red onion|onion|tomato|arugula|radicchio|blue cheese|crouton|chorizo|blackening seasoning|parmesan cheese|ancho chile|chervil|serrano pepper|mache|monterey jack cheese|avocado|grapeseed oil|frisee|salad greens|havarti cheese|lettuce|whitefish|hearts of palm|champagne vinegar|jerk seasoning|swordfish|chutney|celery|queso fresco|brie cheese|corn tortilla|microgreen|tortellini|kale|alfalfa sprout|cheese|feta cheese|pink pepper|truffle oil|couscous|halibut|spinach|curry powder|mahi mahi|ricotta salata|mayonnaise|cheddar cheese|haddock|linguica|jicama|french dressing|endive|gorgonzola cheese|salmon|taco shell|stilton cheese|rutabaga|corn relish|chicken|cauliflower|scotch bonnet pepper|achiote paste|vegeta seasoning|freekeh|hazelnut oil|raita|rockfish|gnocchi|sofrito|boursin cheese|tajin|picada|mixed sprouts|narsharab|ravioli|egg roll wrapper|bison|tandoori masala|pizza crust|mesquite|salad cream|beef|fennel pollen|walleye|green bean|salad dressing|beet|naan|orange roughy|aji panca|croissant|aji amarillo|summer sausage|ciabatta|crispbread|nut oil|dukkah|verjuice|hatch chile|cocktail sauce|duck fat|adjika|tabasco pepper|papad|rocoto pepper|fideo|langoustine|egg roll|pate|huacatay|fenugreek seed|mirasol chile|tikka masala|khmeli suneli|fromage blanc|pickled onion|arepa|pistachio oil|chaat masala|gammon|umeboshi vinegar|kabanos|tkemali sauce|chicha|cod liver|romanesco|baked beans|sprat|hot dog|olluco|ray|butifarra|crumpet|arame|mettwurst|guascas


==> anc/csv/mode_atlas_core.csv <==
mode_id,kind,property,label,n_members,prop_z_mean,members_pipe
nova_level/M0,continuous,nova_level,Cocktail liqueurs and bar spirits,122,1.3165,grenadine|liqueur|orange liqueur|triple sec|absinthe|amaro|sweet vermouth|chartreuse|bitters|maraschino liqueur|ginger liqueur|sour mix|orgeat|cherry liqueur|lillet|maraschino cherry|campari|benedictine|grand marnier|tequila|champagne|mezcal|prosecco|galliano|cynar|coconut liqueur|coffee liqueur|falernum|limoncello|drambuie|ginger beer|apricot brandy|calvados|hazelnut liqueur|cachaca|nectar|chocolate liqueur|vodka|creme de cacao|melon liqueur|ginger ale|syrup|apple brandy|rum|creme de violette|mascarpone cheese|gin|creme de cassis|advocaat|amaretti cookie|wine|irish cream|brandy|mulling spice|whiskey|bourbon|southern comfort|apple cider|tonic water|amaretto|elderflower liqueur|port wine|hpnotiq|dubonnet|pastis|pisco|biscotti|ladyfinger|goldschlager|eggnog|anisette|rose wine|cream liqueur|pina colada mix|cognac|sambuca|frozen yogurt|cranberry liqueur|sherbet|kirschwasser|ice cream|aquavit|panettone|club soda|sparkling wine|grappa|sangria|strega liqueur|armagnac|schnapps|cava|cream soda|sherry|jagermeister|red wine|butterscotch|pomegranate molasses|ouzo|white wine|gingerbread|brioche|shortcake|herbsaint|mincemeat|stilton cheese|vermouth|mead|quark|moscatel wine|liquor|fruitcake|cannoli shell|hard cider|frangipane|rusk|vin santo|pastry|labneh|fromage blanc|phyllo dough|kadaifi|puff pastry
nova_level/M1,continuous,nova_level,East Asian fermented sauces and processed staples,196,1.0019,oyster sauce|light soy sauce|shaoxing wine|doubanjiang|hot pot base|tofu skin|fried tofu puff|dried tofu|soybean paste|fish ball|mala sauce|dark soy sauce|tofu|fish cake|fish tofu|msg|fried gluten ball|zha cai|chili oil|pickled radish|black bean paste|seasoning sauce|chili sauce|chicken broth|fermented black bean|shacha sauce|luncheon meat|straw mushroom|kimchi|rice wine|pickled mustard green|fermented tofu|fish sauce|sour bamboo shoot|sweet bean sauce|egg tofu|chili garlic sauce|umami sauce|broth|gochujang|dried scallop|sweet chili sauce|budae jjigae base|bonito flakes|rice cake|noodle|peanut sauce|pickled ginger|chinese sausage|baijiu|hoisin sauce|blood tofu|pickled vegetable|vegetarian oyster sauce|char siu pork|mirin|seafood sauce|sukiyaki sauce|chu hou paste|miso|crab stick|dashi|mapo tofu sauce|sambal oelek|dumpling wrapper|pork stock|yibin yacai|shichimi togarashi|dry pot sauce|vegetable extract|cured fish|stinky tofu|jinhua ham|guizhou sour soup|sour broth|dried oyster|preserved cabbage|stir fry sauce|chinese cured pork|furikake|youtiao|xo sauce|liangpi|sanzi|ssamjang|chikuwa|sweet soy sauce|korean bbq sauce|tom yum paste|fish noodle|white soy sauce|soy sauce|ramen noodle|jellyfish|fish paste|chili paste|wonton|century egg|spring roll wrapper|tteokbokki sauce|plant based ham|maggi seasoning|doenjang|cured duck|cured chicken|yakiniku sauce|sushi vinegar|fermented chive flower paste|sweet and sour sauce|tofu pudding|plum sauce|weipa|sriracha|laksa paste|hot and sour sauce|red curry paste|fermented glutinous rice|clay pot rice sauce|yuzu kosho|hunan chopped chili|teriyaki sauce|vietnamese pork roll|stinky mandarin fish|korean rice wine|sweet preserved mustard green|char siu sauce|natto|shark fin|tamari|green curry paste|tenkasu|rice tofu|hokkien noodle|ponzu|coconut aminos|zhajiang sauce|fermented vegetable brine|mentsuyu|tauco|snail rice noodle|bai ji mo|buldak sauce|tempeh|curry paste|steamed bun|fried dough twist|chinese preserved olive|tempura flour|unagi kabayaki|fish sausage|barbecue seasoning|mei kuei lu wine|mushroom soy sauce|okonomiyaki sauce|unagi sauce|senbei|spring roll|smoked meat|fish maw|wine lees|vegeta seasoning|chunjang|tonkatsu sauce|meat tenderizer|shirataki noodle|shaobing|fermented fish|dumpling|shrimp paste|zao lu|sambal|yakisoba sauce|mentaiko|salt pork|petis|shio koji|radish cake|gulai seasoning|panang curry paste|bulgogi|thousand island dressing|kluwek|fry sauce|yellow curry paste|fried puffed cracker|seafood seasoning|denbu|cold jelly noodle|chirimen jako|hanpen|donburi sauce|chaozhou salted vegetable|koji|five willow vegetable|umeboshi|qingbu liang
nova_level/M2,continuous,nova_level,Processed sweet confections and desserts,85,1.2949,chocolate|frosting|white chocolate|sprinkles|cookie|ganache|meringue|milk chocolate|toffee|pudding|buttercream|candy|sponge cake|fudge|waffle|marzipan|condensed milk|graham cracker|marshmallow|caramel|praline|ice cream cone|chocolate hazelnut spread|mocha|fondant|doughnut|custard|food coloring|whipped topping|jam|candied fruit|punch|creme anglaise|candy coating|swiss roll|edible gold leaf|corn syrup|xanthan gum|almond paste|royal icing|wafer|soy milk|digestive biscuit|nougat|almond milk|shortening|plant based milk|margarine|nut butter|halva|kissel|cereal|crumb crust|kefir|choux pastry|custard powder|soy yogurt|pie crust|rice milk|gum paste|cookie butter|fruit preserves|turkish delight|speculoos cookie|ryazhenka|dulce de leche|pie filling|fruit cocktail|isomalt|plant based cream|buttermilk|evaporated milk|peanut butter|pancake|coffee creamer|dough improver|vegetable puree|junket|rompope|gullac|yogurt|pastila|cream of wheat|matsoni|kvass
nova_level/M3,continuous,nova_level,East-Asian processed sweets and beverages,76,1.1120,salted duck egg|red bean paste|mung bean jelly|mung bean paste|mochi|red yeast|grass jelly|xylitol|soy protein isolate|allulose|meat floss|erythritol|oat milk|pickled sakura blossom|soju|ice jelly|milk tea|activated charcoal powder|fish floss|preserved plum|osmanthus wine|rose syrup|cotton candy|guar gum|curd|roti|flattened young rice|honey citron tea|inulin|five grain powder|egg substitute|dango|plum wine|kaya|creme de menthe|khoya|carrageenan|amazake|sake|idli|shochu|paratha|egg roll|thai tea|gingersnap|ginger wine|almond tofu|calpis|crepe|nerikiri|stout|sachima|blue curacao|brick tea|neufchatel cheese|milk tofu|cola|fermentation starter cake|beer|glycerin|cream cheese|cajeta|paneer|pretzel|cracker|biscuit|kombucha|cranberry sauce|sauternes|corn flakes|guava paste|red hots|clear gel|root beer|aguardiente|metaxa
nova_level/M4,continuous,nova_level,Italian-Mediterranean deli and cheese staples,158,0.8313,balsamic vinegar|pesto|asiago cheese|fontina cheese|pasta|black olive|bread crumbs|pepperoncini|marinara sauce|provolone cheese|salami|tapenade|alfredo sauce|green olive|crouton|pepperoni|mozzarella cheese|romano cheese|caper|turkey sausage|sherry vinegar|pasta sauce|tortellini|cooking spray|bacon|italian sausage|mortadella|pancetta|goat cheese|prosciutto|caesar dressing|havarti cheese|italian dressing|capicola|pecorino cheese|bread|feta cheese|parmesan cheese|truffle oil|giardiniera|muenster cheese|creme fraiche|soppressata|peppadew pepper|ricotta salata|gouda cheese|gnocchi|olive|gorgonzola cheese|pickled cucumber|cheese|pizza sauce|pizza crust|grana padano|jarlsberg cheese|caciocavallo|pita bread|english muffin|taleggio cheese|bresaola|sausage|harissa|mustard|scamorza|manchego cheese|brick cheese|calabrian chili|ravioli|gruyere cheese|bel paese cheese|swiss cheese|hearts of palm|brie cheese|burrata|canadian bacon|halloumi|robiola cheese|speck|pastrami|blue cheese|emmental cheese|cheddar cheese|stracchino cheese|tzatziki|bolognese sauce|summer sausage|muffin|ham|serrano ham|bagel|hollandaise sauce|marsala wine|pickle relish|boursin cheese|remoulade sauce|ciabatta|hummus|caperberry|plant based cheese|bearnaise sauce|couscous|iberico ham|romesco sauce|tulum cheese|edam cheese|ajvar|ketchup|myzithra cheese|dijonnaise|merguez|raclette cheese|montasio cheese|kasseri cheese|nduja|sour cream|falafel|madeira wine|smoked cheese|croissant|camembert cheese|sucuk|kashkaval cheese|salt cod|ricotta cheese|empanada shell|grissini|comte cheese|vegetable juice|pate|cantal cheese|rye bread|farmer cheese|kabanos|kefalotyri|meat stock|game stock|ezine cheese|red leicester cheese|cornbread|yufka|pink sauce|sweet roll|simit|galette|smoked salmon|hot dog|cheshire cheese|cottage cheese|arepa|roquefort cheese|quince paste|pionono|milk bread|gammon|crumpet|matzo|crispbread|cream of rice
nova_level/M5,continuous,nova_level,Processed condiments and Tex-Mex pantry staples,142,0.9870,hot sauce|monterey jack cheese|flour tortilla|salsa|colby cheese|chipotle pepper|salsa verde|adobo sauce|corn tortilla|tortilla|fajita seasoning|guacamole|enchilada sauce|mayonnaise|worcestershire sauce|vegetable stock|ranch dressing|cotija cheese|creole seasoning|chorizo|andouille sausage|taco shell|refried beans|queso fresco|tasso|sazon|taco seasoning|oaxaca cheese|bolillo|american cheese|textured soy protein|taco sauce|pimento|hominy|steak sauce|queso anejo|greek seasoning|chihuahua cheese|panela cheese|tamale|egg noodle|achiote paste|velveeta cheese|barbecue sauce|liquid smoke|linguica|kielbasa|sofrito|fish stock|creole sauce|salad dressing|cream of mushroom soup|cajun seasoning|french dressing|corn relish|egg roll wrapper|jerk seasoning|cream of chicken soup|horseradish|piquante sauce|mole|buffalo wing sauce|browning sauce|tartar sauce|clamato juice|pickapeppa sauce|honey mustard|longaniza|crescent roll|demi glace|gravy|pickle juice|nutritional yeast|bratwurst|turkey stock|naan|fried bread|cream of celery soup|raita|sauerkraut|duck stock|mopping sauce|montreal steak seasoning|rouille|marmite|corned beef|cocktail sauce|queso blanco|chicha|chutney|balyk|braunschweiger|brown sauce|baked beans|quorn|spaetzle|mushroom stock|picada|salad cream|blood sausage|black garlic|alcaparrado|hogao|mojo|vegemite|tajin|pickled onion|adjika|pepper jelly|duck sauce|vienna sausage|sulguni cheese|khmeli suneli|papad|gloucester cheese|consomme|butifarra|tikka masala|narsharab|bottarga|bryndza|umeboshi vinegar|bloody mary mix|peppercorn sauce|chuno|sev|vadouvan|lacon|preserved lemon|gulas|meat extract|sobrasada|tarhana|foie gras|tkemali sauce|dukkah|caviar|sushki|ayran|flatbread|grape leaf|mettwurst
cf_sweet/M0,continuous,cf_sweet,Mediterranean vinegars and savory spices,81,0.8790,olive oil|cayenne pepper|red wine vinegar|balsamic vinegar|white wine vinegar|sherry vinegar|chile de arbol|salad greens|butternut squash|fennel|jicama|chipotle pepper|radicchio|cumin|chili powder|black pepper|green olive|pine nut|black olive|champagne vinegar|malt vinegar|celery seed|mache|chervil|tarragon|tapenade|habanero pepper|acorn|wild rice|tomatillo|aleppo pepper|epazote|olive|pasilla chile|lettuce|sunflower oil|celery|nopal|espelette pepper|pink pepper|mulato chile|butterfish|pimento|fennel pollen|green peppercorn|kashmiri chili|anise|piri piri|cascabel chile|amchur|malanga|apple cider vinegar|barberry|balyk|tabasco pepper|marsala wine|rocoto pepper|applewood chip|cane vinegar|umeboshi vinegar|cherry pepper|herring|clove|basmati rice|montreal steak seasoning|nigella seed|salsify|choricero pepper|poppy seed|asafoetida|tangelo|mace|rye bread|honeycomb|cherry plum|matzo|vin santo|grappa|cracker|guava paste|crispbread
cf_sweet/M1,continuous,cf_sweet,Sweet fruits and natural sweeteners,53,0.9327,nectar|nectarine|agave syrup|fruit|arrowroot|blackberry|prune|spirulina|flaxseed|kiwi|apple|strawberry|peach|sunflower seed|apricot|pear|acai|cinnamon|cranberry|vanilla|mango|boysenberry|pineapple|plum|apple pie spice|fig|passion fruit|acerola|huckleberry|loganberry|saskatoon berry|cacao|sea buckthorn|lemon verbena|honey|citron|guava|berry|chamomile|rowan berry|crab apple|aronia berry|soursop|moscatel wine|poolish|lavender|mastic|pluot|tangerine|damson|rooibos tea|chokecherry|orris root
cf_sweet/M2,continuous,cf_sweet,Wines spirits and fruit liqueurs,38,1.4229,champagne|wine|lillet|port wine|maraschino liqueur|calvados|apple brandy|rose wine|red wine|sparkling wine|sherry|prosecco|apricot brandy|cherry liqueur|bourbon|grand marnier|apple cider|whiskey|cognac|rum|brandy|mulling spice|cachaca|white wine|armagnac|kirschwasser|pastis|plum wine|cranberry liqueur|sangria|cava|herbsaint|anisette|hard cider|goldschlager|sauternes|cranberry sauce|metaxa
cf_sweet/M3,continuous,cf_sweet,East Asian pungent spices and vinegars,48,0.8462,sichuan peppercorn|birds eye chili|chili oil|rice vinegar|green sichuan peppercorn|gochujang|bonito flakes|water celery|shichimi togarashi|fennel seed|cured fish|dashi|dried tangerine peel|winter melon|long pepper|chili paste|fern|plum sauce|chinese celery|gochugaru|pomfret|black vinegar|sushi vinegar|abalone mushroom|white vinegar|red curry paste|cheongyang chili|hunan chopped chili|taro stem|mountain pepper|yuzu|wine lees|mei kuei lu wine|preserved plum|smoked meat|fruit vinegar|vinegar|papaya leaf|umeboshi|mac khen|sansho pepper|osmanthus wine|coconut vinegar|ume|licorice root|jasmine flower|citrus|asian pear
cf_sweet/M4,continuous,cf_sweet,East Asian vegetables and mild sweet botanicals,43,0.6535,wood ear mushroom|abalone|garland chrysanthemum|chinese yam|red date|taro|longan|yard long bean|water spinach|arrowhead|nori|hyacinth bean|red rice|star anise|chinese broccoli|camellia oil|agati flower|fuzzy melon|fiddlehead fern|conch|bottle gourd|bitter melon|lemongrass|sago|winged bean|cattail|chrysanthemum|komatsuna|peach gum|mulberry|chinese bayberry|starfruit|rambutan|sea moss|flaxseed oil|chicory|mangosteen|pandan leaf|papaya|agar|lambs quarters|mulberry leaf|bonito
cf_savory/M0,continuous,cf_savory,Mediterranean savory pantry staples,218,0.1700,olive oil|red onion|balsamic vinegar|cayenne pepper|red wine vinegar|portobello mushroom|bell pepper|paprika|sherry vinegar|white wine vinegar|farro|frisee|cannellini bean|salad greens|radicchio|bread crumbs|caper|fennel seed|green olive|asiago cheese|crouton|sugar snap pea|pine nut|black olive|tapenade|shallot|banana pepper|pancetta|fontina cheese|pepperoncini|turkey sausage|fennel|truffle oil|bacon|italian seasoning|ricotta salata|porcini mushroom|champagne vinegar|fish stock|escarole|tamari|white bean|chervil|polenta|seafood stock|flageolet bean|peppadew pepper|aleppo pepper|pickled cucumber|cubanelle pepper|coconut aminos|tarragon|malt vinegar|broccoli rabe|celery seed|sun dried tomato|havarti cheese|taleggio cheese|caciocavallo|collard green|gnocchi|gouda cheese|hazelnut oil|grana padano|piquillo pepper|broccolini|manchego cheese|zaatar|gorgonzola cheese|calabrian chili|cipollini onion|bresaola|espelette pepper|saffron|lemon pepper|halloumi|kidney|egg noodle|zucchini flower|honey mustard|freekeh|walnut oil|jarlsberg cheese|parsley root|safflower oil|fava bean|tahini|acorn squash|caperberry|fennel pollen|pimento|mushroom stock|pink pepper|verjuice|pomegranate molasses|burrata|cockle|green peppercorn|turkey stock|pumpkin seed oil|turnip green|piri piri|tzatziki|gremolata|bel paese cheese|stilton cheese|honey mushroom|marsala wine|brie cheese|fideo|skate|wild garlic|tulum cheese|turkey|scamorza|balyk|brick cheese|scallop|boursin cheese|pastrami|game meat|corn relish|crab|romanesco|nora chile|ciabatta|raclette cheese|pickled onion|liver|sulguni cheese|bryndza|preserved lemon|tabasco pepper|spaetzle|white truffle|pickle juice|mussel|avocado oil|palm oil|myzithra cheese|mint|kasseri cheese|stout|oyster|barberry|smoked cheese|applewood chip|carrot top|montasio cheese|cherry pepper|edam cheese|apple cider vinegar|padron pepper|aquafaba|dijonnaise|cornmeal|masa harina|umeboshi vinegar|cane vinegar|kashkaval cheese|kefalotyri|neufchatel cheese|ezine cheese|matambre|montreal steak seasoning|choricero pepper|capon|gloucester cheese|navy bean|grape must|cantal cheese|black truffle|corned beef|corvina|grissini|grape leaf|farmer cheese|lamb|caviar|ricotta cheese|utskho suneli|sauternes|isot pepper|rye bread|baked beans|matsoni|ayran|chuno|pistachio oil|ume|caraway seed|arame|red leicester cheese|coconut vinegar|marlin|suet|coconut cream|vin santo|honeycomb|sweetbread|bloody mary mix|huitlacoche|cherry plum|crappie|cracker|matzo|mace|lemon leaf|crumpet|fish oil|crispbread|cream of rice|metaxa|cream of wheat|bitter orange|milk bread|guava paste|corn flakes
cf_savory/M1,continuous,cf_savory,East Asian sweet grains and seeds,132,-0.2325,longan|lotus seed|glutinous rice|chia seed|black sesame seed|dried tangerine peel|coconut oil|glutinous rice flour|black rice|snow fungus|millet|winter melon|date|matcha powder|red rice|cashew|coconut water|fermented glutinous rice|red bean paste|mung bean jelly|lotus leaf|chrysanthemum|bamboo leaf|soy protein isolate|chestnut|sorghum|wheat|peach gum|mung bean paste|mung bean starch|barley grass|purple sweet potato|arrowroot|flaxseed oil|spirulina|basil seed|mulberry|wheat gluten|agar|almond milk|wheat germ|rosewater|agave syrup|oat milk|flaxseed|barley|amaranth|mochi|fruit|pandan leaf|coconut sugar|meat floss|almond butter|corn silk|macadamia nut|carob|milk tea|lychee|yuzu|melon seed|cornstarch|pumpkin|sweet potato|mulberry leaf|rosehip|pickled sakura blossom|bitter almond|pine pollen|buffalo milk|purple yam|preserved plum|watermelon|rye|rice bran oil|earl grey tea|tiger milk mushroom|pear|osmanthus wine|cape gooseberry|poolish|okara powder|buckwheat|rice milk|loquat leaf|fish floss|coconut|kiwi|acai|teff|kinako|fig|rose syrup|digestive biscuit|licorice root|corn oil|white tea|cocoa mass|yam|golden ear mushroom|umeboshi|kaya|cherry blossom|jasmine flower|honey|persimmon|cinnamon|green tea|malt|durian|almond tofu|black tea|sea buckthorn|fruit tea|ginger wine|poppy seed|citrus|asian pear|brick tea|thai tea|yogurt|paratha|raisin|milk tofu|graham flour|milo|pumpkin leaf|cherry leaf|crab apple|cornelian cherry|bergamot|hop|orris root
cf_savory/M2,continuous,cf_savory,East Asian savory vegetables and mushrooms,88,-0.2005,scallion|wood ear mushroom|shiitake mushroom|bamboo shoot|enoki mushroom|bok choy|garland chrysanthemum|oyster mushroom|abalone|kelp|yard long bean|taro|water spinach|arrowhead|wakame|ginkgo nut|kombu|nori|burdock root|chinese yam|luffa|malabar spinach|red date|ginger|maitake mushroom|star anise|mung bean|chinese broccoli|leek|fiddlehead fern|water chestnut|agati flower|radish|camellia oil|fuzzy melon|sesame seed|bottle gourd|hyacinth bean|angelica root|conch|lemongrass|bitter melon|komatsuna|wasabi|cassava|winged bean|peanut|cattail|pork|kohlrabi|sago|starfruit|rambutan|soybean|shrimp|sea moss|hog plum|jackfruit|chinese bayberry|lime|kumquat|pomelo|clam|mugwort|papaya|mangosteen|lotus flower|breadfruit|plum wine|meat|nanohana|mango|loquat|beer|sake|red bean|wine|plum|acerola|crayfish|passion fruit|wax apple|krill|tea|bonito|prickly pear|guava|soursop
cf_savory/M3,continuous,cf_savory,"Sweet fruits, liqueurs and dessert spirits",151,0.1931,grand marnier|white chocolate|nectar|hazelnut|nectarine|orange|maraschino cherry|orange liqueur|cherry|cherry liqueur|mascarpone cheese|calvados|amaretti cookie|champagne|rum|ginger liqueur|pistachio|prosecco|apricot brandy|raspberry|prune|lillet|hazelnut liqueur|blackberry|frozen yogurt|pomegranate|coffee liqueur|milk chocolate|limoncello|almond|biscotti|maraschino liqueur|lemon|coconut liqueur|apple cider|blueberry|ginger beer|amaretto|strawberry|elderflower|walnut|vanilla|peach|black currant|gingersnap|cachaca|apple|orgeat|chocolate liqueur|grapefruit|almond paste|port wine|cranberry|apricot|pecan|bourbon|ganache|clementine|nutmeg|red currant|honeydew melon|rhubarb|cognac|orange blossom water|mulling spice|apple brandy|citron|rose wine|apple pie spice|cacao|chocolate|blood orange|brandy|whole wheat flour|elderflower liqueur|spelt|grape|pineapple|whiskey|banana|boysenberry|sparkling wine|lemon verbena|butter|melon liqueur|sunflower seed|gingerbread|oat|loganberry|huckleberry|grappa|kirschwasser|brazil nut|coffee|red wine|cranberry liqueur|sangria|gin|sherry|lingonberry|anisette|pastis|brioche|quark|lemon balm|cantaloupe|melon|cereal|armagnac|berry|ryazhenka|saskatoon berry|goldschlager|peppermint|cava|gingerbread spice|gooseberry|tangelo|cream cheese|labneh|frangipane|borage|chamomile|sorghum syrup|moscatel wine|feijoa|milk|cranberry sauce|copha|elderberry|quince|rowan berry|cottage cheese|lavender|biscuit|fromage blanc|aronia berry|herbsaint|candy coating|hard cider|quince paste|einkorn|roquefort cheese|mastic|geranium|tangerine|damson|pluot|buttermilk|chokecherry|rooibos tea
cf_savory/M4,continuous,cf_savory,East Asian savory pantry staples,211,-0.0414,oyster sauce|light soy sauce|shaoxing wine|sesame oil|chili pepper|bean sprout|napa cabbage|rice noodle|sichuan peppercorn|birds eye chili|glass noodle|dark soy sauce|daikon|soybean sprout|crab mushroom|king oyster mushroom|lotus root|fish ball|garlic scape|yu choy|dried shrimp|five spice powder|chili oil|fermented black bean|fish cake|straw mushroom|zha cai|pickled radish|black bean paste|fish sauce|pickled mustard green|sour bamboo shoot|rice wine|snakehead fish|scallion oil|water bamboo|green sichuan peppercorn|udon noodle|sweet potato starch|tsao ko|rice vinegar|razor clam|pea shoot|dried scallop|sweet bean sauce|garlic chive|sesame paste|fish skin|chili garlic sauce|sand ginger|water celery|pickled ginger|bone marrow|snow pea|noodle|tea tree mushroom|pickled vegetable|peanut sauce|gochujang|bonito flakes|snow vegetable|choy sum|sambal oelek|mirin|nameko mushroom|dried oyster|loach|mantis shrimp|chicken fat|cured fish|kaffir lime leaf|mustard green|chinese cured pork|bamboo pith mushroom|dashi|sea lettuce|filefish|green fish|shichimi togarashi|preserved cabbage|sukiyaki sauce|crab stick|wuchang fish|banana blossom|edamame|white soy sauce|yellow croaker|termite mushroom|fish noodle|matsutake mushroom|mandarin fish|hairtail|fish paste|rice paper|chili paste|soy sauce|stir fry sauce|thai basil|chinese celery|sweet soy sauce|crab roe|long pepper|fern|sword bean|furikake|chikuwa|pomfret|abalone mushroom|cured chicken|ramen noodle|crab claw fish|hunan chopped chili|fermented chive flower paste|vietnamese coriander|somen noodle|chive flower|stinky mandarin fish|vermicelli|seaweed|offal|fish mint|tatsoi|plum sauce|taro stem|gochugaru|vietnamese pork roll|kaffir lime|lions mane mushroom|hijiki|cheongyang chili|red curry paste|sushi vinegar|rakkyo|mountain pepper|mizuna|black vinegar|barramundi|sweet preserved mustard green|er cai|korean rice wine|culantro|mudskipper|shrimp mushroom|dace|bai ji mo|dragon whisker vegetable|watermelon radish|deer mushroom|fish maw|pearl mushroom|ta cai|ponzu|hokkien noodle|zhajiang sauce|squid|steamed bun|white vinegar|mei kuei lu wine|mentsuyu|vietnamese balm|mitsuba|wine lees|geoduck|puffer fish|mushroom soy sauce|white pepper|gourami|perch|smoked meat|fermented fish|mustard root|wild ginger|shrimp paste|fish sausage|sweet potato leaf|squash blossom|cobia|chunjang|bitter green|peanut oil|pacific saury|horse head fish|shaobing|sea bream|salt pork|ghost pepper|petis|miiuy croaker|fresno pepper|panang curry paste|radish cake|black garlic|needlefish|mudfish|myoga|papaya leaf|vinegar|topmouth culter|calamansi|mac khen|squid ink|fruit vinegar|chirimen jako|ray|sansho pepper|denbu|donburi sauce|hanpen|qingtou mushroom|fish|dried ganba mushroom
cf_savory/M5,continuous,cf_savory,Mediterranean savory vegetables and grains,104,0.0683,zucchini|pasta|swiss chard|artichoke|garlic|butternut squash|parsley|lentil|kale|quinoa|chickpea|chive|bread|black pepper|cauliflower|jicama|onion|oregano|red pepper|romano cheese|watercress|thyme|acorn|squash|chayote|eggplant|green bean|provolone cheese|arugula|wild rice|olive|mustard|black eyed pea|basil|mozzarella cheese|broccoli|beet|carrot|parsnip|goat cheese|cucumber|avocado|chanterelle mushroom|cheese|marjoram|pecorino cheese|turnip|spinach|rosemary|alfalfa sprout|pea|bean|parmesan cheese|celery|brussels sprout|tomato|mushroom|feta cheese|muenster cheese|tomatillo|endive|lettuce|brown rice|mache|epazote|cabbage|sage|dill|rutabaga|horseradish|jerusalem artichoke|butterfish|cheddar cheese|canola oil|savory|asparagus|nopal|gruyere cheese|swiss cheese|borlotti bean|chicory|potato|white wine|rice|sorrel|dandelion|lima bean|okra|blue cheese|corn|pigeon pea|malanga|emmental cheese|chicken|lovage|cardoon|purslane|salsify|safflower|beef|lambs quarters|herring|comte cheese|camembert cheese
cf_savory/M6,continuous,cf_savory,Latin American and Indian spiced savory staples,84,-0.1934,chili powder|green chili|mustard seed|serrano pepper|chile de arbol|cumin|turmeric|fenugreek seed|ancho chile|chana dal|chipotle pepper|toor dal|guajillo chile|cotija cheese|kashmiri chili|coriander|poblano pepper|masoor dal|anaheim chile|black bean|amchur|horse gram|urad dal|pinto bean|queso fresco|monterey jack cheese|textured soy protein|queso anejo|new mexico chile|sunflower oil|oaxaca cheese|kidney bean|tamarind|pasilla chile|fenugreek leaf|habanero pepper|refried beans|curd|bolillo|bay leaf|hominy|ajwain|mulato chile|coconut milk|guacamole|panela cheese|green tomato|curry leaf|colby cheese|asafoetida|plantain|raita|chihuahua cheese|ragi|corn husk|scotch bonnet pepper|cascabel chile|flattened young rice|anardana powder|snake gourd|cardamom|banana leaf|chiltepin|turmeric leaf|aji amarillo|indian gooseberry|jackfruit seed|salam leaf|mirasol chile|paneer|rocoto pepper|anise|aji panca|mutton|clove|khoya|allspice|hatch chile|nigella seed|clamato juice|queso blanco|moringa|basmati rice|velveeta cheese
cf_meaty/M0,continuous,cf_meaty,East Asian umami seafood and sauces,91,1.7394,oyster sauce|light soy sauce|sesame oil|napa cabbage|crab mushroom|dark soy sauce|fish ball|dried shrimp|garlic scape|straw mushroom|fish cake|dried scallop|black bean paste|snakehead fish|razor clam|fish sauce|fish skin|tea tree mushroom|sweet bean sauce|sesame paste|chili garlic sauce|bone marrow|nameko mushroom|dried oyster|bonito flakes|pickled vegetable|bamboo pith mushroom|loach|mantis shrimp|chicken fat|chinese cured pork|dashi|matsutake mushroom|peanut sauce|termite mushroom|crab stick|mandarin fish|cured fish|green fish|sukiyaki sauce|preserved cabbage|wuchang fish|yellow croaker|fish noodle|filefish|white soy sauce|fish paste|crab roe|hairtail|cured chicken|chikuwa|stir fry sauce|soy sauce|furikake|lions mane mushroom|stinky mandarin fish|crab claw fish|sweet soy sauce|offal|deer mushroom|barramundi|fish maw|dace|shrimp mushroom|vietnamese pork roll|mudskipper|geoduck|mentsuyu|ponzu|puffer fish|zhajiang sauce|smoked meat|fish sausage|perch|mushroom soy sauce|fermented fish|salt pork|pacific saury|horse head fish|sea bream|cobia|miiuy croaker|black garlic|mudfish|needlefish|squid ink|chirimen jako|denbu|hanpen|qingtou mushroom|dried ganba mushroom
cf_meaty/M1,continuous,cf_meaty,Umami-rich proteins mushrooms and melting cheeses,82,1.3854,garlic|shiitake mushroom|portobello mushroom|monterey jack cheese|seafood stock|shrimp|bacon|turkey sausage|tamari|fish stock|clam|queso fresco|cotija cheese|squid|porcini mushroom|cabbage|shrimp paste|sesame seed|queso anejo|dried tangerine peel|kidney|oaxaca cheese|scallop|crab|fish|manchego cheese|mushroom|pork|peanut oil|meat|chunjang|panela cheese|oyster|crayfish|muenster cheese|gourami|chihuahua cheese|peanut|chicken|turkey stock|mushroom stock|petis|kohlrabi|raita|beef|turkey|clamato juice|velveeta cheese|skate|game meat|potato|corvina|beer|donburi sauce|queso blanco|topmouth culter|chuno|fish floss|black sesame seed|meat floss|ray|liver|boursin cheese|basmati rice|snow fungus|capon|krill|corned beef|edam cheese|mutton|matambre|caviar|farmer cheese|neufchatel cheese|bonito|tiger milk mushroom|huitlacoche|marlin|paneer|crappie|bitter orange|golden ear mushroom
cf_meaty/M2,continuous,cf_meaty,Mediterranean cheeses and aged spirits,82,0.9042,goat cheese|fontina cheese|asiago cheese|pancetta|feta cheese|mascarpone cheese|mozzarella cheese|calvados|cheese|red wine|taleggio cheese|gnocchi|cherry liqueur|emmental cheese|pastis|grand marnier|havarti cheese|halloumi|tahini|quark|brie cheese|bresaola|bryndza|sulguni cheese|honey mushroom|burrata|wild garlic|balyk|tulum cheese|brandy|stout|pastrami|coffee liqueur|kasseri cheese|scamorza|maraschino liqueur|rum|armagnac|brick cheese|apricot brandy|tzatziki|curd|cottage cheese|grappa|cream cheese|matsoni|ezine cheese|labneh|ryazhenka|bel paese cheese|whiskey|oat milk|bourbon|anisette|apple brandy|kirschwasser|matcha powder|cachaca|ginger beer|frozen yogurt|herbsaint|suet|earl grey tea|fromage blanc|yogurt|roquefort cheese|oat|ayran|coffee|sangria|metaxa|malt|sweetbread|black tea|green tea|durian|jasmine flower|thai tea|bergamot|milk tofu|tangerine|brick tea
cf_balsamic/M0,continuous,cf_balsamic,East Asian fermented sauces and aromatics,69,1.0706,light soy sauce|birds eye chili|sichuan peppercorn|dark soy sauce|rice vinegar|chili oil|black bean paste|green sichuan peppercorn|sweet bean sauce|fennel seed|gochujang|bonito flakes|shichimi togarashi|chili paste|dashi|sweet soy sauce|thai basil|sukiyaki sauce|banana blossom|long pepper|cured fish|soy sauce|stir fry sauce|white soy sauce|chili powder|red curry paste|plum sauce|dried tangerine peel|gochugaru|tamari|vietnamese coriander|sushi vinegar|star anise|culantro|black vinegar|hunan chopped chili|ponzu|cheongyang chili|white vinegar|mountain pepper|mentsuyu|coriander|mushroom soy sauce|zhajiang sauce|yuzu|mei kuei lu wine|panang curry paste|wine lees|banana leaf|papaya leaf|chunjang|smoked meat|cumin|vinegar|fruit vinegar|kashmiri chili|amchur|mac khen|sansho pepper|donburi sauce|umeboshi|melon seed|curry leaf|plantain|asafoetida|coconut vinegar|umeboshi vinegar|ume|bonito
cf_balsamic/M1,continuous,cf_balsamic,Sweet fruity dessert fruits and florals,67,0.9840,fruit|watermelon|nectarine|mango|kiwi|strawberry|pear|nectar|matcha powder|basil seed|passion fruit|peach|papaya|rosewater|honeydew melon|raspberry|plum|peach gum|cherry|banana|starfruit|apricot|pickled sakura blossom|apple|plum wine|rose syrup|blackberry|preserved plum|cranberry|fig|pandan leaf|earl grey tea|acai|grape|vanilla|pineapple|guava|honey|buffalo milk|black tea|cacao|melon|sea buckthorn|osmanthus wine|milk|green tea|cherry blossom|licorice root|corn oil|loganberry|butter|coffee|beer|chamomile|jasmine flower|citrus|crab apple|soursop|asian pear|thai tea|aronia berry|cherry leaf|cornelian cherry|mastic|bergamot|tangerine|brick tea
cf_balsamic/M2,continuous,cf_balsamic,Cocktail wines and spirits,39,1.6705,champagne|lillet|maraschino liqueur|wine|maraschino cherry|apple brandy|calvados|port wine|ginger beer|cherry liqueur|prosecco|grand marnier|apricot brandy|cachaca|bourbon|rum|rose wine|whiskey|sparkling wine|brandy|apple cider|cognac|red wine|sherry|mulling spice|gin|kirschwasser|pastis|armagnac|white wine|melon liqueur|coffee liqueur|cranberry liqueur|cava|sangria|anisette|herbsaint|hard cider|goldschlager
cf_balsamic/M3,continuous,cf_balsamic,Mediterranean vinaigrette spices and oils,74,1.0554,olive oil|cayenne pepper|red wine vinegar|balsamic vinegar|white wine vinegar|sherry vinegar|fennel|chile de arbol|green olive|black pepper|champagne vinegar|chipotle pepper|black olive|tapenade|tarragon|malt vinegar|aleppo pepper|basil|olive|pink pepper|canola oil|espelette pepper|verjuice|pasilla chile|fennel pollen|prune|green peppercorn|pimento|mulato chile|anise|piri piri|marsala wine|nutmeg|stout|applewood chip|clove|apple cider vinegar|barberry|balyk|cascabel chile|cherry pepper|cane vinegar|cinnamon|tabasco pepper|grape leaf|mace|montreal steak seasoning|grape must|sauternes|grappa|tangelo|nigella seed|honeycomb|choricero pepper|cherry plum|vin santo|citron|matzo|rye bread|berry|apple pie spice|comte cheese|cracker|moscatel wine|cranberry sauce|metaxa|crispbread|raisin|guava paste|lavender|pluot|rooibos tea|damson|orris root
cf_citrus/M0,continuous,cf_citrus,Southeast & East Asian fish and aromatics,82,1.5068,oyster sauce|birds eye chili|sichuan peppercorn|snakehead fish|fish ball|fish sauce|five spice powder|green sichuan peppercorn|chili oil|fish cake|tsao ko|sand ginger|razor clam|pickled ginger|fish skin|bone marrow|water celery|kaffir lime leaf|loach|filefish|wuchang fish|green fish|gochujang|chicken fat|mandarin fish|dried oyster|hairtail|thai basil|yellow croaker|long pepper|shichimi togarashi|fish noodle|chili paste|fish paste|vietnamese coriander|chinese celery|dried tangerine peel|kaffir lime|hunan chopped chili|stinky mandarin fish|fish mint|mudskipper|culantro|cured chicken|chikuwa|gochugaru|barramundi|red curry paste|mountain pepper|cheongyang chili|gourami|dace|vietnamese balm|puffer fish|perch|geoduck|fish maw|fermented fish|wild ginger|mitsuba|shrimp paste|cobia|turmeric leaf|petis|sea bream|pacific saury|horse head fish|mudfish|fish sausage|panang curry paste|peanut oil|needlefish|miiuy croaker|mac khen|topmouth culter|ray|myoga|fish floss|chirimen jako|sansho pepper|denbu|hanpen
cf_citrus/M1,continuous,cf_citrus,Mediterranean aromatic herbs and spices,83,1.1173,cayenne pepper|fennel seed|fennel|bay leaf|parsley|black pepper|turmeric|cumin|thyme|chili powder|coriander|oregano|rosemary|saffron|marjoram|carrot|basil|ginger|parsnip|dill|sage|fish stock|star anise|lemongrass|savory|celery|seafood stock|celery seed|lime|ricotta salata|cardamom|aleppo pepper|lemon|parsley root|kashmiri chili|ajwain|allspice|halloumi|mint|zaatar|kidney|pink pepper|green peppercorn|espelette pepper|clam|nutmeg|fennel pollen|white wine|taleggio cheese|lovage|barberry|fish|piri piri|bresaola|gremolata|skate|burrata|salam leaf|nigella seed|curry leaf|preserved lemon|liver|asafoetida|cinnamon|black currant|oyster|mace|crayfish|capon|kasseri cheese|cherry pepper|sulguni cheese|carrot top|basmati rice|caraway seed|suet|khoya|paneer|corvina|ricotta cheese|caviar|lemon leaf|sweetbread
cf_citrus/M2,continuous,cf_citrus,Citrus-floral fruits and aromatic liqueurs,51,1.6387,orange|prosecco|orange liqueur|ginger liqueur|yuzu|grapefruit|mascarpone cheese|fruit|champagne|blood orange|limoncello|rosewater|clementine|orange blossom water|plum wine|mulling spice|basil seed|apricot|pomelo|rose syrup|gin|citron|gingersnap|gingerbread|acai|tangelo|pandan leaf|citrus|lemon balm|calamansi|berry|sparkling wine|chamomile|jasmine flower|lavender|guava|cava|ginger wine|buffalo milk|peppermint|gingerbread spice|goldschlager|corn oil|bergamot|tangerine|mastic|aronia berry|rooibos tea|milk tofu|orris root|hop
cf_citrus/M3,continuous,cf_citrus,Mexican melting cheeses and dried chiles,50,0.7408,monterey jack cheese|chipotle pepper|chile de arbol|italian seasoning|cheese|muenster cheese|asiago cheese|cotija cheese|queso fresco|oaxaca cheese|mozzarella cheese|fontina cheese|chihuahua cheese|havarti cheese|queso anejo|panela cheese|manchego cheese|pasilla chile|pimento|mulato chile|velveeta cheese|gruyere cheese|cascabel chile|queso blanco|lemon pepper|brick cheese|scamorza|emmental cheese|bel paese cheese|brie cheese|clamato juice|boursin cheese|montreal steak seasoning|chicken|edam cheese|beef|neufchatel cheese|tabasco pepper|matambre|myzithra cheese|sauternes|marlin|choricero pepper|cream cheese|roquefort cheese|crappie|bitter orange|butter|guava paste|milk
cf_minty/M0,continuous,cf_minty,Berry and floral cocktail aromatics,44,1.1370,raspberry|blackberry|agave syrup|blueberry|ginger liqueur|cranberry|elderflower|limoncello|boysenberry|clementine|gingersnap|loganberry|red currant|elderflower liqueur|lemon verbena|vanilla|sunflower seed|mulling spice|huckleberry|cranberry liqueur|lemon balm|saskatoon berry|citron|gooseberry|rose syrup|gingerbread|elderberry|gin|peppermint|feijoa|tangelo|gingerbread spice|lavender|rowan berry|goldschlager|cranberry sauce|citrus|lemon leaf|geranium|mastic|poolish|bergamot|tangerine|pluot
cf_minty/M1,continuous,cf_minty,Asian pungent chili and pepper aromatics,47,1.4864,chili pepper|birds eye chili|sichuan peppercorn|five spice powder|chili oil|green sichuan peppercorn|tsao ko|sand ginger|kaffir lime leaf|pickled ginger|sambal oelek|water celery|thai basil|chili paste|gochujang|long pepper|kaffir lime|shichimi togarashi|vietnamese coriander|fern|pomfret|chinese celery|fish mint|red curry paste|taro stem|abalone mushroom|gochugaru|culantro|mountain pepper|hunan chopped chili|seaweed|cheongyang chili|hijiki|wild ginger|vietnamese balm|turmeric leaf|salam leaf|white pepper|mitsuba|panang curry paste|yuzu|ghost pepper|mac khen|calamansi|myoga|sansho pepper|ginger wine
cf_minty/M2,continuous,cf_minty,South Asian aromatic spice blend,29,1.8079,turmeric|fennel seed|cumin|kashmiri chili|ajwain|chili powder|cardamom|coriander|sunflower oil|green chili|bay leaf|tamarind|curry leaf|asafoetida|clove|lime|allspice|nigella seed|cinnamon|indian gooseberry|anise|mint|nutmeg|lemon|mace|black currant|caraway seed|isot pepper|ricotta cheese
cf_minty/M3,continuous,cf_minty,Mexican dried and fresh chiles,27,0.9274,chile de arbol|ancho chile|guajillo chile|serrano pepper|chipotle pepper|poblano pepper|tomatillo|pasilla chile|anaheim chile|epazote|mulato chile|nopal|new mexico chile|habanero pepper|cascabel chile|jicama|chiltepin|aji amarillo|fresno pepper|mirasol chile|rocoto pepper|scotch bonnet pepper|aji panca|malanga|hatch chile|green peppercorn|preserved lemon
cf_minty/M4,continuous,cf_minty,East Asian herbal vegetables and tonics,45,0.6736,wood ear mushroom|abalone|red date|chinese yam|garland chrysanthemum|longan|taro|yard long bean|kelp|arrowhead|water spinach|hyacinth bean|nori|red rice|dried tangerine peel|star anise|angelica root|camellia oil|chinese broccoli|ginger|fiddlehead fern|agati flower|conch|bitter melon|sago|chrysanthemum|lemongrass|cattail|winged bean|mulberry|lychee|chinese bayberry|komatsuna|sea moss|rambutan|spirulina|mugwort|basil seed|agar|mulberry leaf|hog plum|rosewater|acerola|wax apple|pine pollen
cf_minty/M5,continuous,cf_minty,Mediterranean herbs and peppers,58,1.2798,cayenne pepper|paprika|bell pepper|parsley|thyme|fennel|black pepper|oregano|butternut squash|pepperoncini|basil|marjoram|tarragon|rosemary|italian seasoning|pine nut|arugula|red pepper|banana pepper|ricotta salata|chervil|sage|acorn|cubanelle pepper|watercress|saffron|wild rice|savory|celery seed|mache|celery|dill|aleppo pepper|peppadew pepper|espelette pepper|piquillo pepper|lemon pepper|zaatar|calabrian chili|parsley root|fennel pollen|pimento|canola oil|pink pepper|butterfish|gremolata|piri piri|cherry pepper|lovage|tabasco pepper|nora chile|padron pepper|salsify|choricero pepper|myzithra cheese|herring|montreal steak seasoning|arame
cf_woody/M0,continuous,cf_woody,Dried and fresh chile peppers,67,1.1717,cayenne pepper|bell pepper|paprika|chile de arbol|chipotle pepper|ancho chile|serrano pepper|poblano pepper|anaheim chile|banana pepper|new mexico chile|guajillo chile|pepperoncini|kidney bean|cubanelle pepper|italian seasoning|hominy|celery seed|pasilla chile|flageolet bean|truffle oil|peppadew pepper|kidney|polenta|ricotta salata|aji amarillo|mulato chile|fresno pepper|aleppo pepper|chiltepin|pimento|lemon pepper|piquillo pepper|corn husk|scotch bonnet pepper|espelette pepper|calabrian chili|mirasol chile|cascabel chile|piri piri|aji panca|green peppercorn|gremolata|fennel pollen|bresaola|corn relish|game meat|masa harina|pink pepper|hatch chile|tabasco pepper|nora chile|crab|padron pepper|choricero pepper|corn|montreal steak seasoning|matambre|liver|beef|cherry pepper|myzithra cheese|carrot top|white truffle|black truffle|sweetbread|bonito
cf_woody/M1,continuous,cf_woody,Asian pungent spices and aromatics,62,1.6694,chili pepper|birds eye chili|sichuan peppercorn|five spice powder|tsao ko|green sichuan peppercorn|chili oil|sand ginger|kaffir lime leaf|pickled ginger|bone marrow|sambal oelek|water celery|fennel seed|thai basil|bonito flakes|long pepper|chili paste|gochujang|kaffir lime|shichimi togarashi|cured fish|vietnamese coriander|dried tangerine peel|dashi|offal|lemongrass|crab stick|chinese celery|fish mint|red curry paste|crab claw fish|culantro|crab roe|mountain pepper|hunan chopped chili|star anise|ginger|gochugaru|cheongyang chili|vietnamese balm|shrimp paste|fermented fish|wild ginger|turmeric leaf|petis|white pepper|salam leaf|mitsuba|yuzu|ghost pepper|panang curry paste|smoked meat|calamansi|mac khen|myoga|sansho pepper|crayfish|ginger wine|preserved lemon|meat|krill
cf_woody/M2,continuous,cf_woody,Woody aromatic spices and herbs,62,1.4953,cumin|turmeric|bay leaf|fennel|black pepper|parsley|coriander|chili powder|thyme|sunflower oil|oregano|marjoram|saffron|rosemary|carrot|dill|basil|ajwain|kashmiri chili|cardamom|tarragon|green chili|parsnip|allspice|sage|savory|red pepper|lime|celery|tamarind|lemon|mint|nutmeg|curd|raita|anise|clove|parsley root|nigella seed|zaatar|safflower oil|cinnamon|curry leaf|asafoetida|sunflower seed|lovage|black currant|mace|tzatziki|safflower|red wine|cornmeal|balyk|caraway seed|matsoni|isot pepper|suet|paneer|ayran|ricotta cheese|labneh|yogurt
cf_woody/M3,continuous,cf_woody,Citrus-floral beverages and aromatics,56,1.3605,orange|orange liqueur|ginger liqueur|champagne|prosecco|rum|rose wine|limoncello|plum wine|frozen yogurt|port wine|cachaca|mulling spice|clementine|raspberry|blood orange|cornstarch|sparkling wine|bourbon|citron|sherry|cognac|orange blossom water|basil seed|pomelo|gingersnap|tea|sangria|gin|oat milk|gingerbread|tangelo|pandan leaf|white tea|lemon balm|milk tea|oat|cava|chamomile|fruit tea|jasmine flower|peppermint|gingerbread spice|citrus|corn silk|goldschlager|lavender|ryazhenka|corn oil|meat floss|lemon leaf|bergamot|mastic|tangerine|milk tofu|hop
cf_earthy/M0,continuous,cf_earthy,East Asian fish and umami staples,98,1.7664,oyster sauce|rice noodle|dried shrimp|fish ball|fish cake|soybean sprout|fish sauce|snakehead fish|razor clam|fermented black bean|dried scallop|pea shoot|bone marrow|fish skin|snow pea|mantis shrimp|bonito flakes|peanut sauce|dried oyster|crab stick|chicken fat|loach|fish noodle|dashi|chinese cured pork|filefish|mandarin fish|green fish|fish paste|wuchang fish|crab roe|yellow croaker|hairtail|edamame|rice paper|sugar snap pea|vietnamese pork roll|cured chicken|fermented glutinous rice|squid|chikuwa|offal|stinky mandarin fish|crab claw fish|mudskipper|dace|glutinous rice|geoduck|shrimp|shrimp paste|clam|fish maw|seafood stock|perch|puffer fish|fermented fish|rice bran oil|fish stock|brown rice|cobia|gourami|fish sausage|salt pork|sea bream|pacific saury|scallop|horse head fish|petis|squid ink|meat floss|mudfish|crab|fish floss|fish|miiuy croaker|needlefish|topmouth culter|oyster|rice|meat|crayfish|ray|denbu|chirimen jako|skate|okara powder|hanpen|pea|flattened young rice|krill|corvina|chuno|caviar|fish oil|mutton|bonito|basmati rice|paneer
cf_earthy/M1,continuous,cf_earthy,Earthy dairy and grain ferments,67,1.0296,matcha powder|soy protein isolate|fruit|sun dried tomato|mascarpone cheese|oat milk|glutinous rice flour|peanut|black rice|curd|ryazhenka|labneh|oat|tulum cheese|mochi|earl grey tea|sulguni cheese|soybean|kasseri cheese|bryndza|matsoni|gouda cheese|yogurt|rice milk|ezine cheese|milk|barberry|frozen yogurt|kashkaval cheese|halloumi|pork|quark|acai|coffee liqueur|pastrami|corn oil|cacao|cottage cheese|rum|ayran|coffee|malt|berry|buffalo milk|cognac|nigella seed|cream cheese|kinako|raisin|tzatziki|black tea|kefalotyri|green tea|fromage blanc|thai tea|crispbread|bourbon|cachaca|ricotta cheese|whiskey|mastic|aronia berry|milk tofu|brick tea|lavender|hop|pluot
cf_earthy/M2,continuous,cf_earthy,Savory aged cheeses and cured meats,88,1.1043,fontina cheese|asiago cheese|turkey sausage|monterey jack cheese|romano cheese|bacon|colby cheese|goat cheese|mozzarella cheese|muenster cheese|cheese|pancetta|pecorino cheese|parmesan cheese|havarti cheese|truffle oil|cheddar cheese|feta cheese|gruyere cheese|manchego cheese|queso fresco|flageolet bean|kidney bean|ricotta salata|gnocchi|swiss cheese|cotija cheese|jarlsberg cheese|grana padano|pimento|taleggio cheese|textured soy protein|kidney|oaxaca cheese|tomato|emmental cheese|scamorza|white wine|turkey stock|bel paese cheese|brick cheese|bresaola|queso anejo|brie cheese|chihuahua cheese|turkey|velveeta cheese|boursin cheese|panela cheese|camembert cheese|burrata|asparagus|white truffle|queso blanco|green tomato|raclette cheese|edam cheese|comte cheese|beef|game meat|clamato juice|potato|neufchatel cheese|cantal cheese|myzithra cheese|chicken|farmer cheese|raita|montasio cheese|corned beef|matambre|liver|gloucester cheese|sauternes|cherry pepper|black truffle|red leicester cheese|capon|roquefort cheese|sweetbread|marlin|cracker|suet|bloody mary mix|crappie|cream of rice|bitter orange|matzo
sweet_score/M0,continuous,sweet_score,East Asian chili peppers and aromatics,59,1.3057,chili pepper|birds eye chili|bean sprout|rice noodle|sichuan peppercorn|soybean sprout|crab mushroom|fermented black bean|green sichuan peppercorn|chili oil|sand ginger|pickled ginger|peanut sauce|sambal oelek|water celery|tea tree mushroom|coriander root|thai basil|gochujang|bamboo pith mushroom|nameko mushroom|chili paste|banana blossom|termite mushroom|shichimi togarashi|matsutake mushroom|kaffir lime|rice paper|long pepper|edamame|red curry paste|chinese celery|sword bean|hunan chopped chili|plum sauce|lions mane mushroom|gochugaru|mountain pepper|cheongyang chili|culantro|rakkyo|deer mushroom|rice bran oil|shrimp mushroom|mei kuei lu wine|wild ginger|wine lees|salam leaf|fresno pepper|banana leaf|green tomato|ghost pepper|papaya leaf|mac khen|myoga|qingtou mushroom|sansho pepper|umeboshi|dried ganba mushroom
sweet_score/M1,continuous,sweet_score,"Savory peppers, herbs and legumes",131,1.2554,cayenne pepper|bell pepper|paprika|garlic|portobello mushroom|chile de arbol|parsley|cannellini bean|fennel seed|serrano pepper|oregano|chipotle pepper|ancho chile|black pepper|black olive|chili powder|cumin|thyme|fennel|anaheim chile|green olive|banana pepper|poblano pepper|white bean|pinto bean|onion|italian seasoning|bay leaf|red pepper|leek|pine nut|pepperoncini|new mexico chile|coriander|basil|bread|tapenade|marjoram|carrot|arugula|rosemary|guajillo chile|cauliflower|olive|avocado|celery seed|textured soy protein|cubanelle pepper|eggplant|celery|tarragon|parsnip|cucumber|coconut aminos|saffron|lettuce|tomato|borlotti bean|sage|peppadew pepper|chervil|aleppo pepper|hominy|dill|pasilla chile|green bean|canola oil|cabbage|endive|refried beans|pea|spinach|scotch bonnet pepper|zaatar|cipollini onion|mushroom|sun dried tomato|mulato chile|broccoli|piquillo pepper|aji amarillo|safflower oil|parmesan cheese|espelette pepper|grana padano|calabrian chili|chiltepin|chicory|piri piri|pink pepper|mushroom stock|green peppercorn|fennel pollen|corn relish|rutabaga|allspice|cascabel chile|corn|corn husk|asparagus|potato|honey mushroom|mirasol chile|aji panca|tabasco pepper|lima bean|hatch chile|marsala wine|anise|stout|nora chile|pickled onion|pastrami|applewood chip|lovage|padron pepper|carrot top|choricero pepper|montreal steak seasoning|navy bean|corned beef|baked beans|montasio cheese|chuno|caraway seed|huitlacoche|isot pepper|bloody mary mix|ume|cream of rice|guava paste
sweet_score/M2,continuous,sweet_score,"Sweet fruits, nuts and cocktail spirits",83,1.4166,orange|maraschino cherry|champagne|hazelnut|rum|ginger liqueur|pomegranate|raspberry|creme de cassis|wine|blackberry|port wine|lillet|lemon|prosecco|apple|walnut|cranberry|blueberry|strawberry|rose wine|peach|black currant|almond|coconut liqueur|ginger beer|sparkling wine|honeydew melon|apricot|vanilla|grapefruit|nutmeg|mulling spice|pecan|bourbon|grape|cacao|red wine|banana|oat|cognac|red currant|gingersnap|sherry|sunflower seed|flaxseed|white wine|apple pie spice|whiskey|rhubarb|sangria|orange blossom water|melon liqueur|blood orange|brazil nut|melon|cranberry liqueur|coffee|gingerbread|lingonberry|verjuice|lemon balm|cereal|peppermint|cava|tahini|goldschlager|moscatel wine|rice milk|chamomile|cranberry sauce|grape must|creme de menthe|elderberry|gingerbread spice|milk|quince|ouzo|cherry plum|sauternes|copha|vin santo|damson
sweet_score/M3,continuous,sweet_score,Southeast Asian sweet coconut dessert ingredients,84,1.4659,mung bean|oyster mushroom|coconut milk|coconut water|snow fungus|glutinous rice|ginger|star anise|fermented glutinous rice|coconut oil|turmeric|lemongrass|sesame seed|peanut|glutinous rice flour|vietnamese coriander|tamarind|lychee|peach gum|bitter melon|wheat|basil seed|cardamom|papaya|barley|watermelon|rice|macadamia nut|mango|lime|starfruit|amchur|jasmine tea|fruit|okra|soybean|yuzu|melon seed|kumquat|cornstarch|preserved plum|sweet potato|corn silk|soy protein isolate|kashmiri chili|coconut cream|oat milk|barley grass|coconut|pear|milk tea|flattened young rice|buckwheat|horse gram|mint|kohlrabi|loquat|mochi|plum wine|passion fruit|tiger milk mushroom|fig|osmanthus wine|cinnamon|white tea|plum|clove|earl grey tea|okara powder|tea|golden ear mushroom|beer|poppy seed|fruit tea|kaya|sea buckthorn|guava|black tea|ginger wine|green tea|kinako|asian pear|pineapple|gooseberry
sour_score/M0,continuous,sour_score,East Asian vegetables and mushrooms,53,1.0967,shiitake mushroom|enoki mushroom|bamboo shoot|bok choy|oyster mushroom|abalone|daikon|napa cabbage|kelp|kombu|wakame|yard long bean|tsao ko|fermented black bean|leek|ginkgo nut|mirin|water celery|radish|maitake mushroom|star anise|chinese yam|ginger|mustard green|malabar spinach|pickled vegetable|edamame|chinese broccoli|camellia oil|preserved cabbage|sesame seed|cured chicken|wasabi|chinese celery|fern|komatsuna|water chestnut|sushi vinegar|conch|plum sauce|bitter melon|rakkyo|wine lees|korean rice wine|kohlrabi|winged bean|mei kuei lu wine|rice|peanut|cattail|fruit vinegar|vinegar|umeboshi
sour_score/M1,continuous,sour_score,Latin American chiles and aromatics,86,1.3037,red onion|chili pepper|bell pepper|serrano pepper|garlic|fennel seed|paprika|chayote|cumin|ancho chile|jicama|turmeric|shallot|coriander root|sambal oelek|anaheim chile|poblano pepper|habanero pepper|bay leaf|guajillo chile|banana pepper|oregano|lemongrass|culantro|coconut aminos|lime|coconut milk|new mexico chile|scotch bonnet pepper|tomatillo|malt vinegar|celery seed|epazote|fresno pepper|tamarind|white vinegar|cubanelle pepper|avocado|plantain|pepperoncini|cassava|canola oil|aji amarillo|aleppo pepper|safflower oil|peppadew pepper|papaya leaf|cardamom|okra|chiltepin|salam leaf|fava bean|allspice|palm oil|pigeon pea|mirasol chile|mint|anise|aji panca|cane vinegar|ghost pepper|lemon|clove|fennel pollen|coconut cream|apple cider vinegar|calabrian chili|hatch chile|yam|umeboshi vinegar|stout|jackfruit|applewood chip|nutmeg|jackfruit seed|pickled onion|nora chile|padron pepper|bitter orange|grape leaf|ume|isot pepper|caraway seed|guava paste|cherry plum|pokeweed
sour_score/M2,continuous,sour_score,Sweet-sour fruits nuts and grains,132,1.5040,chia seed|taro|date|mung bean|cashew|coconut oil|hazelnut|arrowroot|millet|hyacinth bean|macadamia nut|sorghum|red rice|mulberry|chestnut|spirulina|fruit|carob|lychee|sago|flaxseed|pistachio|coconut water|walnut|nectarine|amaranth|spelt|almond|blueberry|wheat|sunflower seed|watermelon|chinese bayberry|pomegranate|kiwi|chrysanthemum|mango|pear|orange|coconut|barley|papaya|kumquat|rambutan|raspberry|sweet potato|soybean|cranberry|cinnamon|buckwheat|strawberry|apricot|peach|banana|persimmon|brazil nut|wheat germ|passion fruit|blackberry|black currant|apple|fig|grapefruit|jasmine tea|pecan|rhubarb|plum|rum|cacao|loquat|sea buckthorn|tea|mugwort|red bean|creme de cassis|red currant|poppy seed|grape|lotus flower|boysenberry|cereal|purslane|huckleberry|coconut liqueur|orange blossom water|apple pie spice|pineapple|milk tea|saskatoon berry|lemon verbena|lingonberry|preserved plum|borage|guava|melon|earl grey tea|butter|wax apple|white tea|lemon balm|blood orange|lillet|elderberry|feijoa|ginger beer|milk|gooseberry|peppermint|rowan berry|chamomile|port wine|fruit tea|black tea|osmanthus wine|bourbon|cognac|quince|biscuit|whiskey|grape must|green tea|creme de menthe|crab apple|asian pear|hickory nut|kaya|sake|aronia berry|moscatel wine|copha|damson|chokecherry
sour_score/M3,continuous,sour_score,Mediterranean vegetables and savory pantry staples,88,1.3562,pasta|artichoke|zucchini|parsley|swiss chard|caper|butternut squash|kale|sherry vinegar|lentil|chickpea|fennel|quinoa|bread|thyme|arugula|pine nut|cauliflower|acorn|watercress|beet|eggplant|red pepper|parsnip|rosemary|wild rice|romano cheese|turnip|onion|marjoram|carrot|chervil|olive|brussels sprout|pecorino cheese|celeriac|sage|green bean|endive|tarragon|provolone cheese|cucumber|celery|pea|spinach|parmesan cheese|broccoli|mushroom|goat cheese|black eyed pea|dill|tomato|jerusalem artichoke|savory|saffron|lettuce|horseradish|white wine|broccoli rabe|bean|cabbage|asparagus|butterfish|rutabaga|sorrel|red wine|chicory|cipollini onion|potato|caciocavallo|grana padano|lima bean|sherry|lovage|marsala wine|verjuice|cardoon|corn|herring|wild garlic|chicken|wine|beer|capon|smoked cheese|montasio cheese|sauternes|vin santo
bitter_score/M0,continuous,bitter_score,Sweet fruits nuts and botanical infusions,85,1.5174,nectar|fruit|orange|almond milk|hazelnut|blueberry|soy protein isolate|raspberry|watermelon|almond|strawberry|lychee|rum|peach|mango|walnut|blackberry|cranberry|apricot|ginger liqueur|sunflower seed|grapefruit|black currant|amaretti cookie|apple|honeydew melon|almond paste|oat|vanilla|passion fruit|amaretto|papaya|pecan|clementine|apple pie spice|oat milk|gingersnap|limoncello|fig|pineapple|angelica root|pomelo|red currant|basil seed|orange blossom water|soybean|tea|buckwheat|plum|blood orange|mulling spice|coffee|rice milk|melon|orgeat|bourbon|honey|milk tea|guava|gingerbread|lingonberry|peppermint|fruit tea|gooseberry|white tea|cranberry liqueur|chamomile|gin|creme de menthe|mochi|gingerbread spice|durian|fruit juice|almond tofu|green tea|goldschlager|frangipane|cranberry sauce|lavender|kinako|mastic|tangerine|damson|rooibos tea|hop
bitter_score/M1,continuous,bitter_score,Mediterranean aged cheeses and mushrooms,70,2.2334,portobello mushroom|fontina cheese|romano cheese|provolone cheese|asiago cheese|goat cheese|pecorino cheese|mozzarella cheese|italian seasoning|feta cheese|muenster cheese|parmesan cheese|pepperoncini|cheese|gruyere cheese|havarti cheese|gorgonzola cheese|ricotta salata|grana padano|peppadew pepper|caciocavallo|blue cheese|emmental cheese|swiss cheese|jarlsberg cheese|bresaola|cheddar cheese|calabrian chili|sun dried tomato|bel paese cheese|scamorza|brie cheese|mushroom|brick cheese|camembert cheese|comte cheese|burrata|piquillo pepper|boursin cheese|espelette pepper|stilton cheese|zaatar|raclette cheese|pastrami|fennel pollen|myzithra cheese|gremolata|pink pepper|cantal cheese|neufchatel cheese|montasio cheese|kefalotyri|cottage cheese|farmer cheese|smoked cheese|ricotta cheese|matambre|roquefort cheese|cream cheese|quark|kashkaval cheese|ezine cheese|red leicester cheese|gloucester cheese|applewood chip|fromage blanc|sweetbread|honeycomb|suet|caraway seed
bitter_score/M2,continuous,bitter_score,Aromatic bitter spices and herbs,79,1.4807,fennel seed|cayenne pepper|turmeric|cumin|bell pepper|bay leaf|paprika|coriander|black pepper|fennel|chili powder|parsley|oregano|sunflower oil|ginger|thyme|carrot|basil|star anise|saffron|tamarind|dill|lemongrass|kashmiri chili|ajwain|marjoram|lime|red pepper|cardamom|rosemary|celery|textured soy protein|tarragon|amchur|allspice|tomato|sage|celery seed|avocado|mint|lemon|canola oil|bitter melon|anise|rice|clove|pomegranate|nutmeg|parsley root|cubanelle pepper|halloumi|anardana powder|clam|potato|corn|lovage|honey mushroom|cinnamon|nigella seed|salam leaf|asafoetida|indian gooseberry|flattened young rice|chicken|tulum cheese|beef|melon seed|bryndza|kasseri cheese|starfruit|poppy seed|crayfish|sulguni cheese|mace|isot pepper|cherry plum|lemon leaf|cream of rice|fish oil
bitter_score/M3,continuous,bitter_score,East Asian pungent aromatics and mushrooms,68,1.3425,chili pepper|sichuan peppercorn|birds eye chili|rice noodle|crab mushroom|soybean sprout|tsao ko|five spice powder|chili oil|sand ginger|green sichuan peppercorn|tea tree mushroom|pickled ginger|bamboo pith mushroom|bone marrow|razor clam|water celery|dried tangerine peel|nameko mushroom|matsutake mushroom|kaffir lime leaf|gochujang|fermented glutinous rice|sambal oelek|termite mushroom|long pepper|lions mane mushroom|rice paper|thai basil|shichimi togarashi|fish mint|chili paste|vietnamese coriander|chinese celery|deer mushroom|cured chicken|glutinous rice|hunan chopped chili|plum sauce|gochugaru|red curry paste|mountain pepper|cheongyang chili|shrimp mushroom|rice bran oil|vietnamese balm|geoduck|wild ginger|snow fungus|mitsuba|ghost pepper|turmeric leaf|preserved plum|calamansi|myoga|glutinous rice flour|ginger wine|tiger milk mushroom|mac khen|corn silk|umeboshi|sansho pepper|peach gum|bitter almond|okara powder|qingtou mushroom|dried ganba mushroom|golden ear mushroom
bitter_score/M4,continuous,bitter_score,Mexican chiles and cheeses,55,1.6496,chile de arbol|chipotle pepper|ancho chile|poblano pepper|serrano pepper|cotija cheese|guajillo chile|queso fresco|anaheim chile|monterey jack cheese|oaxaca cheese|new mexico chile|queso anejo|panela cheese|pasilla chile|colby cheese|chihuahua cheese|banana pepper|hominy|mulato chile|cascabel chile|corn husk|chiltepin|aji amarillo|fresno pepper|green tomato|mirasol chile|kidney|scotch bonnet pepper|clamato juice|aji panca|lemon pepper|hatch chile|piri piri|queso blanco|corn relish|velveeta cheese|green peppercorn|huitlacoche|tabasco pepper|montreal steak seasoning|chuno|mushroom stock|nora chile|padron pepper|choricero pepper|walnut oil|liver|carrot top|corned beef|preserved lemon|bloody mary mix|capon|guava paste|ume
umami_score/M0,continuous,umami_score,East Asian umami fish and mushrooms,90,1.2078,sesame oil|crab mushroom|bean sprout|rice noodle|soybean sprout|garlic scape|fish ball|straw mushroom|zha cai|fermented black bean|fish cake|pickled radish|pickled mustard green|snakehead fish|razor clam|pea shoot|fish skin|tea tree mushroom|sesame paste|pickled vegetable|snow vegetable|bone marrow|chili garlic sauce|loach|nameko mushroom|bamboo pith mushroom|chinese cured pork|snow pea|green fish|mantis shrimp|bonito flakes|peanut sauce|termite mushroom|matsutake mushroom|fish noodle|preserved cabbage|mandarin fish|filefish|edamame|wuchang fish|yellow croaker|dashi|fish paste|crab stick|hairtail|crab roe|cured chicken|rice paper|fermented glutinous rice|stinky mandarin fish|crab claw fish|lions mane mushroom|furikake|chikuwa|shellfish|rakkyo|offal|vietnamese pork roll|er cai|fish maw|deer mushroom|ta cai|dace|shrimp mushroom|mudskipper|sweet preserved mustard green|wine lees|geoduck|mei kuei lu wine|puffer fish|rice bran oil|fish sausage|mustard root|fermented fish|salt pork|horse head fish|cobia|pacific saury|miiuy croaker|radish cake|mudfish|petis|fish floss|topmouth culter|qingtou mushroom|chirimen jako|denbu|dried ganba mushroom|flattened young rice|pumpkin leaf
umami_score/M1,continuous,umami_score,Mediterranean aged cheeses and umami staples,83,1.4901,portobello mushroom|fontina cheese|romano cheese|goat cheese|asiago cheese|provolone cheese|mozzarella cheese|pecorino cheese|feta cheese|pancetta|parmesan cheese|parsley|muenster cheese|cheese|gruyere cheese|bread|havarti cheese|gorgonzola cheese|emmental cheese|blue cheese|grana padano|swiss cheese|sun dried tomato|caciocavallo|jarlsberg cheese|flageolet bean|white wine|bresaola|brie cheese|bel paese cheese|red wine|scamorza|stilton cheese|honey mustard|camembert cheese|brick cheese|marsala wine|cipollini onion|comte cheese|halloumi|raclette cheese|pastrami|burrata|boursin cheese|rutabaga|sherry|tulum cheese|pastis|cantal cheese|kasseri cheese|lemon|kefalotyri|game meat|dijonnaise|sulguni cheese|nutmeg|smoked cheese|neufchatel cheese|kashkaval cheese|bryndza|matambre|montasio cheese|quark|cottage cheese|roquefort cheese|farmer cheese|stout|ezine cheese|cream cheese|applewood chip|gloucester cheese|red leicester cheese|sauternes|vin santo|herbsaint|sweetbread|anisette|fromage blanc|suet|quince|metaxa|cream of rice|guava paste
umami_score/M2,continuous,umami_score,"Savory vegetables, cheeses, and seafood",93,1.5621,bell pepper|red onion|garlic|shiitake mushroom|oyster mushroom|leek|shallot|onion|radish|bacon|monterey jack cheese|kidney bean|colby cheese|carrot|cauliflower|cabbage|shrimp|watercress|cucumber|green bean|queso fresco|seafood stock|cotija cheese|textured soy protein|clam|squid|ginger|lemongrass|fish stock|pea|broccoli|tomato|mustard|porcini mushroom|kidney|star anise|canola oil|oaxaca cheese|queso anejo|rice|mushroom|hominy|horseradish|watermelon radish|green tomato|brussels sprout|crab|broccolini|cheddar cheese|asparagus|kohlrabi|meat|fish|panela cheese|chihuahua cheese|corn|pork|potato|chicken|crayfish|beef|velveeta cheese|honey mushroom|gourami|black garlic|clamato juice|mushroom stock|corn relish|sauerkraut|corn husk|romanesco|lima bean|beer|pumpkin seed oil|skate|queso blanco|wild garlic|squid ink|corned beef|corvina|ray|pickled onion|krill|liver|carrot top|capon|chuno|hanpen|bonito|marlin|huitlacoche|bloody mary mix|crappie
umami_score/M3,continuous,umami_score,Asian sweet beverages and nutty grains,93,1.2175,fruit|mung bean|snow fungus|soy protein isolate|watermelon|macadamia nut|matcha powder|peanut|glutinous rice|black sesame seed|sesame seed|glutinous rice flour|mango|hazelnut|grand marnier|jasmine tea|rum|soybean|champagne|wine|plum wine|cornstarch|papaya|oat milk|strawberry|oat|barley|milk tea|cranberry|passion fruit|peach|apricot brandy|earl grey tea|grapefruit|pumpkin|calvados|rose wine|cacao|honeydew melon|lillet|tea|blackberry|prosecco|maraschino liqueur|banana|buckwheat|fig|nut butter|apple|port wine|coffee liqueur|ginger beer|pineapple|pecan|mochi|apple pie spice|loquat|bourbon|coffee|cognac|black tea|apple brandy|osmanthus wine|milk|corn silk|meat floss|white tea|sparkling wine|melon seed|guava|buffalo milk|malt|brandy|melon|whiskey|rice milk|fruit tea|durian|melon liqueur|cereal|sangria|kirschwasser|tiger milk mushroom|green tea|armagnac|okara powder|golden ear mushroom|kinako|thai tea|cava|moscatel wine|peanut butter|brick tea
pungent_score/M0,continuous,pungent_score,Fruity nuts and tart berries,74,1.3183,hazelnut|orange|pistachio|walnut|pomegranate|raspberry|blueberry|blackberry|maraschino cherry|almond|prune|cranberry|apple|carob|pecan|strawberry|black currant|peach|spelt|rum|oat|apricot|nutmeg|lemon|flaxseed|creme de cassis|rhubarb|sunflower seed|banana|red currant|grapefruit|cacao|persimmon|boysenberry|brazil nut|huckleberry|honeydew melon|ginger liqueur|gingersnap|pineapple|grape|apple pie spice|saskatoon berry|orange blossom water|lingonberry|ginger beer|lemon verbena|mulling spice|melon|cereal|coffee|cognac|lemon balm|blood orange|gingerbread|borage|peppermint|feijoa|melon liqueur|elderberry|whiskey|gooseberry|cranberry liqueur|grappa|rowan berry|chamomile|quince|gingerbread spice|milk|cranberry sauce|grape must|biscuit|goldschlager|ouzo
pungent_score/M1,continuous,pungent_score,East-Asian pungent vegetables and aromatics,91,1.1429,bean sprout|chili pepper|rice noodle|birds eye chili|enoki mushroom|sichuan peppercorn|bamboo shoot|crab mushroom|soybean sprout|shiitake mushroom|oyster mushroom|bok choy|chili oil|green sichuan peppercorn|fermented black bean|pea shoot|abalone|sand ginger|snow pea|tea tree mushroom|kelp|peanut sauce|water celery|kombu|pickled ginger|yard long bean|sambal oelek|nameko mushroom|gochujang|bamboo pith mushroom|coriander root|chinese cured pork|wakame|matsutake mushroom|mustard green|shichimi togarashi|termite mushroom|banana blossom|rice paper|leek|edamame|thai basil|chili paste|fish mint|lions mane mushroom|maitake mushroom|chinese celery|fern|lemongrass|long pepper|radish|cured chicken|sword bean|red curry paste|vietnamese pork roll|star anise|kaffir lime|malabar spinach|hunan chopped chili|camellia oil|gochugaru|culantro|deer mushroom|mountain pepper|wasabi|cheongyang chili|sesame seed|vietnamese balm|shrimp mushroom|rice bran oil|cucumber|water chestnut|komatsuna|salt pork|wild ginger|fresno pepper|conch|okra|bitter melon|salam leaf|ghost pepper|kohlrabi|papaya leaf|myoga|winged bean|rice|mac khen|sansho pepper|qingtou mushroom|dried ganba mushroom|baked beans
pungent_score/M2,continuous,pungent_score,Pungent Mediterranean vegetables and aromatics,185,1.1693,red onion|cayenne pepper|bell pepper|paprika|garlic|portobello mushroom|chickpea|fennel seed|lentil|chile de arbol|parsley|zucchini|butternut squash|kale|caper|cannellini bean|artichoke|serrano pepper|pasta|quinoa|shallot|black pepper|cumin|jicama|fennel|chili powder|oregano|ancho chile|chayote|chipotle pepper|thyme|anaheim chile|bay leaf|bacon|onion|pine nut|turmeric|banana pepper|poblano pepper|white bean|red pepper|cauliflower|brown rice|black eyed pea|pinto bean|watercress|pancetta|eggplant|bread|acorn|arugula|marjoram|pepperoncini|carrot|basil|avocado|new mexico chile|rosemary|tomatillo|turnip|wild rice|parsnip|epazote|beet|textured soy protein|guajillo chile|celery seed|saffron|olive|celeriac|tarragon|chervil|celery|cubanelle pepper|borlotti bean|sage|lettuce|tomato|green bean|aleppo pepper|endive|canola oil|savory|cabbage|lime|spinach|brussels sprout|horseradish|pea|dill|peppadew pepper|hominy|scotch bonnet pepper|jerusalem artichoke|butterfish|broccoli rabe|broccoli|pasilla chile|tamarind|zaatar|mushroom|sun dried tomato|safflower oil|green tomato|refried beans|tahini|espelette pepper|chicory|white wine|cassava|plantain|mulato chile|piquillo pepper|grana padano|parmesan cheese|green peppercorn|rutabaga|aji amarillo|allspice|sorrel|gorgonzola cheese|pigeon pea|pink pepper|chiltepin|asparagus|fennel pollen|kashmiri chili|mushroom stock|mint|calabrian chili|red wine|potato|piri piri|honey mushroom|corn|corn husk|cardamom|anise|amchur|cascabel chile|verjuice|corn relish|lima bean|aji panca|horse gram|mirasol chile|banana leaf|sauerkraut|stilton cheese|tabasco pepper|palm oil|chicken|lovage|hatch chile|wild garlic|purslane|stout|blue cheese|herring|clove|nora chile|padron pepper|pastrami|carrot top|beer|applewood chip|choricero pepper|navy bean|cardoon|capon|corned beef|montreal steak seasoning|montasio cheese|grape leaf|flattened young rice|chuno|sauternes|isot pepper|jackfruit seed|huitlacoche|caraway seed|bloody mary mix|cream of rice|guava paste|pokeweed
pungent_score/M3,continuous,pungent_score,East Asian sweet grains and starchy seeds,79,1.3152,mung bean|taro|chinese yam|hyacinth bean|snow fungus|millet|ginkgo nut|red rice|glutinous rice|sago|date|black rice|chia seed|chestnut|glutinous rice flour|cashew|chrysanthemum|sorghum|fermented glutinous rice|barley|wheat|mulberry|lychee|basil seed|arrowroot|peanut|ginger|amaranth|spirulina|red bean|soy protein isolate|sweet potato|macadamia nut|corn silk|soybean|chinese bayberry|fruit|oat milk|papaya|watermelon|cattail|jackfruit|rambutan|kumquat|jasmine tea|milk tea|mugwort|melon seed|yuzu|mango|pear|buckwheat|loquat|cornstarch|pork|mochi|tiger milk mushroom|fig|coconut|yam|white tea|passion fruit|golden ear mushroom|earl grey tea|okara powder|cinnamon|plum|rice milk|tea|sea buckthorn|black tea|fruit tea|kinako|poppy seed|green tea|asian pear|guava|ginger wine|creme de menthe
fatty_score/M0,continuous,fatty_score,Southeast & East Asian aromatics and mushrooms,49,1.5059,chili pepper|rice noodle|bean sprout|crab mushroom|soybean sprout|fermented black bean|tsao ko|sand ginger|bone marrow|peanut sauce|tea tree mushroom|coriander root|sambal oelek|banana blossom|bamboo pith mushroom|pickled ginger|nameko mushroom|rice paper|termite mushroom|matsutake mushroom|chinese cured pork|vietnamese coriander|edamame|fermented glutinous rice|lions mane mushroom|vietnamese pork roll|cured chicken|sword bean|culantro|lemongrass|plum sauce|deer mushroom|coconut aminos|coconut milk|mei kuei lu wine|rice bran oil|shrimp mushroom|wine lees|banana leaf|salt pork|wild ginger|ghost pepper|papaya leaf|flattened young rice|myoga|amchur|qingtou mushroom|dried ganba mushroom|horse gram
fatty_score/M1,continuous,fatty_score,Mediterranean cheeses and savory aromatics,92,1.1362,portobello mushroom|fontina cheese|romano cheese|goat cheese|asiago cheese|provolone cheese|parsley|pecorino cheese|mozzarella cheese|feta cheese|pancetta|parmesan cheese|muenster cheese|thyme|pepperoncini|cheese|arugula|bread|gruyere cheese|havarti cheese|gorgonzola cheese|olive|rosemary|peppadew pepper|sun dried tomato|grana padano|caciocavallo|flageolet bean|marjoram|blue cheese|bresaola|swiss cheese|emmental cheese|dill|parsnip|aleppo pepper|jarlsberg cheese|calabrian chili|halloumi|brie cheese|scamorza|bel paese cheese|burrata|piquillo pepper|brick cheese|stilton cheese|marsala wine|tulum cheese|pastrami|comte cheese|camembert cheese|boursin cheese|raclette cheese|kasseri cheese|safflower oil|verjuice|kefalotyri|sulguni cheese|kashkaval cheese|lime|bryndza|allspice|cantal cheese|smoked cheese|mint|lovage|ezine cheese|neufchatel cheese|montasio cheese|quark|matambre|stout|farmer cheese|cottage cheese|gloucester cheese|applewood chip|roquefort cheese|grape must|cream cheese|red leicester cheese|butter|navy bean|vin santo|clove|isot pepper|suet|fromage blanc|sweetbread|quince|lemon leaf|cream of rice|guava paste
fatty_score/M2,continuous,fatty_score,Fruity wines and cocktail spirits,23,1.4836,champagne|wine|lillet|ginger liqueur|port wine|rose wine|prosecco|ginger beer|sparkling wine|sherry|red wine|orange|limoncello|bourbon|whiskey|white wine|cognac|grapefruit|coconut liqueur|melon liqueur|lemon|cava|sangria
fatty_score/M3,continuous,fatty_score,Asian sweet dessert fruits and seeds,100,1.6578,mung bean|coconut oil|coconut water|snow fungus|fruit|soy protein isolate|glutinous rice|hazelnut|peanut|sesame seed|glutinous rice flour|wheat|watermelon|mango|peach gum|papaya|blueberry|sunflower seed|oat|pear|soybean|coconut|oat milk|jasmine tea|cornstarch|barley|cardamom|sweet potato|kumquat|yuzu|buckwheat|cinnamon|banana|fig|cranberry|apricot|starfruit|passion fruit|milk tea|strawberry|peach|black currant|raspberry|coconut cream|loquat|vanilla|apple|melon seed|honeydew melon|plum wine|corn silk|plum|preserved plum|pecan|earl grey tea|rum|tea|blackberry|mochi|cereal|cacao|apple pie spice|rice milk|buffalo milk|white tea|grape|poppy seed|osmanthus wine|milk|red currant|tiger milk mushroom|malt|orange blossom water|pineapple|gingersnap|guava|fruit tea|coffee|black tea|melon|blood orange|peppermint|golden ear mushroom|green tea|gingerbread|okara powder|gooseberry|kaya|umeboshi|lemon balm|chamomile|elderberry|asian pear|kinako|ginger wine|gingerbread spice|copha|cherry plum|moscatel wine|damson
fatty_score/M4,continuous,fatty_score,Mexican peppers beans and cheeses,93,1.2786,red onion|bell pepper|cayenne pepper|paprika|serrano pepper|monterey jack cheese|pinto bean|ancho chile|poblano pepper|kidney bean|anaheim chile|colby cheese|cannellini bean|queso fresco|onion|cotija cheese|oregano|bacon|banana pepper|new mexico chile|coriander|guajillo chile|black pepper|leek|hominy|white bean|oaxaca cheese|textured soy protein|avocado|refried beans|red pepper|queso anejo|carrot|tomato|lettuce|cauliflower|green bean|panela cheese|celery|kidney|cubanelle pepper|chihuahua cheese|cucumber|cabbage|pea|canola oil|fresno pepper|ginger|cheddar cheese|borlotti bean|corn|aji amarillo|scotch bonnet pepper|broccoli|chiltepin|spinach|corn husk|mushroom|tamarind|velveeta cheese|green tomato|lemon pepper|okra|rice|beef|corn relish|mirasol chile|potato|chicken|lima bean|aji panca|green peppercorn|hatch chile|queso blanco|asparagus|pork|mushroom stock|kohlrabi|honey mushroom|beer|baked beans|corned beef|padron pepper|nora chile|carrot top|liver|huitlacoche|chuno|preserved lemon|capon|sauternes|bloody mary mix|ume
usda_protein_g/M0,continuous,usda_protein_g,Protein-dense seeds and nuts,47,1.7275,chia seed|cashew|pumpkin seed|quinoa|hemp seed|flaxseed|soy protein isolate|spirulina|almond butter|sunflower seed|hazelnut|mung bean|wheat germ|black sesame seed|lotus seed|goji berry|spelt|amaranth|sesame seed|wheat gluten|walnut|nut butter|almond|pistachio|oat|peanut|bran|tahini|star anise|melon seed|soybean|cocoa powder|brazil nut|conch|poppy seed|egg yolk|yeast|red bean|anise|cacao|pork|tempeh|gelatin|kinako|khoya|ezine cheese|peanut butter
usda_protein_g/M1,continuous,usda_protein_g,Lean fish and seafood proteins,86,1.2002,tofu|carp|fried tofu puff|octopus|cod|dried tofu|sea snail|frog leg|snail|grouper|red snapper|dried shrimp|catfish|trout|monkfish|sea bass|luncheon meat|halibut|swordfish|goose|anchovy|tilapia|cured fish|fish roe|sesame paste|tuna|whitefish|rabbit|pike|mackerel|sturgeon|barramundi|rockfish|mahi mahi|pomfret|sunfish|whelk|haddock|shark|milkfish|mullet|arctic char|lobster|salmon|bluefish|bison|quail|natto|pigeon|turbot|batang fish|amberjack|horse meat|salmon roe|pheasant|abalone|perch|turtle|geoduck|guinea hen|pompano|falafel|squid|sea bream|walleye|whiting|whitebait|orange roughy|unagi kabayaki|horse mackerel|langoustine|venison|pate|smelt|shrimp|clam|goose egg|wild boar|mentaiko|crab|wolffish|tarako|crayfish|grouse|squirrel|caviar
usda_protein_g/M2,continuous,usda_protein_g,Italian cheeses and cured meats,70,1.4586,fontina cheese|provolone cheese|romano cheese|asiago cheese|mozzarella cheese|pecorino cheese|goat cheese|alfredo sauce|salami|bread crumbs|italian sausage|tortellini|pancetta|parmesan cheese|cannellini bean|turkey sausage|veal|pepperoni|muenster cheese|farro|prosciutto|mortadella|bacon|feta cheese|pine nut|gorgonzola cheese|cheese|gruyere cheese|soppressata|gouda cheese|grana padano|caciocavallo|taleggio cheese|swiss cheese|flageolet bean|bresaola|jarlsberg cheese|emmental cheese|blue cheese|brick cheese|bel paese cheese|scamorza|cheddar cheese|robiola cheese|chervil|sun dried tomato|brie cheese|tarragon|burrata|canadian bacon|wild rice|camembert cheese|summer sausage|pastrami|espelette pepper|stilton cheese|edam cheese|branzino|iberico ham|montasio cheese|marmite|salt cod|sulguni cheese|vegemite|red leicester cheese|roquefort cheese|sucuk|cheshire cheese|herring|caraway seed
usda_protein_g/M3,continuous,usda_protein_g,Protein-dense legumes meats and spices,60,1.2726,paprika|chili powder|chickpea|fennel seed|kidney bean|lentil|monterey jack cheese|cumin|chorizo|colby cheese|mustard seed|textured soy protein|white bean|cotija cheese|curry powder|curry|queso fresco|black eyed pea|fenugreek seed|oaxaca cheese|smoked paprika|kidney|celery seed|queso anejo|borlotti bean|chihuahua cheese|panela cheese|chana dal|sausage|masoor dal|toor dal|american cheese|egg noodle|goat|buffalo meat|longaniza|fava bean|turkey|velveeta cheese|bratwurst|papad|blood sausage|beef|butterfish|ham|sardine|queso blanco|chicken|lima bean|bear meat|butifarra|corned beef|braunschweiger|mutton|lamb|navy bean|liver|bottarga|capon|smoked salmon
usda_sugars_g/M0,continuous,usda_sugars_g,Sweet confections and sugary fruits,140,1.3831,white chocolate|liqueur|chocolate|cookie|milk chocolate|coffee liqueur|candied fruit|maple syrup|frosting|sponge cake|graham cracker|brown sugar|maraschino cherry|whipped topping|cherry|ice cream|cherry liqueur|toffee|irish cream|frozen yogurt|sugar|custard|eggnog|agave syrup|pistachio|chocolate liqueur|ladyfinger|grenadine|syrup|candy|praline|date|nectarine|caramel|gingersnap|pumpkin pie spice|almond paste|vanilla|butterscotch|punch|jam|chocolate hazelnut spread|doughnut|corn syrup|fudge|digestive biscuit|amaretto|glucose syrup|muscovado sugar|blueberry|apple pie spice|orange|pudding|condensed milk|prune|marzipan|nut butter|kiwi|golden syrup|carob|ginger liqueur|cream soda|mocha|banana|fructose|wafer|fondant|pomegranate|sour mix|peach|marshmallow|swiss roll|honeydew melon|spelt|candy coating|galliano|apricot|drambuie|crumb crust|cream liqueur|lychee|ginger ale|pear|creme de menthe|fruitcake|persimmon|mango|apple|pineapple|blood orange|tonic water|cajeta|grapefruit|pie filling|red currant|gingerbread spice|plant based cream|boysenberry|sherbet|fig|black treacle|cantaloupe|grape|passion fruit|speculoos cookie|coffee creamer|kumquat|clementine|honey|honeycomb|port wine|papaya|plum|jagermeister|fruit preserves|melon|biscuit|strega liqueur|soybean|raisin|molasses|peanut butter|loganberry|dulce de leche|red hots|guava|fruit cocktail|cola|moscatel wine|mizuame|root beer|rompope|tangerine|kinako|evaporated milk|feijoa|breadfruit|soursop|chokecherry|pluot
usda_sugars_g/M1,continuous,usda_sugars_g,Spicy condiments and sweet-tangy sauces,76,0.7587,cayenne pepper|paprika|chili powder|peanut sauce|hoisin sauce|sriracha|balsamic vinegar|sambal oelek|chili garlic sauce|seasoning sauce|shallot|worcestershire sauce|chili paste|chickpea|teriyaki sauce|stir fry sauce|mustard seed|black eyed pea|italian dressing|steak sauce|gochugaru|barbecue sauce|ketchup|farro|sukiyaki sauce|dried tangerine peel|sweet and sour sauce|salad dressing|horseradish|smoked paprika|pickle relish|tamarind|black vinegar|aleppo pepper|french dressing|browning sauce|plant based cheese|rock sugar|chana dal|thousand island dressing|brown sauce|unagi sauce|goji berry|sun dried tomato|velveeta cheese|taco seasoning|baked beans|chunjang|duck sauce|espelette pepper|crescent roll|jerusalem artichoke|cocktail sauce|bagel|muffin|madeira wine|pepper jelly|jaggery|croissant|salad cream|sweet roll|sherry|sauternes|lima bean|ume|cracker|cane syrup|jackfruit|sorghum syrup|khoya|mulberry|asian pear|cranberry sauce|corn flakes|vin santo|piloncillo
usda_fiber_g/M0,continuous,usda_fiber_g,"Mediterranean herbs, greens and grains",86,1.1402,parsley|caper|kale|artichoke|fennel seed|pasta|fennel|farro|bread crumbs|thyme|shallot|frisee|black pepper|green olive|crouton|pine nut|white bean|oregano|chervil|bay leaf|jicama|rosemary|wild rice|tarragon|chanterelle mushroom|marjoram|sage|flageolet bean|parsnip|mustard|smoked paprika|curry powder|collard green|black eyed pea|saffron|borlotti bean|celery seed|endive|eggplant|polenta|aleppo pepper|savory|brussels sprout|avocado|horseradish|fava bean|sun dried tomato|espelette pepper|egg noodle|epazote|pea|honey mustard|turnip green|chicory|dandelion|green peppercorn|fideo|poultry seasoning|mixed vegetable|caperberry|tamarind|mint|pigeon pea|english muffin|marmite|nora chile|grits|lima bean|mulato chile|masa harina|hummus|bulgur|aji panca|vegemite|cornmeal|salsify|navy bean|dijonnaise|rye bread|grape leaf|caraway seed|baked beans|grissini|mace|matzo|roti
usda_fiber_g/M1,continuous,usda_fiber_g,Latin spices beans and tortillas,27,1.6582,chili powder|cayenne pepper|serrano pepper|corn tortilla|cumin|black bean|ancho chile|flour tortilla|pinto bean|mustard seed|chickpea|tortilla|paprika|kidney bean|fenugreek seed|lentil|guajillo chile|turmeric|taco shell|refried beans|curry|masoor dal|toor dal|chana dal|pasilla chile|taco seasoning|papad
usda_fiber_g/M2,continuous,usda_fiber_g,East-Asian whole grains and fiber-rich seeds,59,0.8287,wood ear mushroom|mung bean|taro|hyacinth bean|garland chrysanthemum|millet|quinoa|cashew|sorghum|date|burdock root|sesame seed|black rice|goji berry|star anise|brown rice|water chestnut|wheat|amaranth|peanut|black sesame seed|barley|sweet potato|soybean|spirulina|chrysanthemum|wasabi|cattail|agar|cardamom|red bean|okra|buckwheat|yam|kohlrabi|kumquat|coconut|pear|breadfruit|cinnamon|purple yam|lambs quarters|purple sweet potato|clove|anise|kiwi|allspice|poppy seed|nutmeg|durian|passion fruit|prickly pear|asian pear|kinako|gooseberry|paratha|guava|elderberry|soursop
usda_fiber_g/M3,continuous,usda_fiber_g,Fiber-rich nuts seeds and whole grains,65,0.9996,chia seed|hazelnut|whole wheat flour|pumpkin seed|carob|hemp seed|chocolate|walnut|flaxseed|milk chocolate|almond butter|almond|cocoa powder|pistachio|wheat germ|nut butter|bran|oat|spelt|cereal|sunflower seed|macadamia nut|pumpkin pie spice|almond paste|guar gum|brazil nut|prune|apple pie spice|rye|teff|chocolate hazelnut spread|pecan|praline|graham cracker|persimmon|tahini|halva|pomegranate|raspberry|cranberry|blackberry|marzipan|cacao|hickory nut|graham flour|boysenberry|yeast|gingerbread spice|maraschino cherry|digestive biscuit|peanut butter|ice cream cone|raisin|red currant|rusk|pretzel|farina|fruitcake|feijoa|semolina|loganberry|pectin|milo|crispbread|chokecherry
usda_fiber_g/M4,continuous,usda_fiber_g,East Asian soy and spice staples,22,0.7313,sichuan peppercorn|soybean paste|dried tofu|lotus root|five spice powder|fried tofu puff|pickled mustard green|green sichuan peppercorn|udon noodle|sesame paste|snow vegetable|mustard green|miso|edamame|doenjang|lions mane mushroom|sweet preserved mustard green|somen noodle|natto|gochugaru|white pepper|sweet potato leaf
usda_caloric_density/M0,continuous,usda_caloric_density,Rich Mediterranean cheeses and cured meats,111,1.3032,olive oil|pesto|asiago cheese|black olive|fontina cheese|provolone cheese|mozzarella cheese|bacon|alfredo sauce|romano cheese|colby cheese|salami|green olive|cooking spray|veal|muenster cheese|pepperoni|goat cheese|italian sausage|italian dressing|mayonnaise|mortadella|vinaigrette|pancetta|cheese|caesar dressing|pecorino cheese|parmesan cheese|ranch dressing|pine nut|feta cheese|creme fraiche|olive|american cheese|chorizo|truffle oil|bechamel|gorgonzola cheese|jarlsberg cheese|gouda cheese|cheddar cheese|ricotta salata|swiss cheese|grapeseed oil|soppressata|andouille sausage|brick cheese|gruyere cheese|caciocavallo|crescent roll|grana padano|taleggio cheese|sausage|kielbasa|salad dressing|queso fresco|blue cheese|avocado|scamorza|summer sausage|emmental cheese|bel paese cheese|brie cheese|velveeta cheese|acorn|robiola cheese|duck fat|sour cream|french dressing|oaxaca cheese|burrata|chihuahua cheese|tartar sauce|boursin cheese|sofrito|bratwurst|queso anejo|edam cheese|hazelnut oil|stracchino cheese|panela cheese|braunschweiger|stilton cheese|neufchatel cheese|camembert cheese|salad cream|longaniza|queso blanco|myzithra cheese|croissant|montasio cheese|hummus|corned beef|beef|blood sausage|vienna sausage|sulguni cheese|ricotta cheese|sauternes|red leicester cheese|butifarra|bear meat|cream cheese|sucuk|hot dog|roquefort cheese|cheshire cheese|cracker|puff pastry|sweetbread|vin santo
usda_caloric_density/M1,continuous,usda_caloric_density,East Asian oils fats and rich proteins,68,1.6460,sesame oil|shaoxing wine|fried tofu puff|oil|rice wine|carp|duck|baijiu|luncheon meat|sesame paste|peanut sauce|quail egg|chicken fat|goose|century egg|pomfret|salted duck egg|duck egg|soju|coconut milk|cashew|vegetable oil|mackerel|lard|rice bran oil|sesame seed|mustard oil|mustard seed|korean rice wine|peanut oil|goose egg|unagi kabayaki|soybean oil|flaxseed oil|caul fat|sunflower oil|salt pork|swordfish|black sesame seed|goose fat|quail|thousand island dressing|palm oil|avocado oil|sake|ghee|tahini|amberjack|safflower oil|foie gras|melon seed|shochu|madeira wine|canola oil|pork|peanut|pheasant|pate|pompano|lamb|mutton|tallow|nut oil|butterfish|capon|fish oil|herring|ezine cheese
usda_caloric_density/M2,continuous,usda_caloric_density,"Rich nuts, fats, and spirits",81,1.2942,white chocolate|hazelnut|egg yolk|milk chocolate|coconut oil|pistachio|pumpkin seed|almond|cream|egg|walnut|macadamia nut|irish cream|almond paste|hemp seed|praline|vanilla|rum|ice cream|coconut cream|chocolate hazelnut spread|champagne|wine|toffee|nut butter|flaxseed|coconut|port wine|tequila|pecan|whipped topping|sunflower seed|doughnut|nutmeg|butter|brandy|lillet|marzipan|bourbon|whiskey|vodka|cream liqueur|cachaca|cognac|rose wine|plant based cream|brazil nut|walnut oil|red wine|plum wine|lecithin|hickory nut|sherry|candy coating|pina colada mix|white wine|copha|kirschwasser|pisco|choux pastry|suet|poppy seed|gin|sangria|osmanthus wine|liquor|sparkling wine|strega liqueur|coffee creamer|shortening|schnapps|margarine|peanut butter|cava|kaymak|buffalo milk|pie crust|corn oil|moscatel wine|aguardiente|metaxa
fg_Pantry/M0,binary,fg_Pantry,"Pantry leaveners, thickeners and functional additives",73,1.0000,chicken broth|wheat gluten|broth|xanthan gum|mung bean starch|salt|psyllium husk|red yeast|baking powder|rosewater|baking soda|lye water|nutritional yeast|cocoa powder|white vinegar|guar gum|gardenia fruit|agar|yeast|gelatin|brine|activated charcoal powder|edible gold leaf|carob|bee pollen|food coloring|pickled sakura blossom|custard powder|bamboo salt|coconut vinegar|peach gum|vinegar|cocoa mass|pine pollen|dough improver|fruit vinegar|plant based cream|cream of tartar|birds nest|meat tenderizer|black salt|limewater|umeboshi vinegar|inulin|carrageenan|ascorbic acid|tapioca pearl|gingersnap|glycerin|preserved lemon|qingbu liang|gypsum|brewers yeast|gingerbread|orange blossom water|fermentation starter cake|curing salt|bakers ammonia|graham cracker|papad|bittern|calcium chloride|alum|pectin|citric acid|sev|nigari|vegemite|clear gel|salep|duck sauce|cacao|cranberry sauce
fg_Pantry/M1,binary,fg_Pantry,East Asian savory sauces and condiments,95,1.0000,oyster sauce|light soy sauce|doubanjiang|hot pot base|mala sauce|dark soy sauce|black bean paste|chili sauce|seasoning sauce|rice vinegar|msg|shacha sauce|chili garlic sauce|fish sauce|sweet chili sauce|sweet bean sauce|gochujang|hoisin sauce|peanut sauce|starch|braising liquid|umami sauce|budae jjigae base|mirin|sukiyaki sauce|sambal oelek|seafood sauce|dashi|vegetarian oyster sauce|chu hou paste|stir fry sauce|dry pot sauce|vegetable extract|ssamjang|pork stock|sweet soy sauce|xo sauce|mapo tofu sauce|sour broth|guizhou sour soup|korean bbq sauce|soy sauce|tom yum paste|chili paste|white soy sauce|sriracha|plum sauce|tteokbokki sauce|doenjang|yakiniku sauce|plant based ham|sweet and sour sauce|weipa|maggi seasoning|laksa paste|teriyaki sauce|superior stock|yuzu kosho|fermented chive flower paste|sushi vinegar|green curry paste|tamari|char siu sauce|hot and sour sauce|ponzu|coconut aminos|clay pot rice sauce|black vinegar|tenkasu|zhajiang sauce|mentsuyu|curry paste|mushroom soy sauce|buldak sauce|tauco|spring roll|unagi sauce|fermented vegetable brine|okonomiyaki sauce|tonkatsu sauce|snail rice noodle|chunjang|chinese preserved olive|shirataki noodle|yakisoba sauce|panang curry paste|shio koji|bulgogi|fry sauce|sambal|petis|yellow curry paste|thousand island dressing|donburi sauce|koji
fg_Pantry/M2,binary,fg_Pantry,Prepared sauces vinegars and condiments,87,1.0000,hot sauce|red wine vinegar|balsamic vinegar|worcestershire sauce|vegetable stock|adobo sauce|white wine vinegar|salsa|salsa verde|sherry vinegar|italian dressing|pesto|alfredo sauce|steak sauce|guacamole|seafood stock|roux|mustard|liquid smoke|tapenade|fish stock|pasta sauce|caesar dressing|enchilada sauce|marinara sauce|barbecue sauce|malt vinegar|ketchup|pickle relish|tartar sauce|champagne vinegar|french dressing|demi glace|remoulade sauce|browning sauce|honey mustard|creole sauce|bechamel|salad dressing|pickapeppa sauce|gravy|sofrito|taco sauce|cream of mushroom soup|buffalo wing sauce|corn relish|bearnaise sauce|piquante sauce|pizza sauce|pickle juice|brown sauce|cocktail sauce|rouille|mopping sauce|cream of chicken soup|hollandaise sauce|cream of celery soup|marmite|mushroom stock|salad cream|applewood chip|mole|smoked salt|chutney|apple cider vinegar|romesco sauce|picada|pepper jelly|cane vinegar|bolognese sauce|quorn|dijonnaise|meat stock|ajvar|verjuice|alcaparrado|mojo|game stock|pomegranate molasses|peppercorn sauce|gulas|meat extract|narsharab|consomme|hogao|pink sauce|tkemali sauce
fg_Vegetable/M0,binary,fg_Vegetable,East Asian medicinal root vegetables,27,1.0000,chinese yam|lily bulb|snow fungus|epiphyllum flower|kudzu root|yacon|edible flower|tiger milk mushroom|arrowroot|spirulina|kapok flower|sweet potato|purple yam|barley grass|maca|purple sweet potato|pumpkin|aloe vera|golden ear mushroom|bellflower root|crosnes|ice plant|yam|purslane|purple gynura|rhubarb|vegetable puree
fg_Vegetable/M1,binary,fg_Vegetable,East-Asian stir-fry vegetables,57,1.0000,scallion|wood ear mushroom|enoki mushroom|shiitake mushroom|bok choy|bamboo shoot|oyster mushroom|garland chrysanthemum|yard long bean|water spinach|chayote|garlic|leek|luffa|arrowhead|radish|burdock root|maitake mushroom|malabar spinach|chinese broccoli|zucchini|fiddlehead fern|water chestnut|cucumber|carrot|eggplant|taro|agati flower|komatsuna|cauliflower|broccoli|fuzzy melon|green bean|cabbage|bottle gourd|lettuce|bitter melon|cassava|okra|pea|onion|kohlrabi|squash|tomatillo|red pepper|nopal|cattail|mushroom|celery|tomato|lambs quarters|corn|olive|potato|malanga|rutabaga|nanohana
fg_Vegetable/M2,binary,fg_Vegetable,Fresh salad and garden vegetables,90,1.0000,red onion|portobello mushroom|bell pepper|frisee|salad greens|swiss chard|radicchio|kale|sugar snap pea|artichoke|butternut squash|shallot|serrano pepper|jicama|microgreen|banana pepper|fennel|black olive|watercress|pepperoncini|anaheim chile|arugula|porcini mushroom|poblano pepper|mizuna|mache|escarole|chanterelle mushroom|endive|celeriac|beet|turnip|new mexico chile|peppadew pepper|broccoli rabe|watermelon radish|parsnip|alfalfa sprout|collard green|tatsoi|cubanelle pepper|habanero pepper|pickled cucumber|broccolini|brussels sprout|jalapeno|hearts of palm|green chili|jerusalem artichoke|fresno pepper|spinach|piquillo pepper|cipollini onion|parsley root|ramp|chicory|green tomato|sun dried tomato|giardiniera|scotch bonnet pepper|acorn squash|zucchini flower|dandelion|turnip green|pimento|black garlic|mirepoix|mixed sprouts|aji amarillo|asparagus|mixed vegetable|corn husk|honey mushroom|romanesco|pickled onion|sauerkraut|cherry pepper|hatch chile|padron pepper|white truffle|salsify|black truffle|snake gourd|chuno|cardoon|olluco|grape leaf|huitlacoche|pokeweed|moringa
fg_Vegetable/M3,binary,fg_Vegetable,East Asian vegetables and mushrooms,71,1.0000,napa cabbage|crab mushroom|king oyster mushroom|celtuce|lotus root|yu choy|garlic scape|bean sprout|konjac|daikon|chili pepper|dried lily bud|zha cai|water bamboo|pickled mustard green|straw mushroom|pickled radish|tea tree mushroom|sour bamboo shoot|pea shoot|garlic chive|hair vegetable|bamboo pith mushroom|snow vegetable|water celery|kimchi|pickled vegetable|winter melon|choy sum|nameko mushroom|termite mushroom|matsutake mushroom|mustard green|shepherds purse|yibin yacai|snow pea|preserved cabbage|lions mane mushroom|abalone mushroom|daylily flower|fern|banana blossom|dried vegetable|rock tripe|chinese celery|deer mushroom|water mimosa|er cai|ta cai|sweet preserved mustard green|rakkyo|taro stem|chinese toon|cheongyang chili|pearl mushroom|wolfberry leaf|dragon whisker vegetable|shrimp mushroom|sweet potato leaf|mustard root|morel mushroom|bitter green|squash blossom|radish cake|water shield|myoga|chaozhou salted vegetable|qingtou mushroom|five willow vegetable|dried ganba mushroom|pumpkin leaf
fg_Beverage/M0,binary,fg_Beverage,Cocktail liqueurs and spirits,54,1.0000,orange liqueur|triple sec|liqueur|absinthe|amaro|chartreuse|sour mix|sweet vermouth|bitters|maraschino liqueur|campari|ginger liqueur|galliano|lillet|benedictine|coconut liqueur|mezcal|tequila|falernum|cynar|ginger beer|cherry liqueur|cachaca|melon liqueur|drambuie|limoncello|coffee liqueur|grand marnier|prosecco|creme de violette|apricot brandy|ginger ale|gin|advocaat|chocolate liqueur|nectar|hazelnut liqueur|hpnotiq|creme de cacao|southern comfort|irish cream|tonic water|elderflower liqueur|pisco|sparkling water|pina colada mix|cream liqueur|goldschlager|amaretto|schnapps|cranberry liqueur|jagermeister|club soda|cream soda
fg_Beverage/M1,binary,fg_Beverage,Asian teas wines and plant beverages,57,1.0000,shaoxing wine|baijiu|rice wine|oolong tea|coconut water|jasmine tea|pu erh tea|matcha powder|soju|milk tea|earl grey tea|water|oat milk|wine lees|almond milk|osmanthus wine|soy milk|mei kuei lu wine|plant based milk|honey citron tea|korean rice wine|zao lu|white tea|green tea|hibiscus|herbal tea|ice|black tea|creme de menthe|plum wine|rice milk|shochu|blue curacao|thai tea|sake|ginger wine|fruit tea|calpis|punch|mocha|stout|brick tea|amazake|tea|kombucha|coffee|kvass|vegetable juice|chicha|moscatel wine|aguardiente|rooibos tea|ouzo|root beer|vin santo|rompope|bloody mary mix
fg_Beverage/M2,binary,fg_Beverage,European wines and spirits,42,1.0000,champagne|wine|port wine|calvados|red wine|sherry|brandy|apple brandy|pastis|apple cider|white wine|rose wine|whiskey|cognac|bourbon|armagnac|dubonnet|rum|sparkling wine|creme de cassis|anisette|kirschwasser|vodka|herbsaint|aquavit|cava|marsala wine|sambuca|grappa|sangria|strega liqueur|hard cider|vermouth|beer|madeira wine|sauternes|mead|clamato juice|fruit juice|liquor|cola|metaxa
fg_Grain/M0,binary,fg_Grain,Whole ancient grains and cereals,42,1.0000,quinoa|millet|black rice|red rice|brown rice|sorghum|glutinous rice|glutinous rice flour|whole wheat flour|coix seed|mixed grains|wheat|wheat germ|barley|amaranth|jobs tears|fermented glutinous rice|tapioca|spelt|rye|sago|bran|buckwheat|rice|mochi|ragi|oat|cornstarch|poolish|vermicelli|flattened young rice|teff|dough|five grain powder|idli|roti|fried puffed cracker|malt|graham flour|paratha|crepe|basmati rice
fg_Grain/M1,binary,fg_Grain,Asian noodles and starch wrappers,37,1.0000,rice noodle|glass noodle|udon noodle|noodle|sweet potato starch|dumpling wrapper|rice cake|sanzi|liangpi|youtiao|ramen noodle|wonton|spring roll wrapper|rice paper|somen noodle|flour tortilla|tortilla|corn tortilla|steamed bun|fried dough twist|bai ji mo|hokkien noodle|rice tofu|egg roll wrapper|dumpling|shaobing|egg roll|tempura flour|taco shell|tamale|senbei|cold jelly noodle|bolillo|hominy|grits|cornbread|arepa
fg_Grain/M2,binary,fg_Grain,"Breads, pastas and grain products",72,1.0000,bread crumbs|pasta|crouton|farro|pita bread|bread|polenta|tortellini|english muffin|egg noodle|pizza crust|bagel|muffin|naan|gnocchi|wild rice|croissant|ravioli|couscous|crescent roll|phyllo dough|waffle|flour|bulgur|brioche|yufka|freekeh|fideo|semolina|flatbread|ciabatta|rusk|cornmeal|puff pastry|cracker|simit|tarhana|spaetzle|empanada shell|masa harina|sponge cake|grissini|biscotti|doughnut|galette|cereal|rye bread|farina|fried bread|wafer|pie crust|einkorn|pancake|kadaifi|cream of wheat|matzo|crispbread|sushki|choux pastry|pretzel|gluten free flour|corn flakes|ice cream cone|crumpet|milk bread|crumb crust|cream of rice|pionono|shortcake|biscuit|cannoli shell|milo
fg_Spice/M0,binary,fg_Spice,South Asian spice blends and seeds,24,1.0000,kashmiri chili|mustard seed|fenugreek seed|amchur|panch phoran|turmeric|garam masala|chaat masala|sambar powder|ajwain|chili powder|curry|biryani masala|goda masala|cumin|anardana powder|asafoetida|tandoori masala|cardamom|curry powder|tikka masala|berbere|nigella seed|vadouvan
fg_Spice/M1,binary,fg_Spice,Savory pepper spice blends,46,1.0000,cayenne pepper|paprika|creole seasoning|blackening seasoning|harissa|italian seasoning|celery seed|smoked paprika|aleppo pepper|cajun seasoning|lemon pepper|fajita seasoning|black pepper|sumac|file powder|saffron|greek seasoning|zaatar|baharat|ras el hanout|jerk seasoning|horseradish|juniper berry|crab boil seasoning|piri piri|espelette pepper|pink pepper|fennel pollen|calabrian chili|poultry seasoning|tabasco pepper|seafood seasoning|adjika|khmeli suneli|adobo seasoning|taco seasoning|nora chile|utskho suneli|montreal steak seasoning|choricero pepper|dukkah|mesquite|pickling spice|tajin|isot pepper|caraway seed
fg_Spice/M2,binary,fg_Spice,warm baking spices,17,1.0000,cinnamon|nutmeg|clove|allspice|pumpkin pie spice|chai spice|anise|apple pie spice|vanilla|mace|gingerbread spice|mahleb|poppy seed|grains of paradise|mulling spice|mastic|tonka bean
fg_Spice/M3,binary,fg_Spice,Latin American dried chiles,13,1.0000,guajillo chile|chile de arbol|ancho chile|pasilla chile|chipotle pepper|mulato chile|achiote paste|cascabel chile|mirasol chile|chiltepin|rocoto pepper|aji panca|sazon
fg_Spice/M4,binary,fg_Spice,Asian pungent aromatic spices,36,1.0000,birds eye chili|sichuan peppercorn|tsao ko|five spice powder|green sichuan peppercorn|sand ginger|litsea cubeba|pickled ginger|fennel seed|long pepper|spice mix|galangal|kencur|dried tangerine peel|star anise|shichimi togarashi|mountain pepper|ginger|annatto seed|hunan chopped chili|gulai seasoning|red curry paste|asam gelugur|wild ginger|balado seasoning|furikake|ghost pepper|gochugaru|white pepper|vegeta seasoning|barbecue seasoning|bak kut teh spice|wasabi|mac khen|green peppercorn|sansho pepper
fg_Fruit/M0,binary,fg_Fruit,Asian tropical and medicinal fruits,53,1.0000,red date|longan|goji berry|coconut milk|hawthorn|monk fruit|date|sea coconut|lychee|dragon fruit|mulberry|kumquat|tamarind|jackfruit|starfruit|pomelo|rambutan|lime|mangosteen|wampee|preserved plum|pear|chinese bayberry|kaffir lime|yuzu|calamansi|papaya|schisandra berry|loquat|coconut cream|bilimbi|hog plum|sau fruit|fig|plum|indian gooseberry|gac fruit|acerola|tamarillo|avocado|passion fruit|wax apple|plantain|umeboshi|green olive|citrus|asian pear|pepino melon|mac mat fruit|ume|kokum|bergamot|bitter orange
fg_Fruit/M1,binary,fg_Fruit,Fresh and preserved whole fruits,71,1.0000,nectarine|orange|cherry|fruit|prune|pomegranate|kiwi|blueberry|candied fruit|watermelon|peach|cape gooseberry|black currant|raspberry|blackberry|strawberry|apple|maraschino cherry|apricot|persimmon|honeydew melon|lemon|rosehip|cranberry|mango|grapefruit|red currant|grape|banana|pineapple|cantaloupe|clementine|acai|boysenberry|coconut|fruit puree|melon|lingonberry|huckleberry|saskatoon berry|loganberry|sea buckthorn|feijoa|citron|rowan berry|guava|quince|blood orange|gooseberry|elderberry|aronia berry|barberry|berry|tangelo|viburnum|cherry plum|breadfruit|prickly pear|soursop|durian|crab apple|cornelian cherry|grape must|lucuma|quince paste|raisin|tangerine|pluot|damson|chokecherry|fruit cocktail
fg_Dairy/M0,binary,fg_Dairy,Eastern European tangy aged cheeses and fermented dairy,14,1.0000,tulum cheese|sulguni cheese|kasseri cheese|bryndza|kashkaval cheese|ezine cheese|kefir|smoked cheese|ryazhenka|matsoni|labneh|whey|ayran|kaymak
fg_Dairy/M1,binary,fg_Dairy,Aged and semi-aged cheeses,19,1.0000,romano cheese|provolone cheese|mozzarella cheese|goat cheese|muenster cheese|pecorino cheese|cheese|feta cheese|parmesan cheese|emmental cheese|cheddar cheese|blue cheese|swiss cheese|gruyere cheese|comte cheese|camembert cheese|roquefort cheese|cottage cheese|cream cheese
fg_Dairy/M2,binary,fg_Dairy,Semi-firm artisan cheeses,48,1.0000,fontina cheese|asiago cheese|monterey jack cheese|colby cheese|havarti cheese|manchego cheese|ricotta salata|creme fraiche|gorgonzola cheese|cotija cheese|caciocavallo|queso fresco|grana padano|jarlsberg cheese|taleggio cheese|american cheese|oaxaca cheese|robiola cheese|queso anejo|brie cheese|scamorza|chihuahua cheese|bel paese cheese|panela cheese|boursin cheese|plant based cheese|myzithra cheese|brick cheese|burrata|velveeta cheese|sour cream|stracchino cheese|halloumi|tzatziki|neufchatel cheese|stilton cheese|montasio cheese|edam cheese|queso blanco|raita|cantal cheese|farmer cheese|raclette cheese|kefalotyri|gloucester cheese|ricotta cheese|red leicester cheese|cheshire cheese
fg_Dairy/M3,binary,fg_Dairy,Eggs cream and cultured dairy,37,1.0000,cream|egg yolk|egg|egg white|condensed milk|mascarpone cheese|salted duck egg|quail egg|creme anglaise|ice cream|duck egg|curd|century egg|goose egg|whipped topping|egg substitute|pigeon egg|eggnog|milk|butter|evaporated milk|frozen yogurt|yogurt|quark|khoya|buffalo milk|dulce de leche|cajeta|coffee creamer|buttermilk|gouda cheese|fromage blanc|clotted cream|goat milk|paneer|junket|milk tofu
F_0/M0,factor,F_0,Mediterranean savory vegetable stews,114,1.0834,vegetable stock|garlic|zucchini|pasta|black pepper|onion|oregano|cumin|bay leaf|veal|coriander|carrot|eggplant|red pepper|cauliflower|chive|marjoram|turmeric|turkey sausage|green bean|basil|tomato|chorizo|bread|celery|bean|pea|olive|tomatillo|italian sausage|rosemary|broccoli|epazote|mushroom|tortellini|cabbage|dill|savory|egg noodle|lettuce|spinach|butterfish|linguica|nopal|canola oil|potato|rutabaga|enchilada sauce|bechamel|tamarind|pigeon pea|jerusalem artichoke|corn|asparagus|allspice|lima bean|red drum|beef|biryani masala|chicken|malanga|cream of mushroom soup|khmeli suneli|fenugreek leaf|longaniza|adobo seasoning|nutmeg|summer sausage|cardamom|lovage|ajwain|piquante sauce|alcaparrado|chicha|ajvar|mole|anise|cream of celery soup|cream of chicken soup|safflower|salsify|padron pepper|merguez|salt cod|utskho suneli|bolognese sauce|pangasius|herring|cardoon|consomme|masa harina|hake|navy bean|kabanos|empanada shell|iberico ham|meat extract|clove|matambre|tarhana|butifarra|tkemali sauce|bottarga|corvina|kefalotyri|kangaroo|cod liver|lamb|marlin|mettwurst|mutton|gammon|crappie|metaxa
F_0/M1,factor,F_0,East Asian fish and savory fermented pastes,102,0.9726,sesame oil|dark soy sauce|chicken broth|fish tofu|tsao ko|qingjiang fish|sweet bean sauce|snakehead fish|duck|mapo tofu sauce|dry pot sauce|cartilage|chu hou paste|wuchang fish|filefish|loach|green fish|crab claw fish|yak meat|hairtail|stinky mandarin fish|fish noodle|bombay duck fish|mandarin fish|fermented chive flower paste|doenjang|donkey meat|ssamjang|dried tangerine peel|sea bass|fish paste|batang fish|pomfret|weipa|fermented vegetable brine|bai ji mo|puffer fish|chikuwa|zhajiang sauce|barramundi|rice tofu|fried dough twist|squid|char siu sauce|silkworm pupa|hokkien noodle|mudskipper|dace|buldak sauce|dory|mushroom soy sauce|shio koji|curry paste|chunjang|spring roll|shrimp|shaobing|shrimp paste|gourami|clam|pacific saury|fish sausage|chinese preserved olive|fermented fish|shirataki noodle|gardenia fruit|miiuy croaker|peanut oil|topmouth culter|cobia|mudfish|mentaiko|scad|balut|petis|panang curry paste|sake|bamboo salt|vinegar|cicada|donburi sauce|fry sauce|chaozhou salted vegetable|scallop|meat|fish|chirimen jako|crayfish|tonguefish|crab|denbu|shirasu|hanpen|tarako|krill|tallow|bittern|fish oil|capon|bonito|gypsum|nigari
F_0/M2,factor,F_0,East Asian vegetables and mushrooms,88,1.4266,wood ear mushroom|scallion|bamboo shoot|shiitake mushroom|bok choy|enoki mushroom|garland chrysanthemum|abalone|oyster mushroom|taro|chinese yam|kelp|ginkgo nut|yard long bean|red date|nori|arrowhead|water spinach|mung bean|wakame|kombu|burdock root|luffa|malabar spinach|red rice|maitake mushroom|hyacinth bean|star anise|rock sugar|ginger|chinese broccoli|chayote|camellia oil|water chestnut|millet|fuzzy melon|leek|fiddlehead fern|agati flower|sesame seed|radish|angelica root|bottle gourd|chestnut|conch|black eyed pea|bitter melon|komatsuna|peanut|lemongrass|cassava|cattail|winged bean|cucumber|amaranth|barley|sago|wheat|rice|jobs tears|glutinous rice flour|pork|okra|soybean|sea moss|kohlrabi|mulberry|mugwort|starfruit|sweet potato|chinese bayberry|birds nest|rambutan|tapioca|hog plum|pomelo|lambs quarters|buckwheat|fried puffed cracker|lotus flower|red bean|breadfruit|purslane|ice jelly|nanohana|paederia foetida|loquat leaf|wax apple
F_0/M3,factor,F_0,European cheeses with aged spirits tail,32,1.6135,romano cheese|provolone cheese|goat cheese|mozzarella cheese|pecorino cheese|muenster cheese|cheese|feta cheese|parmesan cheese|blue cheese|emmental cheese|gruyere cheese|swiss cheese|cheddar cheese|camembert cheese|comte cheese|roquefort cheese|red wine|sherry|port wine|white wine|cream cheese|cottage cheese|cognac|bourbon|bitters|whiskey|armagnac|rum|apple brandy|pionono|kirschwasser
F_0/M4,factor,F_0,Sweet baking and fruit confections,112,1.1027,baking powder|white chocolate|baking soda|coconut oil|walnut|macadamia nut|milk chocolate|vanilla|oat|carob|cookie|egg yolk|flaxseed|almond|blueberry|coconut|brown sugar|stevia|cinnamon|spelt|pecan|orange|strawberry|banana|raspberry|coconut sugar|mango|bran|pumpkin|apple|cacao|apricot|peach|teff|cranberry|black currant|amaretti cookie|cornstarch|butter|muscovado sugar|brazil nut|digestive biscuit|coffee|ladyfinger|sparkling water|milk|buttercream|passion fruit|boysenberry|papaya|plum wine|shortcake|tea|poppy seed|pineapple|sea buckthorn|peppermint|champagne|labneh|plum|clementine|ginger ale|loganberry|wine|hibiscus|fruitcake|sparkling wine|panettone|loquat|saskatoon berry|guava|rose wine|citric acid|copha|biscuit|black treacle|durian|prickly pear|beer|elderberry|melon|lemon balm|feijoa|malt|corn oil|fruit tea|rowan berry|cookie butter|gluten free flour|carob molasses|carrageenan|quince|mahleb|gullac|chamomile|licorice root|rusk|black tea|almond tofu|soursop|frangipane|cannoli shell|kaya|pastila|kombucha|mastic|salep|grasshopper|piloncillo|aguardiente|mizuame|nerikiri
F_1/M0,factor,F_1,East Asian soy and spice pantry,92,0.7446,birds eye chili|sichuan peppercorn|tofu skin|fried tofu puff|dried tofu|soybean paste|soybean sprout|tofu|five spice powder|fried gluten ball|fermented black bean|sour bamboo shoot|green sichuan peppercorn|tsao ko|fermented tofu|shacha sauce|scallion oil|shiitake mushroom|litsea cubeba|sand ginger|oyster mushroom|pea shoot|bok choy|pickled ginger|egg tofu|rapeseed|stinky tofu|dumpling wrapper|chicken fat|water spinach|miso|edamame|shichimi togarashi|dried tangerine peel|catfish|tom yum paste|sea bass|fermented glutinous rice|galangal|kencur|chinese celery|tofu pudding|annatto seed|hunan chopped chili|rice paddy herb|mung bean jelly|abalone mushroom|furikake|petai bean|sword bean|mountain pepper|tempeh|hot and sour sauce|rice tofu|star anise|gochugaru|tempura flour|char siu sauce|steamed bun|malabar spinach|dragon whisker vegetable|fermented fish|sau fruit|white pepper|puffer fish|asam gelugur|wild ginger|natto|gulai seasoning|camellia oil|shrimp paste|ponzu|balado seasoning|lard|sweet potato leaf|bak kut teh spice|chinese broccoli|wasabi|ghost pepper|ground ivy|caul fat|calamansi|goose fat|mac khen|tamarillo|bulgogi|umeboshi|sansho pepper|five willow vegetable|ume|fish oil|mallow
F_1/M1,factor,F_1,Eastern Mediterranean pantry staples,57,0.6192,sun dried tomato|tulum cheese|sumac|ezine cheese|kasseri cheese|labneh|yufka|kashkaval cheese|hazelnut|green olive|adjika|mahleb|walnut|khmeli suneli|tarhana|bryndza|kaymak|sorrel|grape must|whole wheat flour|sucuk|simit|purslane|einkorn|smoked cheese|pickled cucumber|borage|utskho suneli|safflower oil|zucchini flower|persimmon|allspice|quince|tkemali sauce|aquafaba|gluten free flour|cornelian cherry|teff|crispbread|rusk|chocolate hazelnut spread|safflower|grissini|nasturtium|carob molasses|hummus|feijoa|rowan berry|cardoon|viburnum|puff pastry|aronia berry|galette|tangelo|matzo|pionono|mastic
F_1/M2,factor,F_1,Savory Mediterranean seasonings and legumes,193,0.7313,olive oil|cayenne pepper|paprika|portobello mushroom|hot sauce|sherry vinegar|cannellini bean|cooking spray|bread crumbs|creole seasoning|veal|chipotle pepper|frisee|farro|caper|grapeseed oil|andouille sausage|tasso|asiago cheese|worcestershire sauce|parsley|shallot|ancho chile|crouton|italian seasoning|vinaigrette|pasta|white bean|thyme|salsa verde|bouquet garni|truffle oil|kale|blackening seasoning|microgreen|chive|roux|porcini mushroom|seafood stock|tapenade|pinto bean|mayonnaise|black pepper|black bean|flageolet bean|celery seed|pine nut|demi glace|vegeta seasoning|watercress|chanterelle mushroom|fajita seasoning|chervil|ricotta salata|smoked paprika|tortellini|ranch dressing|polenta|steak sauce|lemon pepper|wild rice|tarragon|liquid smoke|rosemary|mizuna|guajillo chile|cajun seasoning|file powder|sage|acorn|manchego cheese|duck fat|juniper berry|goat cheese|romano cheese|sazon|aleppo pepper|borlotti bean|turkey stock|basil|mirepoix|cipollini onion|egg noodle|fines herbes|horseradish|broccolini|duck stock|mushroom soy sauce|greek seasoning|honey mustard|piquillo pepper|barbecue sauce|browning sauce|espelette pepper|pickapeppa sauce|jerk seasoning|giardiniera|achiote paste|hazelnut oil|crab boil seasoning|green peppercorn|parsley root|mushroom stock|calabrian chili|gorgonzola cheese|taleggio cheese|acorn squash|refried beans|poultry seasoning|turnip green|remoulade sauce|barbecue seasoning|tomatillo|pasilla chile|chihuahua cheese|piri piri|fennel pollen|fava bean|brown sauce|panela cheese|grits|mushroom|egg roll wrapper|venison|walnut oil|bearnaise sauce|cockle|marsala wine|jerusalem artichoke|bean|pink pepper|boursin cheese|meat tenderizer|chiltepin|gruyere cheese|cornbread|buffalo wing sauce|bel paese cheese|stilton cheese|seafood seasoning|pumpkin seed oil|taco seasoning|corn husk|mulato chile|applewood chip|mopping sauce|bear meat|sauerkraut|smoked salt|adobo seasoning|tabasco pepper|quail|cascabel chile|blue cheese|montreal steak seasoning|cocktail sauce|nora chile|pan drippings|mirasol chile|fried bread|white truffle|cane vinegar|rocoto pepper|pickled onion|ciabatta|mesquite|carrot top|pepper jelly|raclette cheese|aji panca|alligator|lima bean|duck sauce|pate|montasio cheese|capon|choricero pepper|orange roughy|peppercorn sauce|empanada shell|navy bean|myzithra cheese|tallow|pickling spice|cantal cheese|rye bread|sweet roll|grains of paradise|bloody mary mix|caraway seed|crappie|crumpet|milk bread
F_1/M3,factor,F_1,Plant-based sweeteners seeds and confections,106,0.6212,chia seed|soy protein isolate|maple syrup|pumpkin seed|hemp seed|agave syrup|black sesame seed|xylitol|macadamia nut|red bean paste|chestnut|brown sugar|cornstarch|flaxseed oil|butterfly pea flower|mochi|mulberry|hawthorn|tapioca|nut butter|monk fruit|sugar|mung bean paste|bran|trehalose|fructose|lecithin|chai spice|ice jelly|cocoa butter|acai|pumpkin pie spice|flour|brazil nut|soybean|cocoa mass|apple pie spice|aloe vera|egg substitute|kumquat|mugwort|red bean|avocado oil|mangosteen|cattail|vanilla|amaretti cookie|okara powder|nutmeg|bitter almond|dough|hickory nut|blackberry|starfruit|honey|five grain powder|kinako|cherry blossom|corn oil|winged bean|boysenberry|honeydew melon|malt|creme de menthe|passion fruit|acerola|hemp oil|grapefruit|blood orange|huckleberry|sea buckthorn|tonka bean|isomalt|choux pastry|lemon verbena|almond tofu|breadfruit|shortcake|red currant|gingerbread spice|prickly pear|tapioca pearl|dextrose|asian pear|palm seed|dango|cookie butter|crepe|speculoos cookie|molasses|crumb crust|coffee creamer|sorghum syrup|chamomile|elderberry|loganberry|peanut butter|mulling spice|moscatel wine|nanohana|goat milk|pectin|bergamot|jagermeister|chokecherry|roquefort cheese
F_2/M0,factor,F_2,East Asian savory broth ingredients,102,0.8099,chicken broth|celtuce|konjac|birds eye chili|tofu|broth|green sichuan peppercorn|oyster mushroom|sand ginger|sweet potato starch|sesame paste|litsea cubeba|egg tofu|basa|pickled ginger|rapeseed|fennel seed|pork stock|matsutake mushroom|bamboo pith mushroom|leek|rice cake|cordyceps flower|termite mushroom|sole|goose|maggi seasoning|lions mane mushroom|sushi vinegar|tofu pudding|wonton|fermented glutinous rice|chive|mung bean jelly|wheat gluten|wild betel leaf|galangal|mixed grains|vegeta seasoning|rabbit|white pepper|senbei|pigeon|morel mushroom|duck stock|yuzu|lard|salmon roe|chinese toon|goose egg|fried dough twist|tempura flour|trout|unagi sauce|brine|barbecue seasoning|dumpling|thousand island dressing|chicory|duck fat|goose fat|green peppercorn|fruit vinegar|mixed vegetable|lobster|squash blossom|herb|walnut oil|chestnut|partridge|madeira wine|foie gras|endive|mache|perilla oil|pheasant|calamansi|sansho pepper|kohlrabi|pink pepper|oyster|hanpen|asparagus|pate|preserved plum|herbes de provence|crayfish|guinea hen|mushroom stock|shirasu|brussels sprout|verjuice|wild garlic|hake|purple gynura|black truffle|capon|tallow|caviar|crepe|plum wine|beer
F_2/M1,factor,F_2,European savory cheeses and charcuterie,160,1.1146,portobello mushroom|veal|bacon|fontina cheese|asiago cheese|crouton|creme fraiche|frisee|pancetta|truffle oil|romano cheese|provolone cheese|colby cheese|porcini mushroom|bouquet garni|goat cheese|creole seasoning|mixed herbs|tortellini|havarti cheese|muenster cheese|roux|mozzarella cheese|celeriac|parmesan cheese|prosciutto|pecorino cheese|mustard|polenta|jarlsberg cheese|bechamel|egg noodle|demi glace|chanterelle mushroom|chervil|gravy|speck|juniper berry|gruyere cheese|gnocchi|gorgonzola cheese|american cheese|gouda cheese|sage|swiss cheese|blackening seasoning|turkey stock|steak sauce|mushroom|turnip|celery seed|parsnip|cheddar cheese|lemon pepper|parsley root|fines herbes|bay leaf|pizza crust|canadian bacon|kidney|horseradish|manchego cheese|english muffin|malt vinegar|taleggio cheese|poultry seasoning|white wine|marsala wine|savory|browning sauce|bratwurst|brick cheese|brie cheese|red wine|blue cheese|emmental cheese|spaetzle|sauerkraut|bearnaise sauce|crescent roll|hollandaise sauce|robiola cheese|acorn squash|espelette pepper|game meat|stilton cheese|muffin|bel paese cheese|cream of mushroom soup|boursin cheese|brown sauce|sour cream|velveeta cheese|game stock|pickle relish|ravioli|crab boil seasoning|sherry|serrano ham|raclette cheese|pan drippings|rutabaga|ham|venison|white truffle|camembert cheese|stout|chutney|braunschweiger|cream of chicken soup|potato|edam cheese|neufchatel cheese|croissant|cocktail sauce|wine|haddock|cornbread|brioche|grits|montasio cheese|sauternes|cantal cheese|chiltepin|meat extract|egg substitute|masa harina|queso blanco|comte cheese|quark|fried bread|farmer cheese|rye bread|empanada shell|meat stock|red leicester cheese|cheshire cheese|wild boar|mettwurst|pickling spice|grains of paradise|cracker|sweetbread|mesquite|caraway seed|cream cheese|cottage cheese|roquefort cheese|quince paste|vin santo|gammon|fromage blanc|huitlacoche|cranberry sauce|curing salt|pionono|milk bread|sushki|mace|grouse
F_2/M2,factor,F_2,Asian-inflected sweet confections and stabilizers,96,0.8310,soy protein isolate|dragon fruit|fruit|sponge cake|grass jelly|xanthan gum|cocoa butter|trehalose|erythritol|gelatin|stevia|psyllium husk|glucose syrup|wheat germ|mochi|coix seed|fruit puree|nut butter|soy milk|oolong tea|barley grass|fructose|cornstarch|almond butter|digestive biscuit|pickled sakura blossom|ice jelly|lecithin|tapioca|macadamia nut|cream|creme anglaise|swiss roll|jam|jasmine tea|sago|bran|bee pollen|cocoa mass|poolish|doughnut|fondant|wafer|waffle|cereal|almond paste|cherry blossom|tapioca pearl|kiwi|ice cream cone|choux pastry|apple pie spice|soy yogurt|kinako|mango|isomalt|soybean|plant based cream|mixed seeds|candy coating|brazil nut|strawberry|carrageenan|chinese bayberry|malt|black tea|glycerin|crumb crust|fruit preserves|fruit tea|starfruit|papaya|yam|coffee creamer|vegetable puree|gum paste|passion fruit|herbal tea|dextrose|ascorbic acid|gypsum|evaporated milk|milo|honeycomb|pie filling|pectin|cajeta|pretzel|loquat|pancake|paratha|pie crust|guava|nigari|hop|orris root
F_2/M3,factor,F_2,Fruity liqueurs and orchard desserts,51,1.0099,calvados|nectarine|amaretti cookie|creme de cassis|apple cider|ginger liqueur|cherry liqueur|prosecco|champagne|mascarpone cheese|prune|apple brandy|port wine|frozen yogurt|brandy|gingersnap|benedictine|chai spice|elderflower|eggnog|mulling spice|muscovado sugar|rose wine|apple|raspberry|cognac|nutmeg|kirschwasser|red currant|mincemeat|peach|armagnac|sangria|grappa|gingerbread|clove|grape|shortcake|lemon verbena|suet|lingonberry|melon|berry|fruitcake|gingerbread spice|crab apple|gooseberry|hard cider|clear gel|lavender|geranium
F_2/M4,factor,F_2,Mexican chiles and Latin-South Asian staples,39,0.7168,chile de arbol|chayote|guajillo chile|ancho chile|chipotle pepper|tomatillo|poblano pepper|mustard seed|epazote|oaxaca cheese|pasilla chile|bolillo|urad dal|sambar powder|refried beans|mulato chile|panela cheese|horse gram|jaggery|textured soy protein|chaat masala|cascabel chile|chihuahua cheese|plantain|curd|tamale|cassava|melinjo|ragi|anardana powder|banana leaf|jackfruit seed|kluwek|sorghum|amaranth|bitter melon|jackfruit|moringa|baked beans
F_3/M0,factor,F_3,Chinese pantry staples and mushrooms,78,0.4274,zha cai|shiitake mushroom|tofu|bok choy|chinese sausage|jinhua ham|luncheon meat|udon noodle|choy sum|snow pea|glutinous rice|chinese cured pork|youtiao|dumpling wrapper|lions mane mushroom|chinese yam|century egg|mixed grains|sushi vinegar|fish noodle|xo sauce|deer mushroom|stir fry sauce|tom yum paste|wonton|pearl mushroom|spring roll wrapper|dace|black rice|luffa|soy sauce|pigeon egg|epiphyllum flower|daylily flower|red rice|black sesame seed|unagi kabayaki|chinese toon|sea bass|snow fungus|meat floss|sweet and sour sauce|sesame seed|chinese preserved olive|hot and sour sauce|pigeon|smoked meat|teriyaki sauce|bream|whitebait|fish floss|laksa paste|jobs tears|peanut oil|cudweed|lye water|morel mushroom|dory|cod|soybean oil|shrimp paste|thousand island dressing|tiger milk mushroom|partridge|yacon|okara powder|wheat|ice plant|soybean|golden ear mushroom|purple gynura|red bean|buckwheat|mugwort|dried ganba mushroom|gypsum|dong leaf|nigari
F_3/M1,factor,F_3,cocktail spirits and liqueurs,81,2.8053,grenadine|orange liqueur|triple sec|absinthe|liqueur|amaro|bitters|sweet vermouth|chartreuse|maraschino liqueur|orgeat|campari|sour mix|lillet|ginger liqueur|benedictine|mezcal|tequila|falernum|cynar|maraschino cherry|ginger beer|champagne|cachaca|galliano|prosecco|coconut liqueur|ginger ale|cherry liqueur|melon liqueur|grand marnier|limoncello|apricot brandy|drambuie|nectar|creme de violette|orange|gin|vodka|apple brandy|sparkling water|elderflower|ice|rum|elderflower liqueur|syrup|hpnotiq|calvados|tonic water|grapefruit|whiskey|southern comfort|pisco|mulling spice|creme de cassis|bourbon|dubonnet|sherbet|pina colada mix|rose wine|advocaat|cranberry liqueur|sparkling wine|brandy|sangria|club soda|pineapple|kirschwasser|cognac|schnapps|aquavit|fruit juice|blood orange|cava|lemon verbena|strega liqueur|peach|jagermeister|grape|loganberry|chokecherry
F_3/M2,factor,F_3,Protein-rich fish and dairy specialties,19,0.6497,cream|swordfish|red snapper|gelatin|bulgur|bluefish|guinea hen|pheasant|arctic char|ice cream|wild boar|phyllo dough|orange roughy|cocoa butter|ghee|marzipan|pectin|whey|fruit cocktail
F_3/M3,factor,F_3,Savory peppers cheeses and proteins,131,0.5391,hot sauce|salad greens|grapeseed oil|sriracha|serrano pepper|chipotle pepper|creme fraiche|poblano pepper|fish stock|curry powder|pepperoncini|black bean|goat cheese|shrimp|cheese|provolone cheese|habanero pepper|kaffir lime leaf|mozzarella cheese|feta cheese|muenster cheese|olive|cucumber|jalapeno|demi glace|clam|prosciutto|steak sauce|cabbage|piquillo pepper|juniper berry|aleppo pepper|duck stock|langoustine|scallop|fresno pepper|liquid smoke|tomato|mahi mahi|pea|green peppercorn|jerk seasoning|broccoli|taco shell|hokkien noodle|espelette pepper|mushroom|bean|rice|cheddar cheese|fish|turkey|pickapeppa sauce|blue cheese|rouille|pink pepper|oyster|salmon|asparagus|seafood seasoning|game meat|serrano ham|swiss cheese|sauerkraut|mussel|ham|brown sauce|fennel pollen|meat|yuzu|chicken|goose fat|mirasol chile|beef|pork|panang curry paste|rocoto pepper|papaya leaf|stilton cheese|banana leaf|queso blanco|masa harina|emmental cheese|foie gras|yellow curry paste|aji panca|venison|applewood chip|pastrami|corvina|flounder|corn|pepper jelly|liver|braunschweiger|adjika|cane vinegar|duck sauce|caviar|montreal steak seasoning|smoked salt|quail|apple cider vinegar|chuno|kangaroo|choricero pepper|camembert cheese|alligator|lamb|narsharab|basmati rice|turbot|peppercorn sauce|lovage|sweet roll|rye bread|comte cheese|krill|mutton|cherry pepper|smoked salmon|hot dog|pink sauce|bonito|crepe|grissini|roquefort cheese|cottage cheese|pionono|milk bread|pokeweed
F_3/M4,factor,F_3,Floral fruit and pastry confections,139,0.8918,chia seed|coconut oil|arrowroot|agave syrup|pistachio|nectarine|white chocolate|edible flower|pomegranate|jicama|egg white|cardamom|egg yolk|rosewater|lime|mascarpone cheese|cornstarch|custard|mint|amaretti cookie|lemon|cherry|watermelon|creme anglaise|coconut cream|amaranth|bee pollen|chai spice|lychee|honeydew melon|almond paste|frozen yogurt|orange blossom water|anise|kiwi|raspberry|pomegranate molasses|biscotti|allspice|ladyfinger|acai|maca|psyllium husk|butterfly pea flower|citron|edible gold leaf|blackberry|rye|gingersnap|aloe vera|cream of tartar|sumac|lecithin|masoor dal|kumquat|black salt|apricot|clove|strawberry|clementine|yam|rose syrup|papaya|quark|wine|verjuice|eggnog|cranberry|purslane|rhubarb|birds nest|cantaloupe|panettone|brioche|honey|shortcake|lemon balm|passion fruit|berry|calendula|borage|cacao|acerola|mincemeat|citric acid|gluten free flour|violet|tangelo|yogurt|aquafaba|melon|suet|glycerin|tonka bean|roti|chamomile|argan oil|grains of paradise|guava|ascorbic acid|mace|clear gel|sorghum syrup|pistachio oil|lavender|crab apple|jasmine flower|tajin|fruitcake|frangipane|butterscotch|clotted cream|arame|nigella seed|malt|corn oil|cajeta|almond tofu|carob molasses|asafoetida|palm seed|cranberry sauce|grape leaf|cannoli shell|isot pepper|cream of wheat|moringa|flatbread|soursop|paneer|geranium|matzo|bakers ammonia|mojo|acacia|caraway seed|tangerine|orris root|hop
F_4/M0,factor,F_4,Latin American savory pantry staples,124,0.7874,chicken broth|chili powder|garlic|salt|grapeseed oil|quinoa|jicama|chickpea|sriracha|vegetable oil|brown rice|chayote|cumin|green chili|textured soy protein|zucchini|coriander|bay leaf|black eyed pea|pine nut|culantro|mahi mahi|red snapper|pumpkin seed|scotch bonnet pepper|nutritional yeast|fresno pepper|kidney|green tomato|goat|alfalfa sprout|liquid smoke|swordfish|lime|canola oil|pita bread|jerk seasoning|safflower oil|lettuce|lard|herb|raita|banana leaf|cassava|plant based cheese|avocado oil|rockfish|pigeon pea|bulgogi|clamato juice|apple cider vinegar|allspice|vegetable juice|venison|grits|mopping sauce|water|stout|jaggery|dandelion|malanga|fenugreek leaf|anise|mesquite|arctic char|tajin|mojo|ham|balyk|cornmeal|sev|beef|montreal steak seasoning|baked beans|corn|tallow|clove|nduja|safflower|coconut vinegar|chicken|pickled onion|meat stock|neufchatel cheese|molasses|jackfruit|pompano|suet|herring|beer|dough|hot dog|farmer cheese|purslane|iberico ham|arame|snake|wild boar|honeycomb|nasturtium|marlin|tkemali sauce|guava paste|brewers yeast|tangelo|bitter orange|cream of rice|bloody mary mix|wolffish|quince paste|cola|guascas|pisco|metaxa|piloncillo|root beer|evaporated milk|milk bread|fermentation starter cake|aguardiente|dulce de leche|biscuit|pastila|grasshopper
F_4/M1,factor,F_4,East Asian seafood and umami aromatics,94,0.4328,shaoxing wine|scallion|dried shrimp|dried scallop|fish tofu|qingjiang fish|abalone|baijiu|sweet bean sauce|oil|sea cucumber|basa|cartilage|bonito flakes|dried oyster|kombu|loach|vegetable extract|kelp|pork stock|wuchang fish|yard long bean|coriander root|nori|green fish|cordyceps flower|sweet soy sauce|filefish|sea lettuce|wakame|yellow croaker|yak meat|mandarin fish|hairtail|fish paste|octopus|sea bass|dried orchid flower|crab claw fish|donkey meat|chikuwa|candlenut|jellyfish|seaweed|maggi seasoning|stinky mandarin fish|hijiki|sand worm|yakiniku sauce|radish|maitake mushroom|dace|sea grape|milkfish|tauco|coconut aminos|gourami|bream|zhajiang sauce|camellia oil|mackerel|puffer fish|ponzu|wine lees|unagi kabayaki|tilapia|shark|white vinegar|gardenia fruit|pacific saury|fish sausage|longan|melinjo|kluwek|turmeric leaf|conch|mudfish|komatsuna|red rice|ground ivy|papaya leaf|aonori|angelica root|horse mackerel|fruit vinegar|amberjack|ray|denbu|corn silk|sea moss|bittern|lambs quarters|indian gooseberry|gypsum
F_4/M2,factor,F_4,Sweet liqueurs and fruity confections,98,0.4347,liqueur|triple sec|grenadine|agave syrup|nectar|grand marnier|coconut liqueur|nectarine|chia seed|hazelnut|cookie|coffee liqueur|tequila|watermelon|gelatin|sponge cake|cherry|ice|chocolate|meringue|creme de cassis|limoncello|sour mix|agar|cape gooseberry|raspberry|pomegranate|orange|cocoa powder|blackberry|jasmine tea|chocolate liqueur|prune|kiwi|vodka|amaretto|cocoa butter|honeydew melon|cachaca|melon liqueur|rose syrup|almond butter|tonic water|mulberry|oolong tea|frosting|lemon verbena|galliano|fruit juice|spelt|chrysanthemum|mezcal|hibiscus|sorghum|food coloring|creme de menthe|plant based milk|muscovado sugar|marzipan|amaranth|blue curacao|rambutan|hpnotiq|clementine|chinese bayberry|boysenberry|fondant|panettone|kissel|lemon balm|honeysuckle flower|grappa|sangria|calpis|pudding|peppermint|white tea|calendula|citric acid|guava|huckleberry|chamomile|fruit tea|moscatel wine|turkish delight|pectin|kombucha|nougat|feijoa|clear gel|prickly pear|corn oil|soursop|quince|wintergreen|shortening|rompope|orris root
F_4/M3,factor,F_4,Mexican and Latin American staples,132,2.4152,red onion|monterey jack cheese|salsa|corn tortilla|salsa verde|flour tortilla|chipotle pepper|poblano pepper|tortilla|adobo sauce|ancho chile|pinto bean|chile de arbol|queso fresco|serrano pepper|black bean|enchilada sauce|cotija cheese|anaheim chile|colby cheese|guacamole|hot sauce|fajita seasoning|red wine vinegar|refried beans|guajillo chile|chorizo|oaxaca cheese|black olive|hominy|tomatillo|kidney bean|jalapeno|new mexico chile|bolillo|cooking spray|banana pepper|cannellini bean|queso anejo|taco shell|panela cheese|tamale|oregano|epazote|sazon|achiote paste|turkey sausage|chihuahua cheese|taco seasoning|ranch dressing|habanero pepper|white bean|green olive|taco sauce|avocado|italian dressing|nopal|sherry vinegar|pasilla chile|onion|manchego cheese|cubanelle pepper|mulato chile|swiss chard|butternut squash|sofrito|corn husk|kale|longaniza|bean|mole|cheese|cascabel chile|olive|black pepper|creole sauce|smoked paprika|vinaigrette|american cheese|aji amarillo|linguica|buffalo meat|sour cream|plantain|chiltepin|velveeta cheese|squash|greek seasoning|fideo|cheddar cheese|tomato|mirasol chile|muenster cheese|barbecue sauce|huacatay|chicha|turkey|queso blanco|polenta|cream of mushroom soup|adobo seasoning|rocoto pepper|piquante sauce|aji panca|corn relish|hatch chile|marjoram|buffalo wing sauce|fried bread|cream of chicken soup|masa harina|turkey stock|picada|cornbread|hogao|alcaparrado|romesco sauce|blood sausage|olluco|empanada shell|arepa|halloumi|corvina|serrano ham|salt cod|huitlacoche|matambre|vienna sausage|merguez|consomme|lacon|myzithra cheese
F_5/M0,factor,F_5,East Asian savory broth ingredients,115,0.7459,chili pepper|napa cabbage|tofu|enoki mushroom|soybean paste|soybean sprout|broth|oyster mushroom|garland chrysanthemum|kimchi|fermented black bean|starch|egg tofu|abalone|gochujang|quail egg|duck|crab stick|salt|budae jjigae base|yard long bean|spice mix|nori|leek|water spinach|chinese celery|seaweed|fish paste|radish|seafood|fern|offal|sushi vinegar|tofu pudding|luffa|abalone mushroom|tteokbokki sauce|wheat gluten|cheongyang chili|daylily flower|mung bean jelly|cucumber|turmeric|fish roe|petai bean|tempeh|squid|mackerel|rakkyo|tauco|curry|lentil|tenkasu|chinese preserved olive|snail rice noodle|eggplant|carrot|zucchini|natto|chunjang|okonomiyaki sauce|lard|brine|melinjo|flaxseed oil|sambal|green tomato|mustard oil|pine nut|pacific saury|fuzzy melon|chicory|komatsuna|fenugreek seed|cabbage|vinegar|trout|zao lu|caul fat|thousand island dressing|pollock|kohlrabi|fruit vinegar|jerusalem artichoke|pike|meat|squid ink|urad dal|walnut oil|saffron|fish|okara powder|hanpen|winged bean|bellflower root|dandelion|pumpkin seed oil|horse gram|ghee|sea moss|qingtou mushroom|capelin|krill|lamb|soybean|mutton|tiger milk mushroom|smelt|curing salt|pumpkin leaf|mallow|calcium chloride|alum|caraway seed|nigari
F_5/M1,factor,F_5,European savory comfort staples,122,0.8459,bell pepper|paprika|crouton|veal|black olive|mayonnaise|creme fraiche|onion|bouquet garni|vegeta seasoning|celeriac|mustard|juniper berry|pimento|guacamole|gravy|bay leaf|parsley root|enchilada sauce|chanterelle mushroom|speck|marjoram|kidney|cheese|chervil|demi glace|green chili|turnip|sour cream|textured soy protein|lettuce|bratwurst|salad dressing|refried beans|taco seasoning|sauerkraut|horseradish|bean|cream of mushroom soup|taco sauce|mixed vegetable|french dressing|savory|ketchup|mushroom|epazote|tomato|turkey|pea|herb|brussels sprout|honey mustard|tomatillo|spaetzle|pickle relish|game meat|green peppercorn|crescent roll|goose|piquante sauce|brick cheese|cream of chicken soup|summer sausage|venison|herbes de provence|pickle juice|cream of celery soup|ham|game stock|rabbit|remoulade sauce|red wine|corned beef|fried bread|beef|pink pepper|serrano ham|potato|pan drippings|goose fat|vienna sausage|braunschweiger|nopal|longaniza|masa harina|queso blanco|hake|ajvar|salad cream|pickled onion|smoked salt|kabanos|sauternes|meat stock|foie gras|meat extract|pheasant|pate|raclette cheese|baked beans|lovage|quail|consomme|rye bread|dijonnaise|navy bean|salsify|wild boar|gulas|mettwurst|beer|pickling spice|caviar|sobrasada|arepa|vermouth|quince paste|milk bread|gammon|metaxa|roquefort cheese|pionono
F_5/M2,factor,F_5,Sweet baking and confectionery ingredients,157,1.0998,white chocolate|baking powder|chia seed|hazelnut|baking soda|milk chocolate|pumpkin seed|whole wheat flour|liqueur|soy protein isolate|candied fruit|prune|fruit|jam|cookie|flaxseed|walnut|carob|nectarine|fruit puree|edible flower|cocoa powder|ryazhenka|spelt|rosewater|bran|agar|sunflower seed|egg|nut butter|sprinkles|millet|glucose syrup|rosehip|gelatin|cape gooseberry|rye|kissel|halva|bee pollen|pomegranate|fructose|cocoa butter|lecithin|flour|psyllium husk|curd|cardamom|cereal|orange blossom water|kiwi|black currant|poolish|wafer|candy|citric acid|waffle|pear|chocolate hazelnut spread|lingonberry|water|oolong tea|buckwheat|sparkling water|persimmon|ice|creme de cassis|marzipan|apricot|cocoa mass|red currant|hibiscus|poppy seed|labneh|sea buckthorn|allspice|gingerbread|yeast|calvados|honey|clove|apple|berry|plant based cream|quark|bitter almond|plum|honeysuckle flower|turkish delight|kaymak|mahleb|vegetable puree|wine|fruit juice|tonic water|purslane|cognac|amaro|pudding|einkorn|lemon verbena|gullac|choux pastry|honey citron tea|tonka bean|vodka|lemon balm|borage|champagne|aronia berry|dough improver|port wine|carrageenan|malt|grape|cottage cheese|farina|inulin|quince|rusk|feijoa|calendula|rowan berry|ascorbic acid|pastila|kadaifi|blue curacao|gooseberry|rose wine|green tea|black tea|salep|viburnum|mastic|kinako|cornelian cherry|benedictine|speculoos cookie|brewers yeast|liquor|dextrose|kirschwasser|biscuit|chamomile|pectin|cherry leaf|elderberry|lavender|aquavit|armagnac|puff pastry|milo|kombucha|matzo|rompope|hop|orris root
F_5/M3,factor,F_5,Caucasian and Eastern European pantry staples,54,3.2641,sulguni cheese|vegetable oil|bryndza|adjika|khmeli suneli|sun dried tomato|honey mushroom|sumac|sunflower oil|gouda cheese|sprat|balyk|matsoni|beet|green olive|narsharab|dill|wild garlic|kefir|pickled cucumber|tulum cheese|smoked cheese|kasseri cheese|utskho suneli|cod liver|barberry|sorrel|pangasius|herring|yufka|flatbread|kvass|kashkaval cheese|bulgur|semolina|tarhana|pastrami|sucuk|whey|tkemali sauce|ayran|milt|simit|crispbread|grape leaf|wolffish|isot pepper|nettle|hot dog|sushki|pastry|cherry plum|phyllo dough|pancake
F_6/M0,factor,F_6,Plant-based whole food pantry staples,176,1.9045,chia seed|coconut oil|quinoa|pumpkin seed|hemp seed|brown rice|cashew|soy protein isolate|flaxseed|maple syrup|plant based milk|almond milk|xanthan gum|coconut milk|coconut sugar|almond butter|arrowroot|psyllium husk|agave syrup|date|millet|wheat germ|sorghum|wheat gluten|spirulina|coix seed|spelt|xylitol|carob|oat milk|black rice|nutritional yeast|flaxseed oil|lecithin|red rice|matcha powder|mixed grains|coconut water|guar gum|stevia|erythritol|maca|nut butter|sunflower seed|chickpea|soy milk|amaranth|bee pollen|mung bean starch|rice milk|barley grass|beet|rye|purple sweet potato|allulose|nectar|dragon fruit|tahini|agar|kudzu root|tapioca|butterfly pea flower|jobs tears|safflower oil|soy yogurt|yacon|buckwheat|monk fruit|cocoa butter|pumpkin|fruit|avocado oil|mulberry|meat floss|pandan leaf|yeast|coconut cream|mixed seeds|plant based cheese|whey|egg substitute|acai|teff|poolish|egg|sweet potato|peach gum|trehalose|cocoa mass|okara powder|soybean|fructose|ragi|coconut|cape gooseberry|hemp oil|bamboo salt|mulberry leaf|hazelnut oil|brazil nut|sea moss|aloe vera|sun dried tomato|inulin|five grain powder|plant based cream|dough improver|corn silk|gluten free flour|buffalo milk|cudweed|kaya|persimmon|lucuma|jackfruit|yam|einkorn|nut oil|pagoda tree flower|aquafaba|coconut vinegar|cornmeal|ryazhenka|brewers yeast|poppy seed|halva|mahleb|mesquite|kinako|nutmeg|ascorbic acid|labneh|topmouth culter|amazake|grape must|molasses|safflower|yogurt|la cam leaf|papaya|borage|kefir|vegetable puree|bulgur|sulguni cheese|ayran|quark|carrageenan|apple cider vinegar|malt|matsoni|raisin|dextrose|neufchatel cheese|almond tofu|muffin|gypsum|green tea|fermentation starter cake|moringa|goat milk|cream of wheat|farmer cheese|pancake|black tea|milk tofu|cream of rice|milo|buttermilk|brick tea|nigari|puzi leaf|cottage cheese|wolffish|hop|bergamot
F_6/M1,factor,F_6,Southeast Asian savory pantry staples,195,0.5631,rice vinegar|snow pea|fish ball|konjac|sugar snap pea|peanut sauce|sweet chili sauce|fish tofu|vegetable stock|sriracha|pea shoot|red curry paste|portobello mushroom|coriander root|luncheon meat|tamari|grapeseed oil|basa|kaffir lime leaf|razor clam|coconut aminos|miso|green curry paste|shichimi togarashi|vegetarian oyster sauce|cooking spray|frog leg|tom yum paste|thai basil|curry powder|kale|vegetable extract|wakame|blood tofu|furikake|barramundi|tatsoi|fish noodle|snail|butternut squash|zucchini|swiss chard|microgreen|pesto|sole|plant based ham|textured soy protein|curry|laksa paste|tilapia|chipotle pepper|seaweed|turmeric|lemongrass|cod|watercress|tempeh|broccolini|harissa|salsa verde|turkey sausage|mixed herbs|sea hare|shrimp|batang fish|blackening seasoning|italian seasoning|cauliflower|squid|spring roll|pomfret|swordfish|cordyceps flower|chorizo|vietnamese pork roll|smoked paprika|mahi mahi|curry paste|habanero pepper|rice bran oil|goat|chive flower|bream|collard green|lions mane mushroom|alfalfa sprout|dory|queso fresco|unagi kabayaki|shirataki noodle|malabar spinach|shrimp mushroom|halibut|panang curry paste|shrimp paste|pasta sauce|fry sauce|fajita seasoning|yellow curry paste|black garlic|tandoori masala|deer mushroom|italian sausage|avocado|raita|fermented fish|scallop|goose egg|buffalo meat|jerk seasoning|salmon|palm oil|broccoli|banana leaf|silkworm pupa|chinese toon|chicory|spinach|goat cheese|cajun seasoning|fruit vinegar|cassava|berbere|squid ink|canola oil|hummus|jerusalem artichoke|bison|wild ginger|herbes de provence|greek seasoning|mixed sprouts|falafel|sweet potato leaf|plantain|fish|masoor dal|brussels sprout|catnip|feta cheese|pepperoni|wolfberry leaf|papad|mussel|baharat|romanesco|acorn squash|meat|mozzarella cheese|horse head fish|turkey|canadian bacon|mushroom|wild garlic|umeboshi vinegar|buffalo wing sauce|hake|quorn|ice plant|blood sausage|tikka masala|serrano ham|muenster cheese|umeboshi|pennywort|kokum|marmite|carrot top|fenugreek leaf|chicken|longaniza|basmati rice|pangasius|dukkah|lamb|orange roughy|mutton|kangaroo|krill|arame|fish oil|tajin|edam cheese|iberico ham|cod liver|purple gynura|nettle|blue cheese|emmental cheese|bonito|sobrasada|lacon|smoked salmon|bittern|comte cheese
F_6/M2,factor,F_6,Sweet baking and dessert ingredients,77,1.1559,baking powder|baking soda|chocolate|chai spice|ganache|whole wheat flour|cocoa powder|egg white|frozen yogurt|vanilla|frosting|coconut liqueur|nectarine|pumpkin pie spice|muscovado sugar|apple pie spice|doughnut|blueberry|cereal|blackberry|butterscotch|banana|ice|oat|cinnamon|ginger liqueur|bran|fruit puree|drambuie|strawberry|golden syrup|cacao|cream soda|kiwi|chartreuse|apple|coffee|cachaca|mocha|honeydew melon|cranberry|orange blossom water|fruit juice|cream liqueur|creme de menthe|waffle|southern comfort|benedictine|mango|graham flour|lemon verbena|berry|cajeta|blue curacao|peppermint|honey|glycerin|coffee creamer|whiskey|carob molasses|cookie butter|sangria|jagermeister|pisco|thai tea|lavender|calendula|chamomile|peanut butter|gullac|kombucha|clear gel|fruit preserves|geranium|feijoa|rooibos tea|orris root
F_7/M0,factor,F_7,East-Asian roots mushrooms and aromatic spices,85,0.6633,wood ear mushroom|bamboo shoot|shiitake mushroom|abalone|taro|ginkgo nut|arrowhead|ginger|star anise|burdock root|luffa|sorghum|bottle gourd|maitake mushroom|amaranth|camellia oil|arrowroot|fuzzy melon|bitter melon|cardamom|kashmiri chili|carob|spelt|panch phoran|melon seed|baking powder|cattail|lychee|flaxseed oil|chinese bayberry|soybean|ragi|jaggery|buckwheat|rambutan|flattened young rice|wheat germ|sambar powder|pomelo|rosehip|pork|baking soda|oat milk|pumpkin|cinnamon|pear|bee pollen|anardana powder|papaya|kumquat|indian gooseberry|mangosteen|lotus flower|gac fruit|oat|clove|hibiscus|loquat|goda masala|lecithin|khoya|plum|wax apple|white tea|apricot|labneh|dong leaf|mahleb|calendula|einkorn|nasturtium|kaymak|palm seed|citrus|carrageenan|malt|almond tofu|cornelian cherry|green tea|gullac|kadaifi|salep|kombucha|piloncillo|pastila
F_7/M1,factor,F_7,Sweet liqueurs and confections,57,0.3853,liqueur|hazelnut liqueur|orange liqueur|grenadine|candied fruit|ice cream|grand marnier|amaro|galliano|gelatin|sweet vermouth|toffee|eggnog|marzipan|drambuie|orgeat|apricot brandy|maraschino liqueur|campari|butterscotch|calvados|fruit juice|citron|graham cracker|cream liqueur|cynar|pudding|gingerbread|brandy|condensed milk|chocolate hazelnut spread|marshmallow|pumpkin pie spice|panettone|mincemeat|orange blossom water|creme de violette|strega liqueur|mulling spice|sambuca|cannoli shell|copha|liquor|armagnac|shortening|cacao|dulce de leche|fruit preserves|tonka bean|kefir|turkish delight|carob molasses|tapioca pearl|clotted cream|evaporated milk|mastic|goat milk
F_7/M2,factor,F_7,Tex-Mex cheeses and sauces,30,0.4740,colby cheese|monterey jack cheese|enchilada sauce|salsa|taco seasoning|salsa verde|taco sauce|guacamole|cheddar cheese|velveeta cheese|fajita seasoning|italian seasoning|cream of mushroom soup|cream of chicken soup|italian dressing|crescent roll|pasta sauce|asiago cheese|cheese|cream of celery soup|caesar dressing|pizza sauce|piquante sauce|bechamel|poultry seasoning|fried bread|myzithra cheese|calabrian chili|meat extract|pink sauce
F_7/M3,factor,F_7,Chinese braising pantry ingredients,109,1.0764,shaoxing wine|crab mushroom|dark soy sauce|lotus root|king oyster mushroom|fish ball|fried gluten ball|daikon|dried scallop|straw mushroom|dried lily bud|sea cucumber|tsao ko|fish cake|rice wine|fermented tofu|tea tree mushroom|sea snail|scallion oil|hair vegetable|carp|jinhua ham|starch|sand ginger|braising liquid|bamboo pith mushroom|dried oyster|duck|fish skin|chu hou paste|broth|baijiu|nameko mushroom|quail egg|chinese sausage|cartilage|chicken fat|winter melon|choy sum|superior stock|vegetarian oyster sauce|matsutake mushroom|bone marrow|pork stock|budae jjigae base|loach|bonito flakes|chinese cured pork|vegetable extract|termite mushroom|sukiyaki sauce|fish paste|cured fish|cured duck|shark fin|lions mane mushroom|cured chicken|mandarin fish|white soy sauce|fish noodle|dashi|century egg|sand worm|tom yum paste|long pepper|abalone mushroom|xo sauce|fennel seed|dried vegetable|maggi seasoning|bone|soju|clay pot rice sauce|pigeon egg|dace|deer mushroom|plant based ham|rock tripe|black vinegar|ta cai|donkey meat|pearl mushroom|galangal|yuzu kosho|geoduck|senbei|barramundi|wine lees|kencur|snail rice noodle|bak kut teh spice|milkfish|tauco|zao lu|wolfberry leaf|fish sausage|mentsuyu|whitebait|salt pork|curry paste|unagi kabayaki|ghost pepper|asam gelugur|tonkatsu sauce|sambal|mudfish|perilla oil|crosnes|denbu
F_7/M4,factor,F_7,Chinese tonic soup and sweet dessert ingredients,92,2.8480,red date|lily bulb|goji berry|longan|lotus seed|fox nut|dried tangerine peel|snow fungus|rock sugar|astragalus root|chinese yam|osmanthus flower|chrysanthemum|hyacinth bean|sea coconut|cordyceps flower|epiphyllum flower|mung bean|lotus leaf|hawthorn|glutinous rice|jobs tears|black rice|peach gum|monk fruit|fermented glutinous rice|fish maw|date|red rice|coix seed|angelica root|bamboo leaf|birds nest|kudzu root|grass jelly|mung bean jelly|millet|barley|edible flower|corn silk|tiger milk mushroom|maltose|conch|bitter almond|chestnut|kapok flower|coconut water|schisandra berry|gardenia fruit|pu erh tea|pigeon|yacon|sago|mulberry leaf|honeysuckle flower|mulberry|loquat leaf|allulose|ice jelly|red bean|bellflower root|reed leaf|mixed grains|gardenia flower|sugarcane|turtle|golden ear mushroom|partridge|pandan leaf|wampee|purple yam|oolong tea|rosewater|qingbu liang|preserved plum|licorice root|aloe vera|buffalo milk|osmanthus wine|fig|pine pollen|agar|alligator|maca|paederia foetida|pepino melon|jasmine flower|honey citron tea|isomalt|brick tea|fermentation starter cake|puzi leaf
F_7/M5,factor,F_7,"Hearty stocks, grains and game",75,0.7224,porcini mushroom|quinoa|vegeta seasoning|goose|fish stock|brown rice|seafood stock|cod|chanterelle mushroom|morel mushroom|black bean|wild rice|borlotti bean|demi glace|madeira wine|grouper|black eyed pea|kidney bean|quail|pheasant|black garlic|grits|venison|herb|cajun seasoning|shark|mushroom stock|ravioli|plant based cheese|saffron|goose fat|meat stock|brown sauce|guinea hen|seafood seasoning|water chestnut|game stock|cornbread|avocado oil|foie gras|ghee|orange roughy|semolina|adjika|dandelion|qingtou mushroom|capon|tulum cheese|rice|umeboshi vinegar|brie cheese|phyllo dough|black truffle|aji panca|smoked cheese|hemp oil|mesquite|wine|chicken|ginger wine|stracchino cheese|ezine cheese|kashkaval cheese|milt|wolffish|snake|argan oil|sauternes|suet|gulas|corn|tkemali sauce|vin santo|margarine|cottage cheese
F_8/M0,factor,F_8,Tex-Mex and deli staples,115,0.8946,hot sauce|cooking spray|flour tortilla|monterey jack cheese|colby cheese|crouton|ranch dressing|corn tortilla|jicama|tortilla|new mexico chile|alfalfa sprout|avocado|havarti cheese|muenster cheese|malt vinegar|taco shell|watercress|egg noodle|habanero pepper|lemon pepper|coriander|fish stock|jarlsberg cheese|textured soy protein|peppadew pepper|bolillo|bay leaf|refried beans|french dressing|sour cream|egg roll wrapper|naan|tartar sauce|english muffin|fines herbes|crescent roll|corn relish|pickapeppa sauce|canola oil|chutney|swiss cheese|acorn|raita|clamato juice|dill|velveeta cheese|mixed sprouts|muffin|crab|clam|green peppercorn|bearnaise sauce|cocktail sauce|blue cheese|savory|fideo|tabasco pepper|brie cheese|rouille|neufchatel cheese|croissant|butterfish|boursin cheese|braunschweiger|bagel|mopping sauce|pepper jelly|applewood chip|fried bread|tajin|chicken|spaetzle|gremolata|papad|dijonnaise|ciabatta|duck sauce|farmer cheese|cane vinegar|brioche|chicha|mesquite|sweet roll|baked beans|sorrel|beer|mint|narsharab|kangaroo|cane syrup|rye bread|nut oil|camembert cheese|basmati rice|myzithra cheese|cracker|navy bean|safflower|gulas|port wine|tkemali sauce|ume|grissini|lemon leaf|cream of rice|crumpet|matzo|galette|fromage blanc|guava paste|cherry plum|pionono|cava|crispbread
F_8/M1,factor,F_8,Mediterranean vinaigrette salad ingredients,48,0.9035,balsamic vinegar|sherry vinegar|frisee|farro|radicchio|white wine vinegar|microgreen|vinaigrette|grapeseed oil|salad greens|champagne vinegar|ricotta salata|hazelnut oil|mache|truffle oil|chervil|endive|harissa|ras el hanout|tarragon|verjuice|flageolet bean|freekeh|burrata|halloumi|wild rice|safflower oil|pumpkin seed oil|acorn squash|piquillo pepper|caperberry|stilton cheese|tahini|branzino|pink pepper|gnocchi|argan oil|serrano ham|pastis|pistachio oil|baharat|wild garlic|nasturtium|game stock|hemp oil|vin santo|sweetbread|maca
F_8/M2,factor,F_8,Chinese herbal soup ingredients,46,0.8740,dried tangerine peel|cordyceps flower|astragalus root|sea coconut|abalone|bamboo pith mushroom|tea tree mushroom|duck|lions mane mushroom|sand worm|tiger milk mushroom|conch|angelica root|dried vegetable|bone|bitter almond|partridge|pigeon|wampee|loquat leaf|bellflower root|sugarcane|alligator|yacon|qingbu liang|fig|honeysuckle flower|gardenia flower|mudfish|pear|licorice root|citrus|ginger wine|plum|indian gooseberry|apricot|jaggery|snake|ragi|calendula|mac mat fruit|asian pear|cornelian cherry|crab apple|crepe|piloncillo
F_8/M3,factor,F_8,East and Southeast Asian noodles and condiments,95,0.8449,rice noodle|bean sprout|hot pot base|chili pepper|shaoxing wine|doubanjiang|fried tofu puff|soybean paste|fish sauce|glass noodle|soybean sprout|straw mushroom|sour bamboo shoot|chili sauce|fried gluten ball|fermented black bean|fermented tofu|udon noodle|tsao ko|perilla|bone marrow|peanut sauce|chili garlic sauce|sea snail|razor clam|sambal oelek|braising liquid|water celery|sand ginger|egg tofu|sweet chili sauce|banana blossom|hoisin sauce|coriander root|budae jjigae base|chu hou paste|noodle|seafood sauce|snail|water mimosa|tom yum paste|rice paper|vietnamese coriander|dry pot sauce|rice paddy herb|thai basil|wild betel leaf|sukiyaki sauce|chili paste|vermicelli|maggi seasoning|ssamjang|laksa paste|taro stem|red curry paste|culantro|edamame|plum sauce|ramen noodle|offal|water lily flower|wonton|sriracha|somen noodle|fermented chive flower paste|korean rice wine|soju|abalone mushroom|cheongyang chili|fish mint|green curry paste|dried orchid flower|la giang leaf|hot and sour sauce|sau fruit|vietnamese balm|periwinkle|perch|hokkien noodle|yuzu kosho|weipa|snail rice noodle|cobia|bai ji mo|geoduck|zao lu|mitsuba|silkworm pupa|ghost pepper|melinjo|shirataki noodle|shio koji|papaya leaf|mac khen|bulgogi
F_8/M4,factor,F_8,Sweet confections and dessert ingredients,101,1.0152,milk chocolate|maple syrup|graham cracker|sprinkles|whipped topping|frosting|almond milk|frozen yogurt|toffee|hazelnut liqueur|candy|eggnog|biscotti|nectar|butterscotch|praline|agave syrup|almond butter|fudge|amaretti cookie|doughnut|caramel|gingersnap|cereal|maraschino cherry|chocolate liqueur|hemp seed|chocolate hazelnut spread|nut butter|apple pie spice|coconut sugar|nectarine|egg substitute|pecan|gingerbread|pudding|waffle|carob|crumb crust|muscovado sugar|amaretto|candy coating|shortcake|marshmallow|wafer|bee pollen|cream soda|spelt|banana|cookie butter|copha|kissel|creme de cassis|cream liqueur|panettone|pina colada mix|ryazhenka|pretzel|fruitcake|cannoli shell|turkish delight|apple|honeydew melon|honeycomb|cream cheese|grasshopper|speculoos cookie|rusk|margarine|goldschlager|coffee creamer|peppermint|pineapple|sambuca|peanut butter|soy yogurt|sherbet|gullac|carob molasses|red hots|tangelo|cranberry sauce|farina|sorghum syrup|kaymak|einkorn|lemon balm|hpnotiq|elderflower liqueur|aquavit|sangria|pastila|corn flakes|borage|feijoa|root beer|lavender|aronia berry|mead|rooibos tea|pluot
F_8/M5,factor,F_8,Japanese vegetables and umami condiments,43,0.8359,rice vinegar|enoki mushroom|oyster mushroom|miso|sugar snap pea|mizuna|tamari|tatsoi|ponzu|water spinach|barramundi|maitake mushroom|watermelon radish|wasabi|lemongrass|trout|broccolini|duck stock|black garlic|goat|ginger|fava bean|pita bread|sturgeon|couscous|agati flower|morel mushroom|quail|fried puffed cracker|sake|fruit vinegar|amberjack|hummus|preserved lemon|falafel|pennywort|shochu|foie gras|pheasant|kokum|idli|winged bean|starfruit
F_9/M0,factor,F_9,Chinese savory pantry staples,69,0.7042,light soy sauce|doubanjiang|sichuan peppercorn|dried tofu|celtuce|mala sauce|garlic scape|zha cai|chili oil|five spice powder|starch|umami sauce|qingjiang fish|sweet bean sauce|fish tofu|litsea cubeba|sesame paste|baijiu|luncheon meat|snow vegetable|pickled ginger|mapo tofu sauce|eel|loach|chinese sausage|rapeseed|chinese cured pork|green fish|perilla|jinhua ham|sanzi|dry pot sauce|liangpi|shepherds purse|yellow croaker|mandarin fish|hairtail|edamame|century egg|tofu pudding|cured duck|mung bean starch|superior stock|mung bean jelly|crab claw fish|cured chicken|lotus leaf|sole|mountain pepper|rakkyo|white soy sauce|dried orchid flower|chive flower|soju|chinese toon|ssamjang|fried dough twist|goose egg|bamboo leaf|bitter green|catnip|fish sausage|cudweed|horse head fish|miiuy croaker|pagoda tree flower|topmouth culter|clover|wampee
F_9/M1,factor,F_9,Sweet fruit and nut parfait ingredients,57,0.6832,chia seed|maple syrup|fruit|cherry|blueberry|nectarine|whipped topping|graham cracker|frozen yogurt|almond|pecan|hemp seed|dragon fruit|walnut|cereal|strawberry|maraschino cherry|kiwi|cape gooseberry|apple pie spice|peach|brazil nut|acai|cranberry|praline|wafer|boysenberry|pear|cream cheese|pie filling|sea buckthorn|lemon verbena|saskatoon berry|poppy seed|pickled sakura blossom|grape|peppermint|grapefruit|loganberry|ice cream cone|elderflower|melon|marshmallow|mixed seeds|cherry blossom|biscuit|pretzel|inulin|cranberry sauce|rowan berry|grasshopper|calendula|corn flakes|tangerine|cherry leaf|gum paste|damson
F_9/M2,factor,F_9,Southern and Cajun seasoning staples,116,0.8096,cayenne pepper|hot sauce|paprika|worcestershire sauce|creole seasoning|mayonnaise|bacon|andouille sausage|chipotle pepper|kidney bean|tasso|blackening seasoning|pinto bean|seafood stock|ranch dressing|celery seed|steak sauce|white bean|lemon pepper|liquid smoke|tartar sauce|ketchup|cajun seasoning|pickle relish|mustard|horseradish|kielbasa|pimento|pita bread|file powder|american cheese|whitefish|linguica|french dressing|crab boil seasoning|oregano|cod|greek seasoning|halibut|salad dressing|celery|pickle juice|piri piri|grouper|monkfish|cumin|fines herbes|bearnaise sauce|hominy|crab|corn relish|cocktail sauce|seafood seasoning|poultry seasoning|turnip green|bluefish|flounder|salmon|mopping sauce|buffalo wing sauce|fava bean|bear meat|hollandaise sauce|braunschweiger|tabasco pepper|bagel|smoked salt|falafel|chutney|chiltepin|apple cider vinegar|applewood chip|mixed sprouts|scallop|baharat|mullet|arctic char|pea|sturgeon|blood sausage|walleye|montreal steak seasoning|skate|baked beans|salad cream|gremolata|epazote|bottarga|alcaparrado|mesquite|sea bream|croissant|dijonnaise|crappie|blue cheese|pickling spice|lima bean|tajin|gloucester cheese|rutabaga|rye bread|potato|preserved lemon|lacon|turbot|butifarra|malanga|hogao|caviar|cod liver|beer|farmer cheese|smoked salmon|isot pepper|crumpet|guascas
F_9/M3,factor,F_9,Mediterranean grain and vinaigrette salads,78,0.8897,red onion|red wine vinegar|sherry vinegar|white wine vinegar|farro|kale|swiss chard|frisee|caper|quinoa|artichoke|vinaigrette|chickpea|salad greens|lentil|fennel|pine nut|arugula|parsley|microgreen|beet|mache|endive|harissa|chervil|champagne vinegar|acorn|thyme|hazelnut oil|wild rice|sumac|walnut oil|pomegranate molasses|tarragon|halloumi|aleppo pepper|escarole|turnip|freekeh|ras el hanout|tahini|zaatar|bread|pomegranate|saffron|pumpkin seed|alfalfa sprout|flageolet bean|dandelion|sage|marjoram|avocado|burrata|hazelnut|sorrel|spinach|dill|pistachio|savory|verjuice|espelette pepper|lemon|pink pepper|mint|purslane|asparagus|stilton cheese|dukkah|persimmon|merguez|sunflower seed|lovage|borage|cardoon|nasturtium|pistachio oil|herring|tangelo
F_9/M4,factor,F_9,East Asian pantry grains and botanicals,98,0.7551,wood ear mushroom|kelp|red date|chicken broth|fennel seed|red rice|millet|arrowhead|cashew|luffa|star anise|camellia oil|sesame seed|radish|mixed grains|black eyed pea|jicama|osmanthus flower|chestnut|bottle gourd|bone|date|chili powder|furikake|angelica root|wasabi|cucumber|sushi vinegar|sorghum|flaxseed oil|amaranth|coix seed|chive|chrysanthemum|mustard seed|watermelon radish|barley|chicory|urad dal|yuzu|wheat|unagi kabayaki|amchur|white vinegar|okra|reed leaf|melon seed|cattail|lye water|bamboo salt|mulberry|lettuce|chaat masala|pork|soybean|tteokbokki sauce|fruit vinegar|rosewater|salt pork|preserved plum|sweet potato|fenugreek leaf|ajwain|mentaiko|fish floss|caul fat|mulberry leaf|salmon roe|vinegar|schisandra berry|mugwort|ice plant|chinese bayberry|crosnes|pine pollen|yam|anardana powder|barbecue seasoning|honeysuckle flower|sev|loquat leaf|purple gynura|lotus flower|cotton candy|cicada|cold jelly noodle|white tea|carrot top|honey citron tea|bittern|tarako|wax apple|pepino melon|mallow|fermentation starter cake|amazake|milk tofu|acacia
F_9/M5,factor,F_9,Peruvian and Iberian peppers and seafood,30,0.8912,rocoto pepper|aji amarillo|aji panca|huacatay|mirasol chile|fish stock|chicha|picada|queso fresco|chuno|fideo|langoustine|chorizo|corvina|nora chile|olluco|hake|smoked paprika|achiote paste|piquillo pepper|salt cod|bouquet garni|choricero pepper|rouille|romesco sauce|gulas|serrano ham|branzino|pisco|cava
F_10/M0,factor,F_10,Specialty health-food pantry ingredients,67,0.6958,soy protein isolate|hemp seed|xanthan gum|flaxseed|spirulina|spelt|cocoa butter|carob|bee pollen|maca|cocoa powder|custard|rosewater|lecithin|guar gum|fruit puree|chestnut|edible gold leaf|red yeast|gelatin|cocoa mass|lye water|activated charcoal powder|custard powder|jerusalem artichoke|cream of tartar|plant based cream|orange blossom water|soy yogurt|creme de cassis|inulin|birds nest|gingersnap|glycerin|dandelion|ascorbic acid|rhubarb|gingerbread|barberry|carrageenan|hemp oil|citric acid|berry|shortcake|pine pollen|purslane|dextrose|prosecco|gullac|vegetable puree|herbal tea|rusk|clear gel|tapioca pearl|gooseberry|pectin|cherry plum|salep|sambuca|fruit tea|kadaifi|rose wine|cream of wheat|orgeat|elderberry|jagermeister|cardoon
F_10/M1,factor,F_10,Mediterranean seafood and savory proteins,74,0.9194,salt|fennel seed|sea bass|garlic|seafood stock|grouper|monkfish|shallot|tilapia|shellfish|chinese celery|whitefish|porcini mushroom|rabbit|lobster|lentil|fennel|couscous|pike|langoustine|periwinkle|haddock|remoulade sauce|celeriac|green chili|mullet|cockle|bay leaf|madeira wine|borlotti bean|barbecue seasoning|morel mushroom|clam|shark|bluefish|scotch bonnet pepper|turbot|mussel|sea bream|creole sauce|black eyed pea|skate|meat tenderizer|duck fat|hake|herb|pheasant|grits|ravioli|caul fat|meat stock|venison|crab|walleye|naan|bulgur|oyster|pompano|orange roughy|goose fat|corvina|crayfish|preserved lemon|sauerkraut|padron pepper|capon|alcaparrado|tomato|pigeon pea|malanga|rutabaga|marlin|beer|lima bean
F_10/M2,factor,F_10,Mediterranean savory pantry staples,143,0.7978,cayenne pepper|bell pepper|red wine vinegar|portobello mushroom|balsamic vinegar|hot sauce|vegetable stock|cannellini bean|turkey sausage|banana pepper|italian seasoning|creole seasoning|sherry vinegar|andouille sausage|parsley|crouton|worcestershire sauce|pesto|farro|pepperoncini|tasso|italian sausage|artichoke|thyme|alfredo sauce|white bean|fontina cheese|adobo sauce|bouquet garni|marinara sauce|italian dressing|kidney bean|anaheim chile|swiss chard|tapenade|oregano|pinto bean|salsa verde|roux|pasta sauce|tortellini|celery seed|salsa|flageolet bean|ranch dressing|cubanelle pepper|lemon pepper|collard green|steak sauce|sage|mustard|marjoram|peppadew pepper|polenta|celery|demi glace|liquid smoke|rosemary|wild rice|pimento|file powder|cajun seasoning|chanterelle mushroom|malt vinegar|gnocchi|juniper berry|broccoli rabe|gravy|giardiniera|browning sauce|bechamel|poultry seasoning|barbecue sauce|grana padano|cipollini onion|savory|enchilada sauce|parsley root|crab boil seasoning|pickapeppa sauce|red drum|acorn squash|sun dried tomato|sofrito|pickle relish|turnip green|french dressing|zaatar|rouille|marsala wine|cornbread|bearnaise sauce|brown sauce|buffalo wing sauce|freekeh|branzino|crescent roll|taco sauce|smoked salt|spaetzle|marmite|bear meat|hollandaise sauce|romesco sauce|piquante sauce|applewood chip|pastis|pan drippings|verjuice|pomegranate molasses|cocktail sauce|cream of celery soup|mopping sauce|hatch chile|ajvar|game stock|cherry pepper|bolognese sauce|balyk|fried bread|salt cod|apple cider vinegar|cane vinegar|pangasius|raclette cheese|sauternes|montasio cheese|cornmeal|navy bean|calvados|peppercorn sauce|meat extract|cantal cheese|nettle|caraway seed|crappie|grape leaf|tkemali sauce|yufka|simit|matzo|vin santo|cranberry sauce
F_10/M3,factor,F_10,Southeast Asian freshwater fish and greens,55,0.8833,snakehead fish|water spinach|banana blossom|water mimosa|shacha sauce|agati flower|rice paddy herb|water lily flower|abalone|chicken broth|malabar spinach|fermented fish|sau fruit|taro stem|perch|coconut water|mudskipper|luffa|arrowhead|catfish|mung bean|scad|star anise|squash blossom|cobia|bitter melon|tauco|pennywort|shrimp paste|camellia oil|gourami|winged bean|conch|tamarillo|mac khen|ray|kumquat|vinegar|melon seed|sago|horse gram|mac mat fruit|sea moss|snake gourd|palm oil|limewater|lambs quarters|aloe vera|pumpkin leaf|bittern|alum|gypsum|acerola|curing salt|pretzel
F_10/M4,factor,F_10,Chinese savory umami pantry,109,0.9708,light soy sauce|shaoxing wine|oyster sauce|doubanjiang|sichuan peppercorn|hot pot base|dark soy sauce|mala sauce|chili pepper|birds eye chili|celtuce|garlic scape|msg|fermented black bean|carp|green sichuan peppercorn|pickled mustard green|tsao ko|fermented tofu|dried shrimp|qingjiang fish|starch|sour bamboo shoot|dried lily bud|litsea cubeba|sweet potato starch|sand ginger|baijiu|umami sauce|frog leg|razor clam|sea snail|duck|dried scallop|loach|chu hou paste|sea cucumber|basa|snow vegetable|mapo tofu sauce|green fish|dry pot sauce|sour broth|guizhou sour soup|yibin yacai|wuchang fish|spice mix|filefish|mantis shrimp|yellow croaker|snail|hairtail|chicken fat|mustard green|vegetable extract|mandarin fish|dried oyster|stinky tofu|crab claw fish|liangpi|superior stock|sea hare|hunan chopped chili|tofu pudding|bombay duck fish|stinky mandarin fish|donkey meat|pomfret|mountain pepper|fermented chive flower paste|mung bean jelly|mung bean starch|batang fish|rakkyo|maggi seasoning|fermented vegetable brine|fish mint|rice tofu|shark fin|sweet preserved mustard green|bai ji mo|sand worm|shrimp mushroom|whelk|fried dough twist|puffer fish|fish maw|silkworm pupa|zao lu|dace|steamed bun|wild ginger|wolfberry leaf|bitter green|geoduck|horse head fish|soybean oil|mustard root|sweet potato leaf|lard|ground ivy|gardenia fruit|dory|miiuy croaker|topmouth culter|mudfish|wampee|chaozhou salted vegetable|cicada
F_11/M0,factor,F_11,Chinese pantry staples and starches,123,0.9740,shaoxing wine|zha cai|glass noodle|sweet potato starch|baijiu|scallion oil|rice wine|glutinous rice|sesame paste|quail egg|sanzi|youtiao|goji berry|rock sugar|lotus seed|dumpling wrapper|fermented glutinous rice|mung bean starch|rapeseed|salted duck egg|bamboo leaf|fox nut|vegetable extract|liangpi|red date|ginkgo nut|black rice|longan|duck egg|century egg|palm sugar|glutinous rice flour|mixed grains|black sesame seed|steamed bun|soju|coconut water|seaweed|red rice|bai ji mo|mei kuei lu wine|candlenut|pigeon egg|sesame seed|rice tofu|fried dough twist|hawthorn|kaffir lime|goose egg|banana leaf|maltose|cudweed|wine lees|jobs tears|coix seed|fermented vegetable brine|bitter green|chinese preserved olive|korean rice wine|mustard root|sea coconut|bilimbi|reed leaf|shaobing|zao lu|ground ivy|sweet potato leaf|sau fruit|allulose|grass jelly|wheat|melinjo|barbecue seasoning|pagoda tree flower|barley|brine|tamarind|gac fruit|kluwek|melon seed|meat tenderizer|clover|thousand island dressing|pine pollen|perilla oil|goose fat|vinegar|rice|calamansi|sugarcane|tamarillo|jackfruit seed|paederia foetida|jackfruit|seafood seasoning|bulgogi|cold jelly noodle|idli|umeboshi|mugwort|cotton candy|jaggery|dango|kokum|bittern|plantain|dong leaf|hog plum|indian gooseberry|gypsum|pepino melon|capelin|fish oil|fermentation starter cake|wisteria flower|curing salt|chicha|milt|paneer|alum|breadfruit|nigari|bitter orange
F_11/M1,factor,F_11,"Savory vinegars, cheeses and condiments",161,0.8789,red wine vinegar|paprika|hot sauce|white wine vinegar|sherry vinegar|bread crumbs|banana pepper|frisee|crouton|worcestershire sauce|vinaigrette|mayonnaise|farro|asiago cheese|creole seasoning|green olive|adobo sauce|salt|microgreen|fontina cheese|tasso|mustard|pickled cucumber|celery seed|caesar dressing|kidney bean|champagne vinegar|ricotta salata|havarti cheese|goat cheese|malt vinegar|flageolet bean|romano cheese|provolone cheese|collard green|gouda cheese|steak sauce|horseradish|kielbasa|aleppo pepper|cotija cheese|habanero pepper|pita bread|liquid smoke|manchego cheese|honey mustard|american cheese|feta cheese|muenster cheese|wild rice|jarlsberg cheese|queso fresco|acorn|turnip|tartar sauce|remoulade sauce|ketchup|pecorino cheese|gnocchi|parsnip|cajun seasoning|gorgonzola cheese|piquillo pepper|duck fat|taleggio cheese|barbecue sauce|grana padano|parmesan cheese|avocado|file powder|pickle relish|caciocavallo|crab boil seasoning|pickapeppa sauce|scotch bonnet pepper|taco shell|bratwurst|french dressing|queso anejo|clamato juice|dill|couscous|acorn squash|halloumi|oaxaca cheese|browning sauce|turnip green|pickle juice|walnut oil|savory|mushroom stock|brick cheese|caperberry|freekeh|creole sauce|swiss cheese|stilton cheese|pumpkin seed oil|blue cheese|cheddar cheese|chihuahua cheese|sauerkraut|burrata|vegetable juice|tzatziki|bel paese cheese|boursin cheese|verjuice|robiola cheese|bluefish|panela cheese|applewood chip|fideo|mopping sauce|spaetzle|scamorza|grits|apple cider vinegar|marmite|salad cream|raita|balyk|madeira wine|skate|wild garlic|pickled onion|ciabatta|smoked salt|bear meat|montreal steak seasoning|arctic char|raclette cheese|cane vinegar|stracchino cheese|emmental cheese|sulguni cheese|edam cheese|gloucester cheese|quorn|tulum cheese|montasio cheese|rye bread|bryndza|lima bean|smoked cheese|narsharab|pickling spice|vadouvan|navy bean|camembert cheese|sweet roll|cane syrup|sauternes|lovage|marlin|bloody mary mix|red leicester cheese|cheshire cheese|smelt|crumpet|guava paste
F_11/M2,factor,F_11,Herbal and bitter cocktail liqueurs,41,0.8642,absinthe|amaro|bitters|maraschino liqueur|grenadine|chartreuse|sweet vermouth|lillet|cynar|benedictine|orgeat|mezcal|ginger liqueur|falernum|campari|cachaca|ginger beer|prosecco|calvados|apple brandy|gin|dubonnet|pisco|elderflower liqueur|port wine|pastis|sparkling wine|grapefruit|rose wine|syrup|sherry|aquavit|cava|herbsaint|red wine|white wine|sangria|sherbet|hard cider|vermouth|roquefort cheese
F_11/M3,factor,F_11,Whole grain seeds and natural sweeteners,123,1.0311,quinoa|chia seed|pumpkin seed|brown rice|maple syrup|whole wheat flour|hemp seed|agave syrup|flaxseed|wheat gluten|plant based milk|coconut aminos|coconut sugar|wheat germ|spelt|nutritional yeast|sorghum|tamari|sunflower seed|millet|nectar|flaxseed oil|oat milk|amaranth|lecithin|bran|safflower oil|stevia|tahini|rice milk|xylitol|rye|brown sugar|mixed seeds|soy milk|buckwheat|erythritol|borlotti bean|plant based cheese|watermelon radish|avocado oil|pomegranate|acai|muscovado sugar|fructose|watermelon|lime|fruit vinegar|umeboshi vinegar|ragi|hemp oil|ice jelly|honey|whey|barberry|aquafaba|safflower|dough improver|grape must|ascorbic acid|starfruit|kumquat|five grain powder|cornmeal|brewers yeast|dukkah|graham flour|amazake|sake|pomelo|apple|carrot top|papaya|molasses|apple cider|plum wine|shochu|honey citron tea|arame|kvass|kaya|black treacle|osmanthus wine|bulgur|ayran|wine|white tea|ginger wine|matsoni|carob molasses|ume|honeycomb|herbal tea|mincemeat|sorghum syrup|acerola|cherry plum|asian pear|grains of paradise|beer|dextrose|cream of wheat|crab apple|almond tofu|caraway seed|milk tofu|kombucha|moscatel wine|fruit preserves|rooibos tea|prickly pear|brick tea|nerikiri|piloncillo|frangipane|elderberry|mizuame|sachima|hop|aguardiente|soursop|red hots|metaxa
F_12/M0,factor,F_12,Chinese herbal teas and floral confections,64,0.9678,rock sugar|osmanthus flower|chrysanthemum|edible flower|hawthorn|lotus leaf|mung bean jelly|millet|pu erh tea|ice jelly|red rice|lychee|star anise|mulberry|sago|chestnut|oolong tea|angelica root|yard long bean|chinese bayberry|gardenia fruit|rosewater|jasmine tea|water chestnut|agar|barley|honeysuckle flower|ginger|arrowroot|rosehip|gardenia flower|amaranth|sorghum|conch|fructose|hibiscus|red yeast|spirulina|pickled sakura blossom|rose syrup|white tea|bellflower root|sea moss|rambutan|sunflower seed|digestive biscuit|calendula|honey citron tea|herbal tea|cookie|cherry blossom|rye|sea buckthorn|nasturtium|fruit tea|lambs quarters|calpis|isomalt|lingonberry|kvass|milk tofu|biscuit|cola|cranberry sauce
F_12/M1,factor,F_12,American deli and cookout staples,82,1.0647,hot sauce|colby cheese|banana pepper|worcestershire sauce|monterey jack cheese|flour tortilla|ranch dressing|turkey sausage|italian seasoning|cooking spray|steak sauce|kidney bean|pinto bean|american cheese|fajita seasoning|liquid smoke|barbecue sauce|asiago cheese|celery seed|anaheim chile|pepperoni|kielbasa|italian sausage|ketchup|mustard|buffalo meat|havarti cheese|salad dressing|turkey|pita bread|buffalo wing sauce|honey mustard|horseradish|greek seasoning|peppadew pepper|velveeta cheese|poultry seasoning|crescent roll|cheddar cheese|bratwurst|pickle juice|giardiniera|celery|brick cheese|cornbread|corn relish|browning sauce|sour cream|gravy|swiss cheese|venison|jerk seasoning|pizza crust|vegetable juice|bison|turkey stock|sauerkraut|corned beef|smoked salt|mopping sauce|bagel|bear meat|stout|montreal steak seasoning|applewood chip|hatch chile|marmite|neufchatel cheese|pastrami|apple cider vinegar|pepper jelly|rye bread|egg substitute|sweet roll|arctic char|cherry pepper|bloody mary mix|game stock|gloucester cheese|montasio cheese|caraway seed|crappie
F_12/M2,factor,F_12,Chinese pantry staples and freshwater fish,103,0.9601,light soy sauce|sesame oil|scallion|dried tofu|sichuan peppercorn|dark soy sauce|wood ear mushroom|zha cai|fried gluten ball|chili oil|dried shrimp|bamboo shoot|tsao ko|bok choy|sweet bean sauce|fish tofu|qingjiang fish|oyster mushroom|braising liquid|rice vinegar|abalone|baijiu|vegetarian oyster sauce|kelp|cartilage|liangpi|sanzi|loach|dried oyster|sea lettuce|wuchang fish|green fish|kombu|hoisin sauce|filefish|cured fish|nori|youtiao|yak meat|wakame|shepherds purse|yellow croaker|coriander root|century egg|mandarin fish|fern|hairtail|fish paste|crab claw fish|fermented chive flower paste|cured chicken|donkey meat|mung bean starch|jellyfish|stinky mandarin fish|stir fry sauce|arrowhead|spring roll wrapper|rice tofu|burdock root|batang fish|wheat gluten|pomfret|ramen noodle|radish|bai ji mo|sea grape|dragon whisker vegetable|hijiki|zhajiang sauce|pearl mushroom|goose|watermelon radish|maitake mushroom|barramundi|fried dough twist|fiddlehead fern|dace|camellia oil|coconut aminos|puffer fish|gochugaru|wasabi|sunfish|silkworm pupa|smoked meat|cucumber|unagi kabayaki|shaobing|flaxseed oil|pacific saury|dory|bamboo salt|komatsuna|miiuy croaker|brine|chicory|mudfish|pagoda tree flower|chirimen jako|tonguefish|amberjack|purslane
F_12/M3,factor,F_12,Hearty vegetable and whole grain bowl ingredients,126,0.9875,balsamic vinegar|chicken broth|fennel seed|lentil|butternut squash|portobello mushroom|kale|farro|sugar snap pea|salad greens|turmeric|cannellini bean|radicchio|zucchini|tamari|jicama|vinaigrette|garam masala|chili powder|bay leaf|brown rice|sriracha|cashew|acorn|pasta|beet|turnip|arugula|celeriac|ricotta salata|green chili|parsnip|mache|wild rice|malt vinegar|sweet soy sauce|black eyed pea|collard green|nutritional yeast|rosemary|tarragon|alfalfa sprout|juniper berry|jerusalem artichoke|sumac|endive|marjoram|basil|green tomato|sage|tandoori masala|tempeh|raita|lime|naan|savory|parsley root|brussels sprout|freekeh|halloumi|kidney|zaatar|gourami|canola oil|acorn squash|pomegranate molasses|chaat masala|cardamom|gulai seasoning|pumpkin seed oil|pomegranate|mixed sprouts|dandelion|black salt|turmeric leaf|papaya leaf|broccoli|plant based cheese|salam leaf|taleggio cheese|milkfish|bresaola|sausage|verjuice|speck|allspice|chutney|barbecue seasoning|ajwain|egg roll wrapper|umeboshi vinegar|nutmeg|rutabaga|dukkah|vadouvan|meat tenderizer|stilton cheese|marsala wine|clove|safflower|carrot top|quorn|balyk|lovage|ray|pickling spice|persimmon|herring|tajin|grains of paradise|duck sauce|coconut vinegar|egg roll|water|cinnamon|mace|arame|pheasant|khoya|ayran|capelin|curing salt|limewater|snake|alum|calcium chloride
F_12/M4,factor,F_12,Fruity cocktails and sweet dessert liqueurs,73,0.9676,liqueur|triple sec|grand marnier|nectarine|nectar|cherry|creme de cassis|tequila|cherry liqueur|amaretti cookie|mascarpone cheese|frozen yogurt|limoncello|prosecco|agave syrup|raspberry|sour mix|maple syrup|sparkling water|vodka|elderflower|amaretto|blueberry|pistachio|watermelon|lemon verbena|melon liqueur|tonic water|ice cream|apple cider|rhubarb|gelatin|red currant|gingersnap|sherbet|shortcake|southern comfort|black currant|whipped topping|brown sugar|clementine|cranberry|hpnotiq|fruit juice|boysenberry|gin|grappa|cantaloupe|sangria|lemon balm|creme de menthe|blue curacao|kissel|huckleberry|moscatel wine|waffle|citric acid|saskatoon berry|peppermint|pectin|clear gel|lavender|chamomile|poppy seed|feijoa|fromage blanc|aronia berry|geranium|red hots|cherry leaf|root beer|pie crust|dextrose
F_13/M0,factor,F_13,East and Southeast Asian pantry staples,84,0.9459,rice noodle|fish ball|straw mushroom|fish tofu|udon noodle|snow pea|rice vinegar|peanut sauce|sweet chili sauce|chili garlic sauce|umami sauce|litsea cubeba|sambal oelek|coriander root|hoisin sauce|budae jjigae base|vegetarian oyster sauce|blood tofu|tom yum paste|rapeseed|stir fry sauce|seafood sauce|vegetable extract|red curry paste|guizhou sour soup|rice paper|fish noodle|thai basil|laksa paste|vermicelli|shichimi togarashi|kaffir lime|xo sauce|green curry paste|spring roll wrapper|chicken fat|plant based ham|superior stock|furikake|chinese celery|wonton|plum sauce|hokkien noodle|batang fish|maggi seasoning|seafood|palm sugar|fern|vietnamese pork roll|barramundi|tofu pudding|mountain pepper|hunan chopped chili|black vinegar|pearl mushroom|spring roll|shrimp mushroom|dory|curry paste|vietnamese balm|deer mushroom|senbei|periwinkle|panang curry paste|ta cai|goose egg|fried dough twist|buldak sauce|unagi sauce|shirataki noodle|fresno pepper|wild ginger|chunjang|yellow curry paste|shio koji|fried puffed cracker|thousand island dressing|bamboo salt|sansho pepper|ice plant|umeboshi|crosnes|qingtou mushroom|fish oil
F_13/M1,factor,F_13,Sweet confections and dessert bases,107,1.3087,matcha powder|coconut milk|white chocolate|chia seed|sponge cake|cashew|cocoa butter|coconut water|meringue|custard|trehalose|cookie|gelatin|xylitol|ganache|edible gold leaf|glucose syrup|hazelnut|agar|fruit|red yeast|rosewater|cream|hemp seed|spirulina|agave syrup|digestive biscuit|cornstarch|mung bean jelly|fruit puree|erythritol|activated charcoal powder|oat milk|milk chocolate|buttercream|earl grey tea|mascarpone cheese|pistachio|macadamia nut|pickled sakura blossom|almond butter|chestnut|swiss roll|allulose|milk tea|coconut cream|yuzu|pandan leaf|nut butter|maca|mixed grains|cocoa mass|punch|flaxseed oil|fondant|curd|cape gooseberry|rosehip|waffle|wafer|coconut vinegar|ladyfinger|choux pastry|amchur|buffalo milk|cherry blossom|tapioca pearl|kaya|acai|plant based cream|isomalt|gac fruit|lucuma|roti|osmanthus wine|tonka bean|jackfruit|calamansi|gum paste|flattened young rice|la cam leaf|durian|carrageenan|jasmine flower|mint|nut oil|yogurt|hemp oil|evaporated milk|quark|crepe|paratha|turkish delight|milo|sachima|gullac|puff pastry|dango|biscuit|calendula|nerikiri|nasturtium|fromage blanc|mizuame|pastila|bergamot|rowan berry
F_13/M2,factor,F_13,Light seafood and Asian-Mediterranean fusion,71,0.9348,sugar snap pea|sriracha|tamari|coconut aminos|fish stock|curry powder|seafood stock|jicama|monkfish|pita bread|mahi mahi|halibut|broccolini|couscous|curry|cauliflower|rockfish|shrimp|wild rice|duck stock|rice bran oil|cockle|scallop|fry sauce|hummus|plant based cheese|palm oil|falafel|ravioli|broccoli|vegetable juice|feta cheese|avocado oil|seafood seasoning|squid ink|okra|pea|egg roll|bulgur|romanesco|water chestnut|asparagus|nora chile|orange roughy|walleye|pastis|vermouth|guinea hen|foie gras|duck sauce|mushroom|tabasco pepper|donburi sauce|kangaroo|iberico ham|white truffle|raclette cheese|black truffle|tajin|chicken|caviar|arepa|mesquite|emmental cheese|lacon|pistachio oil|salsify|bloody mary mix|comte cheese|guava paste|crispbread
F_13/M3,factor,F_13,Tropical fruit and floral dessert beverages,66,1.1766,dragon fruit|liqueur|lychee|watermelon|triple sec|grenadine|jasmine tea|edible flower|ice jelly|ice|grass jelly|sago|oolong tea|nectarine|osmanthus flower|passion fruit|kiwi|fructose|coconut liqueur|tonic water|honeydew melon|birds nest|mango|rambutan|butterfly pea flower|rose syrup|acerola|chinese bayberry|cachaca|aloe vera|blue curacao|mangosteen|elderflower|prosecco|grapefruit|cherry liqueur|honey citron tea|pomelo|peach gum|papaya|chartreuse|cantaloupe|champagne|benedictine|strawberry|plum wine|irish cream|rose wine|calpis|white tea|creme de menthe|fruit tea|green tea|chocolate liqueur|melon|loquat|black tea|blood orange|advocaat|lemon verbena|cacao|palm seed|cream liqueur|almond tofu|sambuca|cava
F_13/M4,factor,F_13,Mediterranean savory meal components,120,0.9406,bell pepper|portobello mushroom|vegetable stock|cannellini bean|chickpea|turkey sausage|pesto|farro|lentil|flour tortilla|monterey jack cheese|italian seasoning|asiago cheese|anaheim chile|kale|alfredo sauce|grapeseed oil|harissa|andouille sausage|crouton|creole seasoning|tasso|colby cheese|pine nut|brown rice|fajita seasoning|smoked paprika|blackening seasoning|aleppo pepper|cotija cheese|peppadew pepper|ranch dressing|truffle oil|roux|escarole|collard green|textured soy protein|zaatar|greek seasoning|tortellini|naan|caesar dressing|linguica|ras el hanout|enchilada sauce|nutritional yeast|sumac|taco shell|lemon pepper|piquillo pepper|saffron|tandoori masala|raita|egg noodle|cajun seasoning|queso anejo|tzatziki|fines herbes|tahini|baharat|halloumi|file powder|freekeh|gnocchi|berbere|red drum|pizza crust|piri piri|fideo|jerk seasoning|egg roll wrapper|turnip green|espelette pepper|merguez|mushroom stock|rouille|taco seasoning|chihuahua cheese|branzino|velveeta cheese|mixed vegetable|herbes de provence|biryani masala|papad|gremolata|romesco sauce|clamato juice|chaat masala|cream of mushroom soup|fennel pollen|boursin cheese|pink pepper|quorn|tikka masala|pangasius|cream of chicken soup|verjuice|barberry|cream of celery soup|tarhana|nduja|adjika|aquafaba|basmati rice|vadouvan|montreal steak seasoning|dukkah|khmeli suneli|choricero pepper|butifarra|lamb|kabanos|smoked cheese|argan oil|meat extract|utskho suneli|isot pepper|gulas|paneer|guascas
F_14/M0,factor,F_14,Middle Eastern and Eurasian spice blends,44,1.1812,berbere|falafel|baharat|hummus|biryani masala|horse meat|papad|aquafaba|vadouvan|snake gourd|ravioli|walleye|isot pepper|amberjack|goda masala|carrot top|milt|guinea hen|sev|wild boar|smelt|umeboshi vinegar|pompano|sucuk|utskho suneli|ume|ayran|rutabaga|tallow|wolffish|chuno|tkemali sauce|simit|lambs quarters|krill|grouse|smoked salmon|mettwurst|squirrel|bonito|salsify|nanohana|cardoon|roquefort cheese
F_14/M1,factor,F_14,East-Asian herbal tonics and floral botanicals,87,1.3250,mung bean paste|barley grass|birds nest|melon seed|pine pollen|mulberry leaf|yacon|aloe vera|maca|paederia foetida|cotton candy|buffalo milk|sea moss|rambutan|bellflower root|la cam leaf|tiger milk mushroom|okara powder|kinako|golden ear mushroom|rose syrup|partridge|roti|acai|white tea|honey citron tea|inulin|kaya|cherry blossom|ice plant|gypsum|jackfruit seed|cattail|cocoa mass|tapioca pearl|dango|amazake|corn oil|dough improver|herbal tea|hemp oil|five grain powder|limewater|lotus flower|almond tofu|palm seed|dong leaf|pepino melon|lucuma|bittern|purple gynura|anardana powder|carrageenan|wax apple|paratha|thai tea|fruit tea|wisteria flower|calendula|calpis|crepe|fermentation starter cake|asian pear|mallow|brick tea|pumpkin leaf|glycerin|milk tofu|dextrose|arame|bakers ammonia|sachima|calcium chloride|kombucha|nigari|alum|puzi leaf|tangelo|moringa|cherry leaf|acacia|mizuame|bergamot|aguardiente|hop|rooibos tea|orris root
F_14/M2,factor,F_14,Floral berry beverages and liqueurs,41,1.2881,tonic water|loganberry|sparkling wine|elderflower|elderflower liqueur|hpnotiq|strawberry|mulling spice|lemon verbena|melon liqueur|sherbet|rhubarb|acerola|sangria|pina colada mix|boysenberry|cranberry liqueur|melon|biscotti|huckleberry|saskatoon berry|elderberry|blue curacao|tea|rowan berry|brazil nut|panettone|peppermint|goldschlager|feijoa|chamomile|moscatel wine|soursop|kirschwasser|aronia berry|prickly pear|viburnum|mead|strega liqueur|lavender|geranium
F_14/M3,factor,F_14,Mediterranean and Latin pantry specialties,134,1.2800,new mexico chile|flageolet bean|greek seasoning|queso anejo|piquillo pepper|corn relish|refried beans|piquante sauce|cipollini onion|giardiniera|piri piri|branzino|scamorza|french dressing|bresaola|english muffin|taco seasoning|freekeh|gremolata|cream of mushroom soup|brick cheese|tzatziki|taco sauce|tabasco pepper|zucchini flower|caperberry|mushroom stock|longaniza|velveeta cheese|robiola cheese|bel paese cheese|balyk|stracchino cheese|crescent roll|spaetzle|adobo seasoning|merguez|fennel pollen|mixed sprouts|salad cream|mole|pumpkin seed oil|marmite|ciabatta|cream of chicken soup|ajvar|pickled onion|fried bread|iberico ham|quorn|verjuice|nduja|mulato chile|bolognese sauce|hatch chile|bottarga|cream of celery soup|myzithra cheese|padron pepper|gloucester cheese|montreal steak seasoning|dijonnaise|meat extract|romanesco|kangaroo|applewood chip|cascabel chile|pan drippings|navy bean|matambre|vienna sausage|empanada shell|montasio cheese|choricero pepper|pepper jelly|game stock|tajin|butifarra|braunschweiger|croissant|white truffle|cane syrup|consomme|capon|sauternes|duck sauce|kabanos|narsharab|kefalotyri|dukkah|brioche|cantal cheese|baked beans|sobrasada|farmer cheese|gulas|tikka masala|cherry pepper|sweet roll|peppercorn sauce|cod liver|nut oil|olluco|red leicester cheese|grissini|argan oil|hogao|marlin|pink sauce|lacon|grains of paradise|cheshire cheese|black truffle|huitlacoche|bloody mary mix|quince paste|grape leaf|pistachio oil|crappie|galette|sweetbread|nasturtium|cream of rice|metaxa|vin santo|gammon|lemon leaf|crumpet|sushki|fromage blanc|milk bread|guascas|pionono|pokeweed
F_14/M4,factor,F_14,East Asian fermented vegetables and seafood,70,1.1106,abalone mushroom|fermented chive flower paste|sea hare|fermented vegetable brine|sweet preserved mustard green|petai bean|sea grape|zhajiang sauce|rock tripe|deer mushroom|pearl mushroom|dragon whisker vegetable|er cai|dory|sunfish|ta cai|shirataki noodle|miiuy croaker|ground ivy|shio koji|bak kut teh spice|buldak sauce|petis|chunjang|melinjo|gulai seasoning|wolfberry leaf|fish sausage|mustard root|balado seasoning|papaya leaf|bitter green|chinese toon|geoduck|kluwek|asam gelugur|radish cake|panang curry paste|donburi sauce|fresno pepper|topmouth culter|bamboo salt|horse mackerel|aonori|myoga|water shield|needlefish|bulgogi|goose fat|perilla oil|cicada|mac khen|chirimen jako|qingtou mushroom|tonguefish|denbu|chaozhou salted vegetable|sansho pepper|clover|cold jelly noodle|five willow vegetable|crosnes|hanpen|koji|dried ganba mushroom|tarako|qingbu liang|fish oil|snake|capelin
F_14/M5,factor,F_14,Sweet baked dessert bases,72,1.3409,graham cracker|whipped topping|pumpkin pie spice|doughnut|chai spice|crumb crust|gingersnap|vanilla|apple pie spice|pecan|frozen yogurt|candy coating|kissel|cookie butter|turkish delight|margarine|wafer|copha|shortcake|royal icing|nut|cajeta|pie filling|shortening|graham flour|pie crust|bee pollen|pretzel|hickory nut|fruitcake|violet|rusk|speculoos cookie|gingerbread spice|honeycomb|gullac|plant based cream|cream soda|grasshopper|farina|cannoli shell|mixed seeds|soy yogurt|peanut butter|rompope|tonka bean|salep|frangipane|gluten free flour|clear gel|fruit cocktail|red hots|pastila|kadaifi|vegetable puree|wintergreen|clotted cream|cream of wheat|damson|corn flakes|ascorbic acid|cranberry sauce|mastic|milo|brewers yeast|cherry plum|chokecherry|cornelian cherry|tangerine|junket|piloncillo|pluot
F_15/M0,factor,F_15,American sweet confections and dessert bases,38,0.9334,graham cracker|toffee|fudge|candy|pudding|marshmallow|margarine|caramel|butterscotch|pumpkin pie spice|egg substitute|crumb crust|corn syrup|pecan|candy coating|apple pie spice|waffle|pie crust|cream cheese|chocolate hazelnut spread|pie filling|neufchatel cheese|vanilla|nut|croissant|muffin|cracker|fruit cocktail|corn flakes|fruit preserves|cranberry sauce|fruit juice|red hots|cottage cheese|rompope|sweet roll|swiss cheese|milk bread
F_15/M1,factor,F_15,Italian antipasto and pasta ingredients,128,2.0090,olive oil|balsamic vinegar|red onion|portobello mushroom|red wine vinegar|pesto|fontina cheese|asiago cheese|pasta|italian seasoning|artichoke|provolone cheese|romano cheese|pepperoncini|radicchio|marinara sauce|white wine vinegar|caper|tapenade|salami|cannellini bean|vinaigrette|tortellini|black olive|pancetta|bread crumbs|mozzarella cheese|salad greens|pecorino cheese|alfredo sauce|frisee|italian sausage|green olive|crouton|pepperoni|goat cheese|prosciutto|pasta sauce|mortadella|pine nut|arugula|parmesan cheese|turkey sausage|banana pepper|zucchini|capicola|caesar dressing|truffle oil|bread|bacon|broccoli rabe|italian dressing|feta cheese|soppressata|giardiniera|peppadew pepper|basil|escarole|havarti cheese|gorgonzola cheese|polenta|olive|caciocavallo|muenster cheese|oregano|gnocchi|watercress|anchovy|taleggio cheese|red pepper|bresaola|grana padano|cubanelle pepper|mixed herbs|bechamel|champagne vinegar|pizza crust|calabrian chili|scamorza|gouda cheese|endive|pizza sauce|gruyere cheese|mache|mustard|bel paese cheese|burrata|jarlsberg cheese|spinach|sun dried tomato|brick cheese|piquillo pepper|white wine|naan|mushroom|blue cheese|emmental cheese|zaatar|fines herbes|zucchini flower|bolognese sauce|herbes de provence|serrano ham|brie cheese|caperberry|stracchino cheese|walnut oil|red wine|ciabatta|fennel pollen|iberico ham|bottarga|pastrami|dandelion|cherry pepper|nduja|white truffle|ajvar|camembert cheese|edam cheese|salt cod|comte cheese|dijonnaise|empanada shell|grissini|simit|roquefort cheese|pionono
F_15/M2,factor,F_15,Asian seafood and fermented condiments,64,0.6961,birds eye chili|tofu|kimchi|luncheon meat|crab stick|basa|gochujang|budae jjigae base|water celery|furikake|sushi vinegar|spice mix|pickled vegetable|kencur|petai bean|seaweed|garam masala|tempeh|milkfish|fish roe|galangal|korean bbq sauce|bilimbi|sole|dried orchid flower|tteokbokki sauce|unagi kabayaki|plant based ham|soju|unagi sauce|mackerel|asam gelugur|salam leaf|thousand island dressing|chive flower|fish sausage|balado seasoning|turmeric leaf|squid|buldak sauce|salmon roe|smoked meat|mentaiko|meat floss|fish floss|shark|squid ink|bak kut teh spice|denbu|fruit vinegar|hanpen|chaat masala|shirasu|ice plant|tarako|meat|sev|goda masala|krill|flatbread|caviar|sprat|indian gooseberry|anardana powder
F_15/M3,factor,F_15,Sweet fruits and natural sweeteners,100,0.6244,dragon fruit|fruit|date|coconut water|whole wheat flour|dried tangerine peel|nectarine|watermelon|chrysanthemum|stevia|xylitol|oat milk|kiwi|bee pollen|pear|plant based milk|erythritol|butterfly pea flower|fructose|flaxseed oil|jam|honeydew melon|psyllium husk|egg|sparkling water|birds nest|fig|almond paste|banana|melon seed|digestive biscuit|hibiscus|strawberry|coconut|papaya|cranberry|peach|honey|starfruit|cantaloupe|bellflower root|apple|persimmon|dough|honey citron tea|nutmeg|mixed seeds|honeysuckle flower|grape|soy milk|loquat leaf|yeast|melon|limoncello|club soda|kissel|poppy seed|licorice root|halva|champagne|cudweed|ginger ale|pineapple|loquat|dough improver|melon liqueur|kaya|rose wine|grape must|pina colada mix|corn oil|mahleb|grappa|fruit tea|durian|vodka|galliano|raisin|tea|brandy|marsala wine|purple gynura|nasturtium|milo|pastry|brewers yeast|frangipane|sachima|kirschwasser|nettle|ouzo|puff pastry|vin santo|quince paste|strega liqueur|tangerine|galette|mastic|ricotta cheese|hop
F_15/M4,factor,F_15,Tex-Mex sandwich and wrap staples,118,1.3740,bell pepper|flour tortilla|colby cheese|monterey jack cheese|mayonnaise|salsa|tortilla|ranch dressing|salsa verde|chili powder|guacamole|fajita seasoning|enchilada sauce|cooking spray|american cheese|taco seasoning|pickled cucumber|taco sauce|green chili|taco shell|pimento|fennel seed|pita bread|salad dressing|tuna|sausage|refried beans|greek seasoning|avocado|chickpea|velveeta cheese|pickle relish|egg noodle|lemon pepper|lettuce|alfalfa sprout|chive|french dressing|textured soy protein|buffalo meat|cheese|barbecue sauce|crescent roll|cheddar cheese|cauliflower|cream of mushroom soup|honey mustard|trout|tilapia|turkey|cucumber|tartar sauce|english muffin|cream of chicken soup|buffalo wing sauce|horseradish|hearts of palm|cod|halibut|corn relish|hummus|broccoli|mixed vegetable|canadian bacon|wasabi|squash|piquante sauce|bean|eggplant|bagel|tomato|pickle juice|salmon|cream of celery soup|summer sausage|barbecue seasoning|ham|crab|dill|pea|herb|mixed sprouts|cocktail sauce|sauerkraut|corned beef|tabasco pepper|falafel|braunschweiger|chutney|sardine|hollandaise sauce|salad cream|beef|balyk|baked beans|ravioli|pickled onion|montreal steak seasoning|chicory|scallop|adobo seasoning|mirasol chile|hot dog|corn|pepper jelly|sturgeon|asparagus|wild garlic|mussel|tajin|rye bread|orange roughy|cod liver|sucuk|smoked salmon|gulas|pink sauce|sobrasada
F_17/M0,factor,F_17,Southeast and East Asian hot pot ingredients,142,1.4807,rice noodle|scallion|fried tofu puff|msg|snakehead fish|fish sauce|wood ear mushroom|dried shrimp|straw mushroom|enoki mushroom|shacha sauce|seasoning sauce|oyster mushroom|sour bamboo shoot|chili sauce|bamboo shoot|fish cake|bok choy|bone marrow|garland chrysanthemum|oil|water spinach|perilla|banana blossom|egg tofu|water celery|luncheon meat|peanut sauce|frog leg|eel|basa|duck|water mimosa|abalone|vietnamese coriander|quail egg|kaffir lime leaf|sambal oelek|rice paper|chinese sausage|yard long bean|annatto seed|vietnamese pork roll|rice paddy herb|blood tofu|jinhua ham|wild betel leaf|kelp|snail|char siu pork|kombu|sour broth|nori|chinese cured pork|culantro|water lily flower|fish paste|wakame|lemongrass|youtiao|shallot|crab roe|fish mint|maggi seasoning|century egg|malabar spinach|taro stem|vietnamese balm|mudskipper|agati flower|catfish|jellyfish|duck egg|palm sugar|luffa|furikake|offal|perch|galangal|kencur|cured duck|tempura flour|seaweed|sau fruit|la giang leaf|plant based ham|sweet and sour sauce|cured chicken|arrowhead|fermented fish|sushi vinegar|tofu pudding|scad|mung bean starch|balut|radish|fiddlehead fern|star anise|cobia|squash blossom|mei kuei lu wine|fried puffed cracker|chinese broccoli|tilapia|fish roe|camellia oil|snail rice noodle|wasabi|mixed grains|bottle gourd|goose egg|smoked meat|geoduck|mackerel|unagi kabayaki|cucumber|white vinegar|asam gelugur|sweet potato leaf|spring roll|wine lees|mentsuyu|flaxseed oil|bitter melon|fuzzy melon|okra|pennywort|thousand island dressing|conch|green peppercorn|chicory|vinegar|ray|mac khen|winged bean|fruit vinegar|perilla oil|peperomia pellucida|cicada|ice plant|pate|capelin
F_17/M1,factor,F_17,Tangy condiments and salad accompaniments,110,1.0366,white wine vinegar|mayonnaise|salad greens|caper|pickled cucumber|vinaigrette|jicama|adobo sauce|worcestershire sauce|mustard|watercress|celery seed|horseradish|beet|mache|bread|alfalfa sprout|champagne vinegar|queso fresco|pimento|habanero pepper|lettuce|salad dressing|endive|cotija cheese|ricotta salata|american cheese|honey mustard|hearts of palm|pickle relish|french dressing|tartar sauce|dill|achiote paste|ketchup|hazelnut oil|creole sauce|aji amarillo|barbecue sauce|remoulade sauce|halloumi|pickle juice|jerk seasoning|corn relish|walnut oil|bresaola|sour cream|huacatay|pumpkin seed oil|picada|pomegranate molasses|burrata|mirasol chile|pastrami|chicha|rocoto pepper|summer sausage|aji panca|malanga|tabasco pepper|butterfish|nopal|salad cream|braunschweiger|stilton cheese|cocktail sauce|verjuice|corned beef|sprat|bagel|herring|tulum cheese|bryndza|apple cider vinegar|dijonnaise|pigeon pea|cod liver|croissant|edam cheese|dukkah|allspice|chaat masala|tajin|smoked cheese|cane vinegar|alcaparrado|bear meat|iberico ham|smoked salt|neufchatel cheese|pickling spice|rye bread|purslane|ayran|hot dog|hogao|arepa|sweet roll|grissini|sev|simit|nasturtium|persimmon|pink sauce|pistachio oil|borage|cracker|fromage blanc|nanohana|calcium chloride
F_17/M2,factor,F_17,Asian sweet soups and dessert staples,89,1.5085,mung bean|taro|rock sugar|lotus seed|sago|glutinous rice|osmanthus flower|snow fungus|coconut water|hyacinth bean|ginkgo nut|grass jelly|red rice|millet|pandan leaf|fermented glutinous rice|chrysanthemum|glutinous rice flour|dragon fruit|quinoa|peach gum|mung bean jelly|edible flower|birds nest|butterfly pea flower|tapioca|water chestnut|chia seed|arrowroot|lychee|sorghum|ice jelly|chayote|cassava|jackfruit|agar|wheat|salted duck egg|turmeric|pomelo|aloe vera|pu erh tea|peanut|allulose|amaranth|purple yam|gac fruit|oolong tea|black eyed pea|rambutan|spirulina|mangosteen|sweet potato|urad dal|chinese bayberry|banana leaf|kumquat|jasmine tea|sugarcane|la cam leaf|papaya|flattened young rice|starfruit|amchur|cattail|buffalo milk|sea moss|mango|hog plum|meat floss|calamansi|lotus flower|hibiscus|lime|white tea|honey citron tea|breadfruit|jaggery|dong leaf|pickled sakura blossom|carob|palm seed|limewater|jasmine flower|wax apple|anardana powder|alum|pumpkin leaf|milk tofu
F_17/M3,factor,F_17,Sweet beverages and dessert confections,107,1.2501,triple sec|whipped topping|graham cracker|nectar|frozen yogurt|gelatin|watermelon|brown sugar|ice|coconut liqueur|sugar|fructose|ice cream|ginger ale|pistachio|eggnog|pumpkin pie spice|gingersnap|pina colada mix|digestive biscuit|ginger liqueur|kiwi|doughnut|tequila|caramel|cape gooseberry|apple pie spice|honeydew melon|cream soda|rose syrup|condensed milk|pudding|pecan|sparkling water|milk tea|elderflower|shortcake|food coloring|oat milk|sherbet|cereal|bee pollen|tonic water|vodka|wafer|cinnamon|pineapple|crumb crust|cachaca|melon liqueur|acerola|grapefruit|marshmallow|blue curacao|ice cream cone|cantaloupe|pumpkin|rhubarb|pie filling|lemon verbena|calpis|herbal tea|thai tea|cream cheese|hpnotiq|fruit tea|elderflower liqueur|grape|passion fruit|ryazhenka|cranberry liqueur|loganberry|green tea|tapioca pearl|red hots|pretzel|teff|pisco|inulin|black tea|coffee creamer|tea|grasshopper|speculoos cookie|labneh|margarine|cranberry sauce|saskatoon berry|poppy seed|pie crust|fruit cocktail|clear gel|fruit preserves|milo|moscatel wine|biscuit|kombucha|rompope|aquavit|evaporated milk|kaymak|root beer|soursop|corn flakes|cherry leaf|brick tea|junket
F_19/M0,factor,F_19,Creamy fats and smoothie bases,40,1.0192,coconut oil|egg|flaxseed|oat|coconut|nut butter|egg substitute|milk|butter|coconut cream|yogurt|mango|whey|cream cheese|cottage cheese|malt|peanut butter|buttermilk|raisin|corn oil|margarine|papaya|kefir|molasses|lucuma|pastry|biscuit|pretzel|durian|breadfruit|corn flakes|osmanthus wine|dextrose|cherry blossom|palm seed|wisteria flower|cranberry sauce|guava|cornelian cherry|hop
F_19/M1,factor,F_19,Tex-Mex and Cajun comfort staples,94,1.9936,hot sauce|colby cheese|cayenne pepper|monterey jack cheese|flour tortilla|paprika|salsa|ranch dressing|banana pepper|tortilla|pinto bean|worcestershire sauce|fajita seasoning|enchilada sauce|bacon|corn tortilla|adobo sauce|kidney bean|black olive|guacamole|turkey sausage|italian dressing|chipotle pepper|creole seasoning|italian seasoning|mayonnaise|bread crumbs|american cheese|black bean|taco seasoning|alfredo sauce|crouton|jalapeno|andouille sausage|taco sauce|pimento|anaheim chile|velveeta cheese|blackening seasoning|cheddar cheese|taco shell|tasso|cream of mushroom soup|pepperoni|lemon pepper|pickled cucumber|egg noodle|kielbasa|crescent roll|muenster cheese|cajun seasoning|sazon|barbecue sauce|salad dressing|hominy|cream of chicken soup|greek seasoning|sour cream|havarti cheese|buffalo wing sauce|roux|french dressing|linguica|turkey|celery seed|tamale|habanero pepper|cheese|english muffin|cream of celery soup|canadian bacon|swiss cheese|horseradish|poultry seasoning|pizza sauce|file powder|summer sausage|collard green|brick cheese|pickle juice|piquante sauce|crab boil seasoning|gouda cheese|clamato juice|jarlsberg cheese|browning sauce|corn relish|corned beef|bratwurst|cocktail sauce|montreal steak seasoning|bearnaise sauce|bear meat|rye bread
F_19/M2,factor,F_19,Southern and Creole everyday cooking staples,159,1.2810,bell pepper|chili powder|sriracha|cooking spray|vegetable oil|noodle|curry powder|crab stick|coriander root|seafood stock|brown rice|textured soy protein|onion|sausage|green chili|ketchup|curry|steak sauce|liquid smoke|black eyed pea|kidney|shrimp|cauliflower|red pepper|carrot|scotch bonnet pepper|tuna|egg roll wrapper|pickapeppa sauce|mahi mahi|celery|buffalo meat|creole sauce|piri piri|sofrito|barbecue seasoning|jerk seasoning|tartar sauce|whitefish|remoulade sauce|cabbage|mixed vegetable|green bean|seafood seasoning|red drum|mirepoix|fry sauce|clam|pickle relish|broccoli|crab|meat tenderizer|pea|water chestnut|okra|canola oil|fines herbes|bison|vegetable juice|mushroom|tomato|haddock|bean|venison|rice|tabasco pepper|plant based cheese|honey mushroom|mopping sauce|flounder|dill|turnip green|brown sauce|lime|pollock|sauerkraut|palm oil|bulgogi|fish|grits|oyster|ham|baharat|quorn|cornbread|duck sauce|beef|crayfish|meat|applewood chip|egg roll|chicken|marmite|braunschweiger|pangasius|cane vinegar|baked beans|smoked salt|stout|salad cream|hatch chile|vegemite|alligator|muffin|alcaparrado|potato|pigeon pea|sprat|corn|sulguni cheese|pepper jelly|mesquite|lima bean|kangaroo|pheasant|hot dog|pastrami|pan drippings|gloucester cheese|navy bean|sherry|tikka masala|orange roughy|sauternes|walleye|corvina|milt|basmati rice|mojo|cane syrup|croissant|neufchatel cheese|blue cheese|peppercorn sauce|sweet roll|beer|crappie|utskho suneli|marlin|kasseri cheese|snake|ume|bloody mary mix|sucuk|cracker|ayran|herbsaint|sushki|cheshire cheese|wolffish|squirrel|cream of rice|grouse|guava paste|crispbread|bitter orange|metaxa|guascas|pokeweed
F_19/M3,factor,F_19,Sweet liqueurs and dessert beverages,44,0.8421,coffee liqueur|chocolate liqueur|maraschino cherry|irish cream|coconut liqueur|butterscotch|ganache|advocaat|eggnog|galliano|milk chocolate|cream liqueur|whipped topping|pina colada mix|rum|sweet vermouth|chartreuse|brown sugar|orgeat|southern comfort|punch|benedictine|corn syrup|bourbon|pecan|whiskey|jagermeister|mocha|apple pie spice|cajeta|pudding|pineapple|coffee|banana|schnapps|copha|cola|sorghum syrup|root beer|cookie butter|nut|fruit cocktail|crab apple|chokecherry
F_19/M4,factor,F_19,Southeast & East Asian stir-fry ingredients,111,0.7846,bean sprout|chili sauce|peanut sauce|snow pea|chili garlic sauce|sweet chili sauce|kimchi|char siu pork|hoisin sauce|hair vegetable|preserved cabbage|choy sum|rapeseed|stir fry sauce|vietnamese coriander|water mimosa|wild betel leaf|vermicelli|red curry paste|rice paddy herb|goji berry|laksa paste|dried vegetable|plum sauce|taro stem|kaffir lime|green curry paste|coconut milk|fox nut|daylily flower|mei kuei lu wine|hokkien noodle|ramen noodle|lotus seed|water lily flower|bamboo leaf|catfish|korean rice wine|pearl mushroom|rock tripe|sweet preserved mustard green|seafood|spring roll|teriyaki sauce|vietnamese balm|mountain pepper|sau fruit|cheongyang chili|er cai|shrimp mushroom|la giang leaf|squid|curry paste|perch|sesame seed|epiphyllum flower|peanut oil|panang curry paste|turtle|periwinkle|wolfberry leaf|buldak sauce|tamarind|mitsuba|shirataki noodle|mustard root|radish cake|black sesame seed|sea coconut|purple yam|sunfish|yellow curry paste|salt pork|papaya leaf|miiuy croaker|ghost pepper|cudweed|pork|peanut|chaozhou salted vegetable|yakisoba sauce|fish floss|reed leaf|peperomia pellucida|mac mat fruit|gac fruit|tiger milk mushroom|five willow vegetable|snake gourd|yacon|cicada|cold jelly noodle|jackfruit seed|kokum|denbu|kapok flower|umeboshi|qingtou mushroom|bitter almond|mulberry leaf|dried ganba mushroom|la cam leaf|paederia foetida|fish oil|dango|red bean|dong leaf|pepino melon|paneer|moringa|puzi leaf


==> anc/csv/procrustes_sensory.csv <==
model,model_label,axis_label,axis_type,is_bipolar,pole_a_label,pole_a_coherence,pole_a_top5_pipe,pole_b_label,pole_b_coherence,pole_b_top5_pipe,stability_jaccard,stability_cosine
cooc,Epicure-Cooc,Savory-Umami to Sweet-Floral Confection,sensory,True,Savory Pantry Staples,high,bloody_mary_mix|palm_sugar|green_olive|korean_rice_wine|white_wine,Sweet Confectionery & Floral Baking,high,peppermint|pumpkin_pie_spice|purple_sweet_potato|frozen_yogurt|pectin,0.621622,0.823453
core,Epicure-Core,Sweet-Floral Aromatics vs Savory-Protein Staples,sensory,True,Floral-Sweet Confections & Liqueurs,high,grenadine|mulling_spice|elderflower|orgeat|shortcake,Savory Staples & Plant Milks,moderate,almond_milk|baijiu|sun_dried_tomato|sucuk|clamato_juice,0.276596,0.738114
chem,Epicure-Chem,Savory-Umami to Sweet-Baked Spectrum,sensory,True,Savory Pantry & Umami Staples,moderate,rock_sugar|italian_seasoning|grass_jelly|alfredo_sauce|pizza_sauce,Sweet Baking & Confectionery,high,dulce_de_leche|baking_powder|mulling_spice|pumpkin_pie_spice|vanilla,0.304348,0.576429


==> anc/csv/weat.csv <==
test,model,effect_size_d,test_stat,p_value,significance,n_X,n_Y,n_A,n_B,skipped
European vs Asian,cooc,1.645700,1.502400,0.000500,***,6,8,6,6,False
European vs Asian,core,1.851300,1.580400,0.000500,***,6,8,6,6,False
Health Halo,cooc,,,,,,,,,True
Health Halo,core,,,,,,,,,True
Sweet vs Savory,cooc,1.868300,2.811500,0.000200,***,8,8,6,7,False
Sweet vs Savory,core,1.801300,2.674900,0.000200,***,8,8,6,7,False
Land vs Sea Protein,cooc,1.373500,0.749800,0.001700,**,8,8,7,7,False
Land vs Sea Protein,core,1.353800,0.780300,0.004200,**,8,8,7,7,False


==> anc/vocab.csv <==
name,node_id_cooc,node_id_core,node_id_chem
abalone,0,0,0
abalone_mushroom,1,1,1
absinthe,2,2,2
acacia,3,3,3
acai,4,4,4
acerola,5,5,5
achiote_paste,6,6,6
acorn,7,7,7
acorn_squash,8,8,8
activated_charcoal_powder,9,9,9
adjika,10,10,10
adobo_sauce,11,11,11
adobo_seasoning,12,12,12
advocaat,13,13,13
agar,14,14,14
agati_flower,15,15,15
agave_syrup,16,16,16
aguardiente,17,17,17
aji_amarillo,18,18,18
aji_panca,19,19,19
ajvar,20,20,20
ajwain,21,21,21
alcaparrado,22,22,22
aleppo_pepper,23,23,23
alfalfa_sprout,24,24,24
alfredo_sauce,25,25,25
alligator,26,26,26
allspice,27,27,27
allulose,28,28,28
almond,29,29,29
almond_butter,30,30,30
almond_milk,31,31,31
almond_paste,32,32,32
almond_tofu,33,33,33
aloe_vera,34,34,34
alum,35,35,35
amaranth,36,36,36
amaretti_cookie,37,37,37
amaretto,38,38,38
amaro,39,39,39
amazake,40,40,40
amberjack,41,41,41
amchur,42,42,42
american_cheese,43,43,43
anaheim_chile,44,44,44
anardana_powder,45,45,45
ancho_chile,46,46,46
anchovy,47,47,47
andouille_sausage,48,48,48
angelica_root,49,49,49
anise,50,50,50
anisette,51,51,51
annatto_seed,52,52,52
aonori,53,53,53
apple,54,54,54
apple_brandy,55,55,55
apple_cider,56,56,56
apple_cider_vinegar,57,57,57
apple_pie_spice,58,58,58
applewood_chip,59,59,59
apricot,60,60,60
apricot_brandy,61,61,61
aquafaba,62,62,62
aquavit,63,63,63
arame,64,64,64
arctic_char,65,65,65
arepa,66,66,66
argan_oil,67,67,67
armagnac,68,68,68
aronia_berry,69,69,69
arrowhead,70,70,70
arrowroot,71,71,71
artichoke,72,72,72
arugula,73,73,73
asafoetida,74,74,74
asam_gelugur,75,75,75
ascorbic_acid,76,76,76
asiago_cheese,77,77,77
asian_pear,78,78,78
asparagus,79,79,79
astragalus_root,80,80,80
avocado,81,81,81
avocado_oil,82,82,82
ayran,83,83,83
bacon,84,84,84
bagel,85,85,85
baharat,86,86,86
bai_ji_mo,87,87,87
baijiu,88,88,88
bak_kut_teh_spice,89,89,89
baked_beans,90,90,90
bakers_ammonia,91,91,91
baking_powder,92,92,92
baking_soda,93,93,93
balado_seasoning,94,94,94
balsamic_vinegar,95,95,95
balut,96,96,96
balyk,97,97,97
bamboo_leaf,98,98,98
bamboo_pith_mushroom,99,99,99
bamboo_salt,100,100,100
bamboo_shoot,101,101,101
banana,102,102,102
banana_blossom,103,103,103
banana_leaf,104,104,104
banana_pepper,105,105,105
barbecue_sauce,106,106,106
barbecue_seasoning,107,107,107
barberry,108,108,108
barley,109,109,109
barley_grass,110,110,110
barramundi,111,111,111
basa,112,112,112
basil,113,113,113
basil_seed,114,114,114
basmati_rice,115,115,115
batang_fish,116,116,116
bay_leaf,117,117,117
bean,118,118,118
bean_sprout,119,119,119
bear_meat,120,120,120
bearnaise_sauce,121,121,121
bechamel,122,122,122
bee_pollen,123,123,123
beef,124,124,124
beer,125,125,125
beet,126,126,126
bel_paese_cheese,127,127,127
bell_pepper,128,128,128
bellflower_root,129,129,129
benedictine,130,130,130
berbere,131,131,131
bergamot,132,132,132
berry,133,133,133
bilimbi,134,134,134
birds_eye_chili,135,135,135
birds_nest,136,136,136
biryani_masala,137,137,137
biscotti,138,138,138
biscuit,139,139,139
bison,140,140,140
bitter_almond,141,141,141
bitter_green,142,142,142
bitter_melon,143,143,143
bitter_orange,144,144,144
bittern,145,145,145
bitters,146,146,146
black_bean,147,147,147
black_bean_paste,148,148,148
black_currant,149,149,149
black_eyed_pea,150,150,150
black_garlic,151,151,151
black_olive,152,152,152
black_pepper,153,153,153
black_rice,154,154,154
black_salt,155,155,155
black_sesame_seed,156,156,156
black_tea,157,157,157
black_treacle,158,158,158
black_truffle,159,159,159
black_vinegar,160,160,160
blackberry,161,161,161
blackening_seasoning,162,162,162
blood_orange,163,163,163
blood_sausage,164,164,164
blood_tofu,165,165,165
bloody_mary_mix,166,166,166
blue_cheese,167,167,167
blue_curacao,168,168,168
blueberry,169,169,169
bluefish,170,170,170
bok_choy,171,171,171
bolillo,172,172,172
bolognese_sauce,173,173,173
bombay_duck_fish,174,174,174
bone,175,175,175
bone_marrow,176,176,176
bonito,177,177,177
bonito_flakes,178,178,178
borage,179,179,179
borlotti_bean,180,180,180
bottarga,181,181,181
bottle_gourd,182,182,182
bouquet_garni,183,183,183
bourbon,184,184,184
boursin_cheese,185,185,185
boysenberry,186,186,186
braising_liquid,187,187,187
bran,188,188,188
brandy,189,189,189
branzino,190,190,190
bratwurst,191,191,191
braunschweiger,192,192,192
brazil_nut,193,193,193
bread,194,194,194
bread_crumbs,195,195,195
breadfruit,196,196,196
bream,197,197,197
bresaola,198,198,198
brewers_yeast,199,199,199
brick_cheese,200,200,200
brick_tea,201,201,201
brie_cheese,202,202,202
brine,203,203,203
brioche,204,204,204
broccoli,205,205,205
broccoli_rabe,206,206,206
broccolini,207,207,207
broth,208,208,208
brown_rice,209,209,209
brown_sauce,210,210,210
brown_sugar,211,211,211
browning_sauce,212,212,212
brussels_sprout,213,213,213
bryndza,214,214,214
buckwheat,215,215,215
budae_jjigae_base,216,216,216
buffalo_meat,217,217,217
buffalo_milk,218,218,218
buffalo_wing_sauce,219,219,219
buldak_sauce,220,220,220
bulgogi,221,221,221
bulgur,222,222,222
burdock_root,223,223,223
burrata,224,224,224
butifarra,225,225,225
butter,226,226,226
buttercream,227,227,227
butterfish,228,228,228
butterfly_pea_flower,229,229,229
buttermilk,230,230,230
butternut_squash,231,231,231
butterscotch,232,232,232
cabbage,233,233,233
cacao,234,234,234
cachaca,235,235,235
caciocavallo,236,236,236
caesar_dressing,237,237,237
cajeta,238,238,238
cajun_seasoning,239,239,239
calabrian_chili,240,240,240
calamansi,241,241,241
calcium_chloride,242,242,242
calendula,243,243,243
calpis,244,244,244
calvados,245,245,245
camellia_oil,246,246,246
camembert_cheese,247,247,247
campari,248,248,248
canadian_bacon,249,249,249
candied_fruit,250,250,250
candlenut,251,251,251
candy,252,252,252
candy_coating,253,253,253
cane_syrup,254,254,254
cane_vinegar,255,255,255
cannellini_bean,256,256,256
cannoli_shell,257,257,257
canola_oil,258,258,258
cantal_cheese,259,259,259
cantaloupe,260,260,260
cape_gooseberry,261,261,261
capelin,262,262,262
caper,263,263,263
caperberry,264,264,264
capicola,265,265,265
capon,266,266,266
caramel,267,267,267
caraway_seed,268,268,268
cardamom,269,269,269
cardoon,270,270,270
carob,271,271,271
carob_molasses,272,272,272
carp,273,273,273
carrageenan,274,274,274
carrot,275,275,275
carrot_top,276,276,276
cartilage,277,277,277
cascabel_chile,278,278,278
cashew,279,279,279
cassava,280,280,280
catfish,281,281,281
catnip,282,282,282
cattail,283,283,283
caul_fat,284,284,284
cauliflower,285,285,285
cava,286,286,286
caviar,287,287,287
cayenne_pepper,288,288,288
celeriac,289,289,289
celery,290,290,290
celery_seed,291,291,291
celtuce,292,292,292
century_egg,293,293,293
cereal,294,294,294
chaat_masala,295,295,295
chai_spice,296,296,296
chamomile,297,297,297
champagne,298,298,298
champagne_vinegar,299,299,299
chana_dal,300,300,300
chanterelle_mushroom,301,301,301
chaozhou_salted_vegetable,302,302,302
char_siu_pork,303,303,303
char_siu_sauce,304,304,304
chartreuse,305,305,305
chayote,306,306,306
cheddar_cheese,307,307,307
cheese,308,308,308
cheongyang_chili,309,309,309
cherry,310,310,310
cherry_blossom,311,311,311
cherry_leaf,312,312,312
cherry_liqueur,313,313,313
cherry_pepper,314,314,314
cherry_plum,315,315,315
chervil,316,316,316
cheshire_cheese,317,317,317
chestnut,318,318,318
chia_seed,319,319,319
chicha,320,320,320
chicken,321,321,321
chicken_broth,322,322,322
chicken_fat,323,323,323
chickpea,324,324,324
chicory,325,325,325
chihuahua_cheese,326,326,326
chikuwa,327,327,327
chile_de_arbol,328,328,328
chili_garlic_sauce,329,329,329
chili_oil,330,330,330
chili_paste,331,331,331
chili_pepper,332,332,332
chili_powder,333,333,333
chili_sauce,334,334,334
chiltepin,335,335,335
chinese_bayberry,336,336,336
chinese_broccoli,337,337,337
chinese_celery,338,338,338
chinese_cured_pork,339,339,339
chinese_preserved_olive,340,340,340
chinese_sausage,341,341,341
chinese_toon,342,342,342
chinese_yam,343,343,343
chipotle_pepper,344,344,344
chirimen_jako,345,345,345
chive,346,346,346
chive_flower,347,347,347
chocolate,348,348,348
chocolate_hazelnut_spread,349,349,349
chocolate_liqueur,350,350,350
chokecherry,351,351,351
choricero_pepper,352,352,352
chorizo,353,353,353
choux_pastry,354,354,354
choy_sum,355,355,355
chrysanthemum,356,356,356
chu_hou_paste,357,357,357
chunjang,358,358,358
chuno,359,359,359
chutney,360,360,360
ciabatta,361,361,361
cicada,362,362,362
cinnamon,363,363,363
cipollini_onion,364,364,364
citric_acid,365,365,365
citron,366,366,366
citrus,367,367,367
clam,368,368,368
clamato_juice,369,369,369
clay_pot_rice_sauce,370,370,370
clear_gel,371,371,371
clementine,372,372,372
clotted_cream,373,373,373
clove,374,374,374
clover,375,375,375
club_soda,376,376,376
cobia,377,377,377
cockle,378,378,378
cocktail_sauce,379,379,379
cocoa_butter,380,380,380
cocoa_mass,381,381,381
cocoa_powder,382,382,382
coconut,383,383,383
coconut_aminos,384,384,384
coconut_cream,385,385,385
coconut_liqueur,386,386,386
coconut_milk,387,387,387
coconut_oil,388,388,388
coconut_sugar,389,389,389
coconut_vinegar,390,390,390
coconut_water,391,391,391
cod,392,392,392
cod_liver,393,393,393
coffee,394,394,394
coffee_creamer,395,395,395
coffee_liqueur,396,396,396
cognac,397,397,397
coix_seed,398,398,398
cola,399,399,399
colby_cheese,400,400,400
cold_jelly_noodle,401,401,401
collard_green,402,402,402
comte_cheese,403,403,403
conch,404,404,404
condensed_milk,405,405,405
consomme,406,406,406
cookie,407,407,407
cookie_butter,408,408,408
cooking_spray,409,409,409
copha,410,410,410
cordyceps_flower,411,411,411
coriander,412,412,412
coriander_root,413,413,413
corn,414,414,414
corn_flakes,415,415,415
corn_husk,416,416,416
corn_oil,417,417,417
corn_relish,418,418,418
corn_silk,419,419,419
corn_syrup,420,420,420
corn_tortilla,421,421,421
cornbread,422,422,422
corned_beef,423,423,423
cornelian_cherry,424,424,424
cornmeal,425,425,425
cornstarch,426,426,426
corvina,427,427,427
cotija_cheese,428,428,428
cottage_cheese,429,429,429
cotton_candy,430,430,430
couscous,431,431,431
crab,432,432,432
crab_apple,433,433,433
crab_boil_seasoning,434,434,434
crab_claw_fish,435,435,435
crab_mushroom,436,436,436
crab_roe,437,437,437
crab_stick,438,438,438
cracker,439,439,439
cranberry,440,440,440
cranberry_liqueur,441,441,441
cranberry_sauce,442,442,442
crappie,443,443,443
crayfish,444,444,444
cream,445,445,445
cream_cheese,446,446,446
cream_liqueur,447,447,447
cream_of_celery_soup,448,448,448
cream_of_chicken_soup,449,449,449
cream_of_mushroom_soup,450,450,450
cream_of_rice,451,451,451
cream_of_tartar,452,452,452
cream_of_wheat,453,453,453
cream_soda,454,454,454
creme_anglaise,455,455,455
creme_de_cacao,456,456,456
creme_de_cassis,457,457,457
creme_de_menthe,458,458,458
creme_de_violette,459,459,459
creme_fraiche,460,460,460
creole_sauce,461,461,461
creole_seasoning,462,462,462
crepe,463,463,463
crescent_roll,464,464,464
crispbread,465,465,465
croissant,466,466,466
crosnes,467,467,467
crouton,468,468,468
crumb_crust,469,469,469
crumpet,470,470,470
cubanelle_pepper,471,471,471
cucumber,472,472,472
cudweed,473,473,473
culantro,474,474,474
cumin,475,475,475
curd,476,476,476
cured_chicken,477,477,477
cured_duck,478,478,478
cured_fish,479,479,479
curing_salt,480,480,480
curry,481,481,481
curry_leaf,482,482,482
curry_paste,483,483,483
curry_powder,484,484,484
custard,485,485,485
custard_powder,486,486,486
cynar,487,487,487
dace,488,488,488
daikon,489,489,489
damson,490,490,490
dandelion,491,491,491
dango,492,492,492
dark_soy_sauce,493,493,493
dashi,494,494,494
date,495,495,495
daylily_flower,496,496,496
deer_mushroom,497,497,497
demi_glace,498,498,498
denbu,499,499,499
dextrose,500,500,500
digestive_biscuit,501,501,501
dijonnaise,502,502,502
dill,503,503,503
doenjang,504,504,504
donburi_sauce,505,505,505
dong_leaf,506,506,506
donkey_meat,507,507,507
dory,508,508,508
doubanjiang,509,509,509
dough,510,510,510
dough_improver,511,511,511
doughnut,512,512,512
dragon_fruit,513,513,513
dragon_whisker_vegetable,514,514,514
drambuie,515,515,515
dried_ganba_mushroom,516,516,516
dried_lily_bud,517,517,517
dried_orchid_flower,518,518,518
dried_oyster,519,519,519
dried_scallop,520,520,520
dried_shrimp,521,521,521
dried_tangerine_peel,522,522,522
dried_tofu,523,523,523
dried_vegetable,524,524,524
dry_pot_sauce,525,525,525
dubonnet,526,526,526
duck,527,527,527
duck_egg,528,528,528
duck_fat,529,529,529
duck_sauce,530,530,530
duck_stock,531,531,531
dukkah,532,532,532
dulce_de_leche,533,533,533
dumpling,534,534,534
dumpling_wrapper,535,535,535
durian,536,536,536
earl_grey_tea,537,537,537
edam_cheese,538,538,538
edamame,539,539,539
edible_flower,540,540,540
edible_gold_leaf,541,541,541
eel,542,542,542
egg,543,543,543
egg_noodle,544,544,544
egg_roll,545,545,545
egg_roll_wrapper,546,546,546
egg_substitute,547,547,547
egg_tofu,548,548,548
egg_white,549,549,549
egg_yolk,550,550,550
eggnog,551,551,551
eggplant,552,552,552
einkorn,553,553,553
elderberry,554,554,554
elderflower,555,555,555
elderflower_liqueur,556,556,556
emmental_cheese,557,557,557
empanada_shell,558,558,558
enchilada_sauce,559,559,559
endive,560,560,560
english_muffin,561,561,561
enoki_mushroom,562,562,562
epazote,563,563,563
epiphyllum_flower,564,564,564
er_cai,565,565,565
erythritol,566,566,566
escarole,567,567,567
espelette_pepper,568,568,568
evaporated_milk,569,569,569
ezine_cheese,570,570,570
fajita_seasoning,571,571,571
falafel,572,572,572
falernum,573,573,573
farina,574,574,574
farmer_cheese,575,575,575
farro,576,576,576
fava_bean,577,577,577
feijoa,578,578,578
fennel,579,579,579
fennel_pollen,580,580,580
fennel_seed,581,581,581
fenugreek_leaf,582,582,582
fenugreek_seed,583,583,583
fermentation_starter_cake,584,584,584
fermented_black_bean,585,585,585
fermented_chive_flower_paste,586,586,586
fermented_fish,587,587,587
fermented_glutinous_rice,588,588,588
fermented_tofu,589,589,589
fermented_vegetable_brine,590,590,590
fern,591,591,591
feta_cheese,592,592,592
fiddlehead_fern,593,593,593
fideo,594,594,594
fig,595,595,595
file_powder,596,596,596
filefish,597,597,597
fines_herbes,598,598,598
fish,599,599,599
fish_ball,600,600,600
fish_cake,601,601,601
fish_floss,602,602,602
fish_maw,603,603,603
fish_mint,604,604,604
fish_noodle,605,605,605
fish_oil,606,606,606
fish_paste,607,607,607
fish_roe,608,608,608
fish_sauce,609,609,609
fish_sausage,610,610,610
fish_skin,611,611,611
fish_stock,612,612,612
fish_tofu,613,613,613
five_grain_powder,614,614,614
five_spice_powder,615,615,615
five_willow_vegetable,616,616,616
flageolet_bean,617,617,617
flatbread,618,618,618
flattened_young_rice,619,619,619
flaxseed,620,620,620
flaxseed_oil,621,621,621
flounder,622,622,622
flour,623,623,623
flour_tortilla,624,624,624
foie_gras,625,625,625
fondant,626,626,626
fontina_cheese,627,627,627
food_coloring,628,628,628
fox_nut,629,629,629
frangipane,630,630,630
freekeh,631,631,631
french_dressing,632,632,632
fresno_pepper,633,633,633
fried_bread,634,634,634
fried_dough_twist,635,635,635
fried_gluten_ball,636,636,636
fried_puffed_cracker,637,637,637
fried_tofu_puff,638,638,638
frisee,639,639,639
frog_leg,640,640,640
fromage_blanc,641,641,641
frosting,642,642,642
frozen_yogurt,643,643,643
fructose,644,644,644
fruit,645,645,645
fruit_cocktail,646,646,646
fruit_juice,647,647,647
fruit_preserves,648,648,648
fruit_puree,649,649,649
fruit_tea,650,650,650
fruit_vinegar,651,651,651
fruitcake,652,652,652
fry_sauce,653,653,653
fudge,654,654,654
furikake,655,655,655
fuzzy_melon,656,656,656
gac_fruit,657,657,657
galangal,658,658,658
galette,659,659,659
galliano,660,660,660
game_meat,661,661,661
game_stock,662,662,662
gammon,663,663,663
ganache,664,664,664
garam_masala,665,665,665
gardenia_flower,666,666,666
gardenia_fruit,667,667,667
garland_chrysanthemum,668,668,668
garlic,669,669,669
garlic_chive,670,670,670
garlic_scape,671,671,671
gelatin,672,672,672
geoduck,673,673,673
geranium,674,674,674
ghee,675,675,675
ghost_pepper,676,676,676
giardiniera,677,677,677
gin,678,678,678
ginger,679,679,679
ginger_ale,680,680,680
ginger_beer,681,681,681
ginger_liqueur,682,682,682
ginger_wine,683,683,683
gingerbread,684,684,684
gingerbread_spice,685,685,685
gingersnap,686,686,686
ginkgo_nut,687,687,687
glass_noodle,688,688,688
gloucester_cheese,689,689,689
glucose_syrup,690,690,690
gluten_free_flour,691,691,691
glutinous_rice,692,692,692
glutinous_rice_flour,693,693,693
glycerin,694,694,694
gnocchi,695,695,695
goat,696,696,696
goat_cheese,697,697,697
goat_milk,698,698,698
gochugaru,699,699,699
gochujang,700,700,700
goda_masala,701,701,701
goji_berry,702,702,702
golden_ear_mushroom,703,703,703
golden_syrup,704,704,704
goldschlager,705,705,705
goose,706,706,706
goose_egg,707,707,707
goose_fat,708,708,708
gooseberry,709,709,709
gorgonzola_cheese,710,710,710
gouda_cheese,711,711,711
gourami,712,712,712
graham_cracker,713,713,713
graham_flour,714,714,714
grains_of_paradise,715,715,715
grana_padano,716,716,716
grand_marnier,717,717,717
grape,718,718,718
grape_leaf,719,719,719
grape_must,720,720,720
grapefruit,721,721,721
grapeseed_oil,722,722,722
grappa,723,723,723
grass_jelly,724,724,724
grasshopper,725,725,725
gravy,726,726,726
greek_seasoning,727,727,727
green_bean,728,728,728
green_chili,729,729,729
green_curry_paste,730,730,730
green_fish,731,731,731
green_olive,732,732,732
green_peppercorn,733,733,733
green_sichuan_peppercorn,734,734,734
green_tea,735,735,735
green_tomato,736,736,736
gremolata,737,737,737
grenadine,738,738,738
grissini,739,739,739
grits,740,740,740
ground_ivy,741,741,741
grouper,742,742,742
grouse,743,743,743
gruyere_cheese,744,744,744
guacamole,745,745,745
guajillo_chile,746,746,746
guar_gum,747,747,747
guascas,748,748,748
guava,749,749,749
guava_paste,750,750,750
guinea_hen,751,751,751
guizhou_sour_soup,752,752,752
gulai_seasoning,753,753,753
gulas,754,754,754
gullac,755,755,755
gum_paste,756,756,756
gypsum,757,757,757
habanero_pepper,758,758,758
haddock,759,759,759
hair_vegetable,760,760,760
hairtail,761,761,761
hake,762,762,762
halibut,763,763,763
halloumi,764,764,764
halva,765,765,765
ham,766,766,766
hanpen,767,767,767
hard_cider,768,768,768
harissa,769,769,769
hatch_chile,770,770,770
havarti_cheese,771,771,771
hawthorn,772,772,772
hazelnut,773,773,773
hazelnut_liqueur,774,774,774
hazelnut_oil,775,775,775
hearts_of_palm,776,776,776
hemp_oil,777,777,777
hemp_seed,778,778,778
herb,779,779,779
herbal_tea,780,780,780
herbes_de_provence,781,781,781
herbsaint,782,782,782
herring,783,783,783
hibiscus,784,784,784
hickory_nut,785,785,785
hijiki,786,786,786
hog_plum,787,787,787
hogao,788,788,788
hoisin_sauce,789,789,789
hokkien_noodle,790,790,790
hollandaise_sauce,791,791,791
hominy,792,792,792
honey,793,793,793
honey_citron_tea,794,794,794
honey_mushroom,795,795,795
honey_mustard,796,796,796
honeycomb,797,797,797
honeydew_melon,798,798,798
honeysuckle_flower,799,799,799
hop,800,800,800
horse_gram,801,801,801
horse_head_fish,802,802,802
horse_mackerel,803,803,803
horse_meat,804,804,804
horseradish,805,805,805
hot_and_sour_sauce,806,806,806
hot_dog,807,807,807
hot_pot_base,808,808,808
hot_sauce,809,809,809
hpnotiq,810,810,810
huacatay,811,811,811
huckleberry,812,812,812
huitlacoche,813,813,813
hummus,814,814,814
hunan_chopped_chili,815,815,815
hyacinth_bean,816,816,816
iberico_ham,817,817,817
ice,818,818,818
ice_cream,819,819,819
ice_cream_cone,820,820,820
ice_jelly,821,821,821
ice_plant,822,822,822
idli,823,823,823
indian_gooseberry,824,824,824
inulin,825,825,825
irish_cream,826,826,826
isomalt,827,827,827
isot_pepper,828,828,828
italian_dressing,829,829,829
italian_sausage,830,830,830
italian_seasoning,831,831,831
jackfruit,832,832,832
jackfruit_seed,833,833,833
jagermeister,834,834,834
jaggery,835,835,835
jalapeno,836,836,836
jam,837,837,837
jarlsberg_cheese,838,838,838
jasmine_flower,839,839,839
jasmine_tea,840,840,840
jellyfish,841,841,841
jerk_seasoning,842,842,842
jerusalem_artichoke,843,843,843
jicama,844,844,844
jinhua_ham,845,845,845
jobs_tears,846,846,846
juniper_berry,847,847,847
junket,848,848,848
kabanos,849,849,849
kadaifi,850,850,850
kaffir_lime,851,851,851
kaffir_lime_leaf,852,852,852
kale,853,853,853
kangaroo,854,854,854
kapok_flower,855,855,855
kashkaval_cheese,856,856,856
kashmiri_chili,857,857,857
kasseri_cheese,858,858,858
kaya,859,859,859
kaymak,860,860,860
kefalotyri,861,861,861
kefir,862,862,862
kelp,863,863,863
kencur,864,864,864
ketchup,865,865,865
khmeli_suneli,866,866,866
khoya,867,867,867
kidney,868,868,868
kidney_bean,869,869,869
kielbasa,870,870,870
kimchi,871,871,871
kinako,872,872,872
king_oyster_mushroom,873,873,873
kirschwasser,874,874,874
kissel,875,875,875
kiwi,876,876,876
kluwek,877,877,877
kohlrabi,878,878,878
koji,879,879,879
kokum,880,880,880
komatsuna,881,881,881
kombu,882,882,882
kombucha,883,883,883
konjac,884,884,884
korean_bbq_sauce,885,885,885
korean_rice_wine,886,886,886
krill,887,887,887
kudzu_root,888,888,888
kumquat,889,889,889
kvass,890,890,890
la_cam_leaf,891,891,891
la_giang_leaf,892,892,892
labneh,893,893,893
lacon,894,894,894
ladyfinger,895,895,895
laksa_paste,896,896,896
lamb,897,897,897
lambs_quarters,898,898,898
langoustine,899,899,899
lard,900,900,900
lavender,901,901,901
lecithin,902,902,902
leek,903,903,903
lemon,904,904,904
lemon_balm,905,905,905
lemon_leaf,906,906,906
lemon_pepper,907,907,907
lemon_verbena,908,908,908
lemongrass,909,909,909
lentil,910,910,910
lettuce,911,911,911
liangpi,912,912,912
licorice_root,913,913,913
light_soy_sauce,914,914,914
lillet,915,915,915
lily_bulb,916,916,916
lima_bean,917,917,917
lime,918,918,918
limewater,919,919,919
limoncello,920,920,920
lingonberry,921,921,921
linguica,922,922,922
lions_mane_mushroom,923,923,923
liqueur,924,924,924
liquid_smoke,925,925,925
liquor,926,926,926
litsea_cubeba,927,927,927
liver,928,928,928
loach,929,929,929
lobster,930,930,930
loganberry,931,931,931
long_pepper,932,932,932
longan,933,933,933
longaniza,934,934,934
loquat,935,935,935
loquat_leaf,936,936,936
lotus_flower,937,937,937
lotus_leaf,938,938,938
lotus_root,939,939,939
lotus_seed,940,940,940
lovage,941,941,941
lucuma,942,942,942
luffa,943,943,943
luncheon_meat,944,944,944
lychee,945,945,945
lye_water,946,946,946
mac_khen,947,947,947
mac_mat_fruit,948,948,948
maca,949,949,949
macadamia_nut,950,950,950
mace,951,951,951
mache,952,952,952
mackerel,953,953,953
madeira_wine,954,954,954
maggi_seasoning,955,955,955
mahi_mahi,956,956,956
mahleb,957,957,957
maitake_mushroom,958,958,958
mala_sauce,959,959,959
malabar_spinach,960,960,960
malanga,961,961,961
mallow,962,962,962
malt,963,963,963
malt_vinegar,964,964,964
maltose,965,965,965
manchego_cheese,966,966,966
mandarin_fish,967,967,967
mango,968,968,968
mangosteen,969,969,969
mantis_shrimp,970,970,970
maple_syrup,971,971,971
mapo_tofu_sauce,972,972,972
maraschino_cherry,973,973,973
maraschino_liqueur,974,974,974
margarine,975,975,975
marinara_sauce,976,976,976
marjoram,977,977,977
marlin,978,978,978
marmite,979,979,979
marsala_wine,980,980,980
marshmallow,981,981,981
marzipan,982,982,982
masa_harina,983,983,983
mascarpone_cheese,984,984,984
masoor_dal,985,985,985
mastic,986,986,986
matambre,987,987,987
matcha_powder,988,988,988
matsoni,989,989,989
matsutake_mushroom,990,990,990
matzo,991,991,991
mayonnaise,992,992,992
mead,993,993,993
meat,994,994,994
meat_extract,995,995,995
meat_floss,996,996,996
meat_stock,997,997,997
meat_tenderizer,998,998,998
mei_kuei_lu_wine,999,999,999
melinjo,1000,1000,1000
melon,1001,1001,1001
melon_liqueur,1002,1002,1002
melon_seed,1003,1003,1003
mentaiko,1004,1004,1004
mentsuyu,1005,1005,1005
merguez,1006,1006,1006
meringue,1007,1007,1007
mesquite,1008,1008,1008
metaxa,1009,1009,1009
mettwurst,1010,1010,1010
mezcal,1011,1011,1011
microgreen,1012,1012,1012
miiuy_croaker,1013,1013,1013
milk,1014,1014,1014
milk_bread,1015,1015,1015
milk_chocolate,1016,1016,1016
milk_tea,1017,1017,1017
milk_tofu,1018,1018,1018
milkfish,1019,1019,1019
millet,1020,1020,1020
milo,1021,1021,1021
milt,1022,1022,1022
mincemeat,1023,1023,1023
mint,1024,1024,1024
mirasol_chile,1025,1025,1025
mirepoix,1026,1026,1026
mirin,1027,1027,1027
miso,1028,1028,1028
mitsuba,1029,1029,1029
mixed_grains,1030,1030,1030
mixed_herbs,1031,1031,1031
mixed_seeds,1032,1032,1032
mixed_sprouts,1033,1033,1033
mixed_vegetable,1034,1034,1034
mizuame,1035,1035,1035
mizuna,1036,1036,1036
mocha,1037,1037,1037
mochi,1038,1038,1038
mojo,1039,1039,1039
molasses,1040,1040,1040
mole,1041,1041,1041
monk_fruit,1042,1042,1042
monkfish,1043,1043,1043
montasio_cheese,1044,1044,1044
monterey_jack_cheese,1045,1045,1045
montreal_steak_seasoning,1046,1046,1046
mopping_sauce,1047,1047,1047
morel_mushroom,1048,1048,1048
moringa,1049,1049,1049
mortadella,1050,1050,1050
moscatel_wine,1051,1051,1051
mountain_pepper,1052,1052,1052
mozzarella_cheese,1053,1053,1053
msg,1054,1054,1054
mudfish,1055,1055,1055
mudskipper,1056,1056,1056
muenster_cheese,1057,1057,1057
muffin,1058,1058,1058
mugwort,1059,1059,1059
mulato_chile,1060,1060,1060
mulberry,1061,1061,1061
mulberry_leaf,1062,1062,1062
mullet,1063,1063,1063
mulling_spice,1064,1064,1064
mung_bean,1065,1065,1065
mung_bean_jelly,1066,1066,1066
mung_bean_paste,1067,1067,1067
mung_bean_starch,1068,1068,1068
muscovado_sugar,1069,1069,1069
mushroom,1070,1070,1070
mushroom_soy_sauce,1071,1071,1071
mushroom_stock,1072,1072,1072
mussel,1073,1073,1073
mustard,1074,1074,1074
mustard_green,1075,1075,1075
mustard_oil,1076,1076,1076
mustard_root,1077,1077,1077
mustard_seed,1078,1078,1078
mutton,1079,1079,1079
myoga,1080,1080,1080
myzithra_cheese,1081,1081,1081
naan,1082,1082,1082
nameko_mushroom,1083,1083,1083
nanohana,1084,1084,1084
napa_cabbage,1085,1085,1085
narsharab,1086,1086,1086
nasturtium,1087,1087,1087
natto,1088,1088,1088
navy_bean,1089,1089,1089
nduja,1090,1090,1090
nectar,1091,1091,1091
nectarine,1092,1092,1092
needlefish,1093,1093,1093
nerikiri,1094,1094,1094
nettle,1095,1095,1095
neufchatel_cheese,1096,1096,1096
new_mexico_chile,1097,1097,1097
nigari,1098,1098,1098
nigella_seed,1099,1099,1099
noodle,1100,1100,1100
nopal,1101,1101,1101
nora_chile,1102,1102,1102
nori,1103,1103,1103
nougat,1104,1104,1104
nut,1105,1105,1105
nut_butter,1106,1106,1106
nut_oil,1107,1107,1107
nutmeg,1108,1108,1108
nutritional_yeast,1109,1109,1109
oat,1110,1110,1110
oat_milk,1111,1111,1111
oaxaca_cheese,1112,1112,1112
octopus,1113,1113,1113
offal,1114,1114,1114
oil,1115,1115,1115
okara_powder,1116,1116,1116
okonomiyaki_sauce,1117,1117,1117
okra,1118,1118,1118
olive,1119,1119,1119
olive_oil,1120,1120,1120
olluco,1121,1121,1121
onion,1122,1122,1122
oolong_tea,1123,1123,1123
orange,1124,1124,1124
orange_blossom_water,1125,1125,1125
orange_liqueur,1126,1126,1126
orange_roughy,1127,1127,1127
oregano,1128,1128,1128
orgeat,1129,1129,1129
orris_root,1130,1130,1130
osmanthus_flower,1131,1131,1131
osmanthus_wine,1132,1132,1132
ouzo,1133,1133,1133
oyster,1134,1134,1134
oyster_mushroom,1135,1135,1135
oyster_sauce,1136,1136,1136
pacific_saury,1137,1137,1137
padron_pepper,1138,1138,1138
paederia_foetida,1139,1139,1139
pagoda_tree_flower,1140,1140,1140
palm_oil,1141,1141,1141
palm_seed,1142,1142,1142
palm_sugar,1143,1143,1143
pan_drippings,1144,1144,1144
panang_curry_paste,1145,1145,1145
pancake,1146,1146,1146
pancetta,1147,1147,1147
panch_phoran,1148,1148,1148
pandan_leaf,1149,1149,1149
paneer,1150,1150,1150
panela_cheese,1151,1151,1151
panettone,1152,1152,1152
pangasius,1153,1153,1153
papad,1154,1154,1154
papaya,1155,1155,1155
papaya_leaf,1156,1156,1156
paprika,1157,1157,1157
paratha,1158,1158,1158
parmesan_cheese,1159,1159,1159
parsley,1160,1160,1160
parsley_root,1161,1161,1161
parsnip,1162,1162,1162
partridge,1163,1163,1163
pasilla_chile,1164,1164,1164
passion_fruit,1165,1165,1165
pasta,1166,1166,1166
pasta_sauce,1167,1167,1167
pastila,1168,1168,1168
pastis,1169,1169,1169
pastrami,1170,1170,1170
pastry,1171,1171,1171
pate,1172,1172,1172
pea,1173,1173,1173
pea_shoot,1174,1174,1174
peach,1175,1175,1175
peach_gum,1176,1176,1176
peanut,1177,1177,1177
peanut_butter,1178,1178,1178
peanut_oil,1179,1179,1179
peanut_sauce,1180,1180,1180
pear,1181,1181,1181
pearl_mushroom,1182,1182,1182
pecan,1183,1183,1183
pecorino_cheese,1184,1184,1184
pectin,1185,1185,1185
pennywort,1186,1186,1186
peperomia_pellucida,1187,1187,1187
pepino_melon,1188,1188,1188
peppadew_pepper,1189,1189,1189
pepper_jelly,1190,1190,1190
peppercorn_sauce,1191,1191,1191
peppermint,1192,1192,1192
pepperoncini,1193,1193,1193
pepperoni,1194,1194,1194
perch,1195,1195,1195
perilla,1196,1196,1196
perilla_oil,1197,1197,1197
periwinkle,1198,1198,1198
persimmon,1199,1199,1199
pesto,1200,1200,1200
petai_bean,1201,1201,1201
petis,1202,1202,1202
pheasant,1203,1203,1203
phyllo_dough,1204,1204,1204
picada,1205,1205,1205
pickapeppa_sauce,1206,1206,1206
pickle_juice,1207,1207,1207
pickle_relish,1208,1208,1208
pickled_cucumber,1209,1209,1209
pickled_ginger,1210,1210,1210
pickled_mustard_green,1211,1211,1211
pickled_onion,1212,1212,1212
pickled_radish,1213,1213,1213
pickled_sakura_blossom,1214,1214,1214
pickled_vegetable,1215,1215,1215
pickling_spice,1216,1216,1216
pie_crust,1217,1217,1217
pie_filling,1218,1218,1218
pigeon,1219,1219,1219
pigeon_egg,1220,1220,1220
pigeon_pea,1221,1221,1221
pike,1222,1222,1222
piloncillo,1223,1223,1223
pimento,1224,1224,1224
pina_colada_mix,1225,1225,1225
pine_nut,1226,1226,1226
pine_pollen,1227,1227,1227
pineapple,1228,1228,1228
pink_pepper,1229,1229,1229
pink_sauce,1230,1230,1230
pinto_bean,1231,1231,1231
pionono,1232,1232,1232
piquante_sauce,1233,1233,1233
piquillo_pepper,1234,1234,1234
piri_piri,1235,1235,1235
pisco,1236,1236,1236
pistachio,1237,1237,1237
pistachio_oil,1238,1238,1238
pita_bread,1239,1239,1239
pizza_crust,1240,1240,1240
pizza_sauce,1241,1241,1241
plant_based_cheese,1242,1242,1242
plant_based_cream,1243,1243,1243
plant_based_ham,1244,1244,1244
plant_based_milk,1245,1245,1245
plantain,1246,1246,1246
plum,1247,1247,1247
plum_sauce,1248,1248,1248
plum_wine,1249,1249,1249
pluot,1250,1250,1250
poblano_pepper,1251,1251,1251
pokeweed,1252,1252,1252
polenta,1253,1253,1253
pollock,1254,1254,1254
pomegranate,1255,1255,1255
pomegranate_molasses,1256,1256,1256
pomelo,1257,1257,1257
pomfret,1258,1258,1258
pompano,1259,1259,1259
ponzu,1260,1260,1260
poolish,1261,1261,1261
poppy_seed,1262,1262,1262
porcini_mushroom,1263,1263,1263
pork,1264,1264,1264
pork_stock,1265,1265,1265
port_wine,1266,1266,1266
portobello_mushroom,1267,1267,1267
potato,1268,1268,1268
poultry_seasoning,1269,1269,1269
praline,1270,1270,1270
preserved_cabbage,1271,1271,1271
preserved_lemon,1272,1272,1272
preserved_plum,1273,1273,1273
pretzel,1274,1274,1274
prickly_pear,1275,1275,1275
prosciutto,1276,1276,1276
prosecco,1277,1277,1277
provolone_cheese,1278,1278,1278
prune,1279,1279,1279
psyllium_husk,1280,1280,1280
pu_erh_tea,1281,1281,1281
pudding,1282,1282,1282
puff_pastry,1283,1283,1283
puffer_fish,1284,1284,1284
pumpkin,1285,1285,1285
pumpkin_leaf,1286,1286,1286
pumpkin_pie_spice,1287,1287,1287
pumpkin_seed,1288,1288,1288
pumpkin_seed_oil,1289,1289,1289
punch,1290,1290,1290
purple_gynura,1291,1291,1291
purple_sweet_potato,1292,1292,1292
purple_yam,1293,1293,1293
purslane,1294,1294,1294
puzi_leaf,1295,1295,1295
qingbu_liang,1296,1296,1296
qingjiang_fish,1297,1297,1297
qingtou_mushroom,1298,1298,1298
quail,1299,1299,1299
quail_egg,1300,1300,1300
quark,1301,1301,1301
queso_anejo,1302,1302,1302
queso_blanco,1303,1303,1303
queso_fresco,1304,1304,1304
quince,1305,1305,1305
quince_paste,1306,1306,1306
quinoa,1307,1307,1307
quorn,1308,1308,1308
rabbit,1309,1309,1309
raclette_cheese,1310,1310,1310
radicchio,1311,1311,1311
radish,1312,1312,1312
radish_cake,1313,1313,1313
ragi,1314,1314,1314
raisin,1315,1315,1315
raita,1316,1316,1316
rakkyo,1317,1317,1317
rambutan,1318,1318,1318
ramen_noodle,1319,1319,1319
ramp,1320,1320,1320
ranch_dressing,1321,1321,1321
rapeseed,1322,1322,1322
ras_el_hanout,1323,1323,1323
raspberry,1324,1324,1324
ravioli,1325,1325,1325
ray,1326,1326,1326
razor_clam,1327,1327,1327
red_bean,1328,1328,1328
red_bean_paste,1329,1329,1329
red_currant,1330,1330,1330
red_curry_paste,1331,1331,1331
red_date,1332,1332,1332
red_drum,1333,1333,1333
red_hots,1334,1334,1334
red_leicester_cheese,1335,1335,1335
red_onion,1336,1336,1336
red_pepper,1337,1337,1337
red_rice,1338,1338,1338
red_snapper,1339,1339,1339
red_wine,1340,1340,1340
red_wine_vinegar,1341,1341,1341
red_yeast,1342,1342,1342
reed_leaf,1343,1343,1343
refried_beans,1344,1344,1344
remoulade_sauce,1345,1345,1345
rhubarb,1346,1346,1346
rice,1347,1347,1347
rice_bran_oil,1348,1348,1348
rice_cake,1349,1349,1349
rice_milk,1350,1350,1350
rice_noodle,1351,1351,1351
rice_paddy_herb,1352,1352,1352
rice_paper,1353,1353,1353
rice_tofu,1354,1354,1354
rice_vinegar,1355,1355,1355
rice_wine,1356,1356,1356
ricotta_cheese,1357,1357,1357
ricotta_salata,1358,1358,1358
robiola_cheese,1359,1359,1359
rock_sugar,1360,1360,1360
rock_tripe,1361,1361,1361
rockfish,1362,1362,1362
rocoto_pepper,1363,1363,1363
romanesco,1364,1364,1364
romano_cheese,1365,1365,1365
romesco_sauce,1366,1366,1366
rompope,1367,1367,1367
rooibos_tea,1368,1368,1368
root_beer,1369,1369,1369
roquefort_cheese,1370,1370,1370
rose_syrup,1371,1371,1371
rose_wine,1372,1372,1372
rosehip,1373,1373,1373
rosemary,1374,1374,1374
rosewater,1375,1375,1375
roti,1376,1376,1376
rouille,1377,1377,1377
roux,1378,1378,1378
rowan_berry,1379,1379,1379
royal_icing,1380,1380,1380
rum,1381,1381,1381
rusk,1382,1382,1382
rutabaga,1383,1383,1383
ryazhenka,1384,1384,1384
rye,1385,1385,1385
rye_bread,1386,1386,1386
sachima,1387,1387,1387
safflower,1388,1388,1388
safflower_oil,1389,1389,1389
saffron,1390,1390,1390
sage,1391,1391,1391
sago,1392,1392,1392
sake,1393,1393,1393
salad_cream,1394,1394,1394
salad_dressing,1395,1395,1395
salad_greens,1396,1396,1396
salam_leaf,1397,1397,1397
salami,1398,1398,1398
salep,1399,1399,1399
salmon,1400,1400,1400
salmon_roe,1401,1401,1401
salsa,1402,1402,1402
salsa_verde,1403,1403,1403
salsify,1404,1404,1404
salt,1405,1405,1405
salt_cod,1406,1406,1406
salt_pork,1407,1407,1407
salted_duck_egg,1408,1408,1408
sambal,1409,1409,1409
sambal_oelek,1410,1410,1410
sambar_powder,1411,1411,1411
sambuca,1412,1412,1412
sand_ginger,1413,1413,1413
sand_worm,1414,1414,1414
sangria,1415,1415,1415
sansho_pepper,1416,1416,1416
sanzi,1417,1417,1417
sardine,1418,1418,1418
saskatoon_berry,1419,1419,1419
sau_fruit,1420,1420,1420
sauerkraut,1421,1421,1421
sausage,1422,1422,1422
sauternes,1423,1423,1423
savory,1424,1424,1424
sazon,1425,1425,1425
scad,1426,1426,1426
scallion,1427,1427,1427
scallion_oil,1428,1428,1428
scallop,1429,1429,1429
scamorza,1430,1430,1430
schisandra_berry,1431,1431,1431
schnapps,1432,1432,1432
scotch_bonnet_pepper,1433,1433,1433
sea_bass,1434,1434,1434
sea_bream,1435,1435,1435
sea_buckthorn,1436,1436,1436
sea_coconut,1437,1437,1437
sea_cucumber,1438,1438,1438
sea_grape,1439,1439,1439
sea_hare,1440,1440,1440
sea_lettuce,1441,1441,1441
sea_moss,1442,1442,1442
sea_snail,1443,1443,1443
sea_urchin,1444,1444,1444
seafood,1445,1445,1445
seafood_sauce,1446,1446,1446
seafood_seasoning,1447,1447,1447
seafood_stock,1448,1448,1448
seasoning_sauce,1449,1449,1449
seaweed,1450,1450,1450
semolina,1451,1451,1451
senbei,1452,1452,1452
serrano_ham,1453,1453,1453
serrano_pepper,1454,1454,1454
sesame_oil,1455,1455,1455
sesame_paste,1456,1456,1456
sesame_seed,1457,1457,1457
sev,1458,1458,1458
shacha_sauce,1459,1459,1459
shallot,1460,1460,1460
shaobing,1461,1461,1461
shaoxing_wine,1462,1462,1462
shark,1463,1463,1463
shark_fin,1464,1464,1464
shellfish,1465,1465,1465
shepherds_purse,1466,1466,1466
sherbet,1467,1467,1467
sherry,1468,1468,1468
sherry_vinegar,1469,1469,1469
shichimi_togarashi,1470,1470,1470
shiitake_mushroom,1471,1471,1471
shio_koji,1472,1472,1472
shirasu,1473,1473,1473
shirataki_noodle,1474,1474,1474
shochu,1475,1475,1475
shortcake,1476,1476,1476
shortening,1477,1477,1477
shrimp,1478,1478,1478
shrimp_mushroom,1479,1479,1479
shrimp_paste,1480,1480,1480
sichuan_peppercorn,1481,1481,1481
silkworm_pupa,1482,1482,1482
simit,1483,1483,1483
skate,1484,1484,1484
smelt,1485,1485,1485
smoked_cheese,1486,1486,1486
smoked_meat,1487,1487,1487
smoked_paprika,1488,1488,1488
smoked_salmon,1489,1489,1489
smoked_salt,1490,1490,1490
snail,1491,1491,1491
snail_rice_noodle,1492,1492,1492
snake,1493,1493,1493
snake_gourd,1494,1494,1494
snakehead_fish,1495,1495,1495
snow_fungus,1496,1496,1496
snow_pea,1497,1497,1497
snow_vegetable,1498,1498,1498
sobrasada,1499,1499,1499
sofrito,1500,1500,1500
soju,1501,1501,1501
sole,1502,1502,1502
somen_noodle,1503,1503,1503
soppressata,1504,1504,1504
sorghum,1505,1505,1505
sorghum_syrup,1506,1506,1506
sorrel,1507,1507,1507
sour_bamboo_shoot,1508,1508,1508
sour_broth,1509,1509,1509
sour_cream,1510,1510,1510
sour_mix,1511,1511,1511
soursop,1512,1512,1512
southern_comfort,1513,1513,1513
soy_milk,1514,1514,1514
soy_protein_isolate,1515,1515,1515
soy_sauce,1516,1516,1516
soy_yogurt,1517,1517,1517
soybean,1518,1518,1518
soybean_oil,1519,1519,1519
soybean_paste,1520,1520,1520
soybean_sprout,1521,1521,1521
spaetzle,1522,1522,1522
sparkling_water,1523,1523,1523
sparkling_wine,1524,1524,1524
speck,1525,1525,1525
speculoos_cookie,1526,1526,1526
spelt,1527,1527,1527
spice_mix,1528,1528,1528
spinach,1529,1529,1529
spirulina,1530,1530,1530
sponge_cake,1531,1531,1531
sprat,1532,1532,1532
spring_roll,1533,1533,1533
spring_roll_wrapper,1534,1534,1534
sprinkles,1535,1535,1535
squash,1536,1536,1536
squash_blossom,1537,1537,1537
squid,1538,1538,1538
squid_ink,1539,1539,1539
squirrel,1540,1540,1540
sriracha,1541,1541,1541
ssamjang,1542,1542,1542
star_anise,1543,1543,1543
starch,1544,1544,1544
starfruit,1545,1545,1545
steak_sauce,1546,1546,1546
steamed_bun,1547,1547,1547
stevia,1548,1548,1548
stilton_cheese,1549,1549,1549
stinky_mandarin_fish,1550,1550,1550
stinky_tofu,1551,1551,1551
stir_fry_sauce,1552,1552,1552
stout,1553,1553,1553
stracchino_cheese,1554,1554,1554
straw_mushroom,1555,1555,1555
strawberry,1556,1556,1556
strega_liqueur,1557,1557,1557
sturgeon,1558,1558,1558
sucuk,1559,1559,1559
suet,1560,1560,1560
sugar,1561,1561,1561
sugar_snap_pea,1562,1562,1562
sugarcane,1563,1563,1563
sukiyaki_sauce,1564,1564,1564
sulguni_cheese,1565,1565,1565
sumac,1566,1566,1566
summer_sausage,1567,1567,1567
sun_dried_tomato,1568,1568,1568
sunfish,1569,1569,1569
sunflower_oil,1570,1570,1570
sunflower_seed,1571,1571,1571
superior_stock,1572,1572,1572
sushi_vinegar,1573,1573,1573
sushki,1574,1574,1574
sweet_and_sour_sauce,1575,1575,1575
sweet_bean_sauce,1576,1576,1576
sweet_chili_sauce,1577,1577,1577
sweet_potato,1578,1578,1578
sweet_potato_leaf,1579,1579,1579
sweet_potato_starch,1580,1580,1580
sweet_preserved_mustard_green,1581,1581,1581
sweet_roll,1582,1582,1582
sweet_soy_sauce,1583,1583,1583
sweet_vermouth,1584,1584,1584
sweetbread,1585,1585,1585
swiss_chard,1586,1586,1586
swiss_cheese,1587,1587,1587
swiss_roll,1588,1588,1588
sword_bean,1589,1589,1589
swordfish,1590,1590,1590
syrup,1591,1591,1591
ta_cai,1592,1592,1592
tabasco_pepper,1593,1593,1593
taco_sauce,1594,1594,1594
taco_seasoning,1595,1595,1595
taco_shell,1596,1596,1596
tahini,1597,1597,1597
tajin,1598,1598,1598
taleggio_cheese,1599,1599,1599
tallow,1600,1600,1600
tamale,1601,1601,1601
tamari,1602,1602,1602
tamarillo,1603,1603,1603
tamarind,1604,1604,1604
tandoori_masala,1605,1605,1605
tangelo,1606,1606,1606
tangerine,1607,1607,1607
tapenade,1608,1608,1608
tapioca,1609,1609,1609
tapioca_pearl,1610,1610,1610
tarako,1611,1611,1611
tarhana,1612,1612,1612
taro,1613,1613,1613
taro_stem,1614,1614,1614
tarragon,1615,1615,1615
tartar_sauce,1616,1616,1616
tasso,1617,1617,1617
tatsoi,1618,1618,1618
tauco,1619,1619,1619
tea,1620,1620,1620
tea_tree_mushroom,1621,1621,1621
teff,1622,1622,1622
tempeh,1623,1623,1623
tempura_flour,1624,1624,1624
tenkasu,1625,1625,1625
tequila,1626,1626,1626
teriyaki_sauce,1627,1627,1627
termite_mushroom,1628,1628,1628
textured_soy_protein,1629,1629,1629
thai_basil,1630,1630,1630
thai_tea,1631,1631,1631
thousand_island_dressing,1632,1632,1632
thyme,1633,1633,1633
tiger_milk_mushroom,1634,1634,1634
tikka_masala,1635,1635,1635
tilapia,1636,1636,1636
tkemali_sauce,1637,1637,1637
toffee,1638,1638,1638
tofu,1639,1639,1639
tofu_pudding,1640,1640,1640
tofu_skin,1641,1641,1641
tom_yum_paste,1642,1642,1642
tomatillo,1643,1643,1643
tomato,1644,1644,1644
tonguefish,1645,1645,1645
tonic_water,1646,1646,1646
tonka_bean,1647,1647,1647
tonkatsu_sauce,1648,1648,1648
toor_dal,1649,1649,1649
topmouth_culter,1650,1650,1650
tortellini,1651,1651,1651
tortilla,1652,1652,1652
trehalose,1653,1653,1653
triple_sec,1654,1654,1654
trout,1655,1655,1655
truffle_oil,1656,1656,1656
tsao_ko,1657,1657,1657
tteokbokki_sauce,1658,1658,1658
tulum_cheese,1659,1659,1659
tuna,1660,1660,1660
turbot,1661,1661,1661
turkey,1662,1662,1662
turkey_sausage,1663,1663,1663
turkey_stock,1664,1664,1664
turkish_delight,1665,1665,1665
turmeric,1666,1666,1666
turmeric_leaf,1667,1667,1667
turnip,1668,1668,1668
turnip_green,1669,1669,1669
turtle,1670,1670,1670
tzatziki,1671,1671,1671
udon_noodle,1672,1672,1672
umami_sauce,1673,1673,1673
ume,1674,1674,1674
umeboshi,1675,1675,1675
umeboshi_vinegar,1676,1676,1676
unagi_kabayaki,1677,1677,1677
unagi_sauce,1678,1678,1678
urad_dal,1679,1679,1679
utskho_suneli,1680,1680,1680
vadouvan,1681,1681,1681
vanilla,1682,1682,1682
veal,1683,1683,1683
vegemite,1684,1684,1684
vegeta_seasoning,1685,1685,1685
vegetable_extract,1686,1686,1686
vegetable_juice,1687,1687,1687
vegetable_oil,1688,1688,1688
vegetable_puree,1689,1689,1689
vegetable_stock,1690,1690,1690
vegetarian_oyster_sauce,1691,1691,1691
velveeta_cheese,1692,1692,1692
venison,1693,1693,1693
verjuice,1694,1694,1694
vermicelli,1695,1695,1695
vermouth,1696,1696,1696
viburnum,1697,1697,1697
vienna_sausage,1698,1698,1698
vietnamese_balm,1699,1699,1699
vietnamese_coriander,1700,1700,1700
vietnamese_pork_roll,1701,1701,1701
vin_santo,1702,1702,1702
vinaigrette,1703,1703,1703
vinegar,1704,1704,1704
violet,1705,1705,1705
vodka,1706,1706,1706
wafer,1707,1707,1707
waffle,1708,1708,1708
wakame,1709,1709,1709
walleye,1710,1710,1710
walnut,1711,1711,1711
walnut_oil,1712,1712,1712
wampee,1713,1713,1713
wasabi,1714,1714,1714
water,1715,1715,1715
water_bamboo,1716,1716,1716
water_celery,1717,1717,1717
water_chestnut,1718,1718,1718
water_lily_flower,1719,1719,1719
water_mimosa,1720,1720,1720
water_shield,1721,1721,1721
water_spinach,1722,1722,1722
watercress,1723,1723,1723
watermelon,1724,1724,1724
watermelon_radish,1725,1725,1725
wax_apple,1726,1726,1726
weipa,1727,1727,1727
wheat,1728,1728,1728
wheat_germ,1729,1729,1729
wheat_gluten,1730,1730,1730
whelk,1731,1731,1731
whey,1732,1732,1732
whipped_topping,1733,1733,1733
whiskey,1734,1734,1734
white_bean,1735,1735,1735
white_chocolate,1736,1736,1736
white_pepper,1737,1737,1737
white_soy_sauce,1738,1738,1738
white_tea,1739,1739,1739
white_truffle,1740,1740,1740
white_vinegar,1741,1741,1741
white_wine,1742,1742,1742
white_wine_vinegar,1743,1743,1743
whitebait,1744,1744,1744
whitefish,1745,1745,1745
whiting,1746,1746,1746
whole_wheat_flour,1747,1747,1747
wild_betel_leaf,1748,1748,1748
wild_boar,1749,1749,1749
wild_garlic,1750,1750,1750
wild_ginger,1751,1751,1751
wild_rice,1752,1752,1752
wine,1753,1753,1753
wine_lees,1754,1754,1754
winged_bean,1755,1755,1755
winter_melon,1756,1756,1756
wintergreen,1757,1757,1757
wisteria_flower,1758,1758,1758
wolfberry_leaf,1759,1759,1759
wolffish,1760,1760,1760
wonton,1761,1761,1761
wood_ear_mushroom,1762,1762,1762
worcestershire_sauce,1763,1763,1763
wuchang_fish,1764,1764,1764
xanthan_gum,1765,1765,1765
xo_sauce,1766,1766,1766
xylitol,1767,1767,1767
yacon,1768,1768,1768
yak_meat,1769,1769,1769
yakiniku_sauce,1770,1770,1770
yakisoba_sauce,1771,1771,1771
yam,1772,1772,1772
yard_long_bean,1773,1773,1773
yeast,1774,1774,1774
yellow_croaker,1775,1775,1775
yellow_curry_paste,1776,1776,1776
yibin_yacai,1777,1777,1777
yogurt,1778,1778,1778
youtiao,1779,1779,1779
yu_choy,1780,1780,1780
yufka,1781,1781,1781
yuzu,1782,1782,1782
yuzu_kosho,1783,1783,1783
zaatar,1784,1784,1784
zao_lu,1785,1785,1785
zha_cai,1786,1786,1786
zhajiang_sauce,1787,1787,1787
zucchini,1788,1788,1788
zucchini_flower,1789,1789,1789

